Dual Linear Programming Bounds for Sphere Packing via Discrete Reductions

The Cohn-Elkies linear program for sphere packing, which was used to solve the 8 and 24 dimensional cases, is conjectured to not be sharp in any other dimension $d>2$. By mapping feasible points of this infinite-dimensional linear program into a finite-dimensional problem via discrete reduction, we provide a general method to obtain dual bounds on the Cohn-Elkies linear program. This reduces the number of variables to be finite, enabling computer optimization techniques to be applied. Using this method, we prove that the Cohn-Elkies bound cannot come close to the best packing densities known in dimensions $3 \leq d \leq 13$ except for the solved case $d=8$. In particular, our dual bounds show the Cohn-Elkies bound is unable to solve the 3, 4, and 5 dimensional sphere packing problems.

==> anc/Mu_10_4_2.txt <==
Number of representatives: 66
rep_index [(2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0)]
Mu	0	True	1
Mu	1	True	0
Mu	2	True	0
Mu	3	True	0
Mu	4	True	1120/3
Mu	5	True	0
Mu	6	True	2560/3
Mu	7	True	0
Mu	8	True	1280
Mu	9	True	0
Mu	10	True	0
Mu	11	True	20/3
Mu	12	True	0
Mu	13	True	160/3
Mu	14	True	0
Mu	15	True	1920
Mu	16	True	0
Mu	17	True	12800/3
Mu	18	True	0
Mu	19	True	5120/3
Mu	20	True	0
Mu	21	True	55/3
Mu	22	True	0
Mu	23	True	320
Mu	24	True	0
Mu	25	True	4320
Mu	26	True	0
Mu	27	True	20480/3
Mu	28	True	0
Mu	29	True	1280
Mu	30	True	80/3
Mu	31	True	0
Mu	32	True	800
Mu	33	True	0
Mu	34	True	16640/3
Mu	35	True	0
Mu	36	True	12800/3
Mu	37	True	0
Mu	38	True	70/3
Mu	39	True	0
Mu	40	True	3200/3
Mu	41	True	0
Mu	42	True	4320
Mu	43	True	0
Mu	44	True	2560/3
Mu	45	True	56/3
Mu	46	True	0
Mu	47	True	800
Mu	48	True	0
Mu	49	True	1920
Mu	50	True	0
Mu	51	True	70/3
Mu	52	True	0
Mu	53	True	320
Mu	54	True	0
Mu	55	True	1120/3
Mu	56	True	80/3
Mu	57	True	0
Mu	58	True	160/3
Mu	59	True	0
Mu	60	True	55/3
Mu	61	True	0
Mu	62	True	0
Mu	63	True	20/3
Mu	64	True	0
Mu	65	True	1
Exact bound: 1/24
Approximate bound: 0.0416666666666667

==> anc/Mu_11_4_2.txt <==
Number of representatives: 78
rep_index [(2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)]
Mu	0	True	0
Mu	1	True	0
Mu	2	True	20
Mu	3	True	0
Mu	4	True	1280/3
Mu	5	True	0
Mu	6	True	7552/3
Mu	7	True	0
Mu	8	True	10240/3
Mu	9	True	0
Mu	10	True	1024
Mu	11	True	0
Mu	12	True	1
Mu	13	True	0
Mu	14	True	160
Mu	15	True	0
Mu	16	True	9440/3
Mu	17	True	0
Mu	18	True	35840/3
Mu	19	True	0
Mu	20	True	11520
Mu	21	True	0
Mu	22	True	0
Mu	23	True	10
Mu	24	True	0
Mu	25	True	560
Mu	26	True	0
Mu	27	True	9920
Mu	28	True	0
Mu	29	True	67840/3
Mu	30	True	0
Mu	31	True	12800
Mu	32	True	0
Mu	33	True	45
Mu	34	True	0
Mu	35	True	1120
Mu	36	True	0
Mu	37	True	52000/3
Mu	38	True	0
Mu	39	True	64000/3
Mu	40	True	0
Mu	41	True	14080/3
Mu	42	True	120
Mu	43	True	0
Mu	44	True	1400
Mu	45	True	0
Mu	46	True	54400/3
Mu	47	True	0
Mu	48	True	30080/3
Mu	49	True	0
Mu	50	True	210
Mu	51	True	0
Mu	52	True	1120
Mu	53	True	0
Mu	54	True	11360
Mu	55	True	0
Mu	56	True	5632/3
Mu	57	True	252
Mu	58	True	0
Mu	59	True	560
Mu	60	True	0
Mu	61	True	11840/3
Mu	62	True	0
Mu	63	True	210
Mu	64	True	0
Mu	65	True	160
Mu	66	True	0
Mu	67	True	1760/3
Mu	68	True	120
Mu	69	True	0
Mu	70	True	20
Mu	71	True	0
Mu	72	True	45
Mu	73	True	0
Mu	74	True	0
Mu	75	True	10
Mu	76	True	0
Mu	77	True	1
Exact bound: 1/24
Approximate bound: 0.0416666666666667

==> anc/Mu_12_4_2.txt <==
Number of representatives: 91
rep_index [(2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)]
Mu	0	True	1
Mu	1	True	0
Mu	2	True	0
Mu	3	True	0
Mu	4	True	880
Mu	5	True	0
Mu	6	True	11264/3
Mu	7	True	0
Mu	8	True	14080
Mu	9	True	0
Mu	10	True	0
Mu	11	True	0
Mu	12	True	4096
Mu	13	True	12
Mu	14	True	0
Mu	15	True	0
Mu	16	True	0
Mu	17	True	7040
Mu	18	True	0
Mu	19	True	22528
Mu	20	True	0
Mu	21	True	56320
Mu	22	True	0
Mu	23	True	0
Mu	24	True	0
Mu	25	True	66
Mu	26	True	0
Mu	27	True	0
Mu	28	True	0
Mu	29	True	24640
Mu	30	True	0
Mu	31	True	56320
Mu	32	True	0
Mu	33	True	84480
Mu	34	True	0
Mu	35	True	0
Mu	36	True	220
Mu	37	True	0
Mu	38	True	0
Mu	39	True	0
Mu	40	True	49280
Mu	41	True	0
Mu	42	True	225280/3
Mu	43	True	0
Mu	44	True	56320
Mu	45	True	0
Mu	46	True	495
Mu	47	True	0
Mu	48	True	0
Mu	49	True	0
Mu	50	True	61600
Mu	51	True	0
Mu	52	True	56320
Mu	53	True	0
Mu	54	True	14080
Mu	55	True	792
Mu	56	True	0
Mu	57	True	0
Mu	58	True	0
Mu	59	True	49280
Mu	60	True	0
Mu	61	True	22528
Mu	62	True	0
Mu	63	True	924
Mu	64	True	0
Mu	65	True	0
Mu	66	True	0
Mu	67	True	24640
Mu	68	True	0
Mu	69	True	11264/3
Mu	70	True	792
Mu	71	True	0
Mu	72	True	0
Mu	73	True	0
Mu	74	True	7040
Mu	75	True	0
Mu	76	True	495
Mu	77	True	0
Mu	78	True	0
Mu	79	True	0
Mu	80	True	880
Mu	81	True	220
Mu	82	True	0
Mu	83	True	0
Mu	84	True	0
Mu	85	True	66
Mu	86	True	0
Mu	87	True	0
Mu	88	True	12
Mu	89	True	0
Mu	90	True	1
Exact bound: 1/24
Approximate bound: 0.0416666666666667

==> anc/Mu_3_53_sqrt89.txt <==
Number of representatives: 3654
rep_index [(26, 26, 26), (25, 26, 26), (25, 25, 26), (25, 25, 25), (24, 26, 26), (24, 25, 26), (24, 25, 25), (24, 24, 26), (24, 24, 25), (24, 24, 24), (23, 26, 26), (23, 25, 26), (23, 25, 25), (23, 24, 26), (23, 24, 25), (23, 24, 24), (23, 23, 26), (23, 23, 25), (23, 23, 24), (23, 23, 23), (22, 26, 26), (22, 25, 26), (22, 25, 25), (22, 24, 26), (22, 24, 25), (22, 24, 24), (22, 23, 26), (22, 23, 25), (22, 23, 24), (22, 23, 23), (22, 22, 26), (22, 22, 25), (22, 22, 24), (22, 22, 23), (22, 22, 22), (21, 26, 26), (21, 25, 26), (21, 25, 25), (21, 24, 26), (21, 24, 25), (21, 24, 24), (21, 23, 26), (21, 23, 25), (21, 23, 24), (21, 23, 23), (21, 22, 26), (21, 22, 25), (21, 22, 24), (21, 22, 23), (21, 22, 22), (21, 21, 26), (21, 21, 25), (21, 21, 24), (21, 21, 23), (21, 21, 22), (21, 21, 21), (20, 26, 26), (20, 25, 26), (20, 25, 25), (20, 24, 26), (20, 24, 25), (20, 24, 24), (20, 23, 26), (20, 23, 25), (20, 23, 24), (20, 23, 23), (20, 22, 26), (20, 22, 25), (20, 22, 24), (20, 22, 23), (20, 22, 22), (20, 21, 26), (20, 21, 25), (20, 21, 24), (20, 21, 23), (20, 21, 22), (20, 21, 21), (20, 20, 26), (20, 20, 25), (20, 20, 24), (20, 20, 23), (20, 20, 22), (20, 20, 21), (20, 20, 20), (19, 26, 26), (19, 25, 26), (19, 25, 25), (19, 24, 26), (19, 24, 25), (19, 24, 24), (19, 23, 26), (19, 23, 25), (19, 23, 24), (19, 23, 23), (19, 22, 26), (19, 22, 25), (19, 22, 24), (19, 22, 23), (19, 22, 22), (19, 21, 26), (19, 21, 25), (19, 21, 24), (19, 21, 23), (19, 21, 22), (19, 21, 21), (19, 20, 26), (19, 20, 25), (19, 20, 24), (19, 20, 23), (19, 20, 22), (19, 20, 21), (19, 20, 20), (19, 19, 26), (19, 19, 25), (19, 19, 24), (19, 19, 23), (19, 19, 22), (19, 19, 21), (19, 19, 20), (19, 19, 19), (18, 26, 26), (18, 25, 26), (18, 25, 25), (18, 24, 26), (18, 24, 25), (18, 24, 24), (18, 23, 26), (18, 23, 25), (18, 23, 24), (18, 23, 23), (18, 22, 26), (18, 22, 25), (18, 22, 24), (18, 22, 23), (18, 22, 22), (18, 21, 26), (18, 21, 25), (18, 21, 24), (18, 21, 23), (18, 21, 22), (18, 21, 21), (18, 20, 26), (18, 20, 25), (18, 20, 24), (18, 20, 23), (18, 20, 22), (18, 20, 21), (18, 20, 20), (18, 19, 26), (18, 19, 25), (18, 19, 24), (18, 19, 23), (18, 19, 22), (18, 19, 21), (18, 19, 20), (18, 19, 19), (18, 18, 26), (18, 18, 25), (18, 18, 24), (18, 18, 23), (18, 18, 22), (18, 18, 21), (18, 18, 20), (18, 18, 19), (18, 18, 18), (17, 26, 26), (17, 25, 26), (17, 25, 25), (17, 24, 26), (17, 24, 25), (17, 24, 24), (17, 23, 26), (17, 23, 25), (17, 23, 24), (17, 23, 23), (17, 22, 26), (17, 22, 25), (17, 22, 24), (17, 22, 23), (17, 22, 22), (17, 21, 26), (17, 21, 25), (17, 21, 24), (17, 21, 23), (17, 21, 22), (17, 21, 21), (17, 20, 26), (17, 20, 25), (17, 20, 24), (17, 20, 23), (17, 20, 22), (17, 20, 21), (17, 20, 20), (17, 19, 26), (17, 19, 25), (17, 19, 24), (17, 19, 23), (17, 19, 22), (17, 19, 21), (17, 19, 20), (17, 19, 19), (17, 18, 26), (17, 18, 25), (17, 18, 24), (17, 18, 23), (17, 18, 22), (17, 18, 21), (17, 18, 20), (17, 18, 19), (17, 18, 18), (17, 17, 26), (17, 17, 25), (17, 17, 24), (17, 17, 23), (17, 17, 22), (17, 17, 21), (17, 17, 20), (17, 17, 19), (17, 17, 18), (17, 17, 17), (16, 26, 26), (16, 25, 26), (16, 25, 25), (16, 24, 26), (16, 24, 25), (16, 24, 24), (16, 23, 26), (16, 23, 25), (16, 23, 24), (16, 23, 23), (16, 22, 26), (16, 22, 25), (16, 22, 24), (16, 22, 23), (16, 22, 22), (16, 21, 26), (16, 21, 25), (16, 21, 24), (16, 21, 23), (16, 21, 22), (16, 21, 21), (16, 20, 26), (16, 20, 25), (16, 20, 24), (16, 20, 23), (16, 20, 22), (16, 20, 21), (16, 20, 20), (16, 19, 26), (16, 19, 25), (16, 19, 24), (16, 19, 23), (16, 19, 22), (16, 19, 21), (16, 19, 20), (16, 19, 19), (16, 18, 26), (16, 18, 25), (16, 18, 24), (16, 18, 23), (16, 18, 22), (16, 18, 21), (16, 18, 20), (16, 18, 19), (16, 18, 18), (16, 17, 26), (16, 17, 25), (16, 17, 24), (16, 17, 23), (16, 17, 22), (16, 17, 21), (16, 17, 20), (16, 17, 19), (16, 17, 18), (16, 17, 17), (16, 16, 26), (16, 16, 25), (16, 16, 24), (16, 16, 23), (16, 16, 22), (16, 16, 21), (16, 16, 20), (16, 16, 19), (16, 16, 18), (16, 16, 17), (16, 16, 16), (15, 26, 26), (15, 25, 26), (15, 25, 25), (15, 24, 26), (15, 24, 25), (15, 24, 24), (15, 23, 26), (15, 23, 25), (15, 23, 24), (15, 23, 23), (15, 22, 26), (15, 22, 25), (15, 22, 24), (15, 22, 23), (15, 22, 22), (15, 21, 26), (15, 21, 25), (15, 21, 24), (15, 21, 23), (15, 21, 22), (15, 21, 21), (15, 20, 26), (15, 20, 25), (15, 20, 24), (15, 20, 23), (15, 20, 22), (15, 20, 21), (15, 20, 20), (15, 19, 26), (15, 19, 25), (15, 19, 24), (15, 19, 23), (15, 19, 22), (15, 19, 21), (15, 19, 20), (15, 19, 19), (15, 18, 26), (15, 18, 25), (15, 18, 24), (15, 18, 23), (15, 18, 22), (15, 18, 21), (15, 18, 20), (15, 18, 19), (15, 18, 18), (15, 17, 26), (15, 17, 25), (15, 17, 24), (15, 17, 23), (15, 17, 22), (15, 17, 21), (15, 17, 20), (15, 17, 19), (15, 17, 18), (15, 17, 17), (15, 16, 26), (15, 16, 25), (15, 16, 24), (15, 16, 23), (15, 16, 22), (15, 16, 21), (15, 16, 20), (15, 16, 19), (15, 16, 18), (15, 16, 17), (15, 16, 16), (15, 15, 26), (15, 15, 25), (15, 15, 24), (15, 15, 23), (15, 15, 22), (15, 15, 21), (15, 15, 20), (15, 15, 19), (15, 15, 18), (15, 15, 17), (15, 15, 16), (15, 15, 15), (14, 26, 26), (14, 25, 26), (14, 25, 25), (14, 24, 26), (14, 24, 25), (14, 24, 24), (14, 23, 26), (14, 23, 25), (14, 23, 24), (14, 23, 23), (14, 22, 26), (14, 22, 25), (14, 22, 24), (14, 22, 23), (14, 22, 22), (14, 21, 26), (14, 21, 25), (14, 21, 24), (14, 21, 23), (14, 21, 22), (14, 21, 21), (14, 20, 26), (14, 20, 25), (14, 20, 24), (14, 20, 23), (14, 20, 22), (14, 20, 21), (14, 20, 20), (14, 19, 26), (14, 19, 25), (14, 19, 24), (14, 19, 23), (14, 19, 22), (14, 19, 21), (14, 19, 20), (14, 19, 19), (14, 18, 26), (14, 18, 25), (14, 18, 24), (14, 18, 23), (14, 18, 22), (14, 18, 21), (14, 18, 20), (14, 18, 19), (14, 18, 18), (14, 17, 26), (14, 17, 25), (14, 17, 24), (14, 17, 23), (14, 17, 22), (14, 17, 21), (14, 17, 20), (14, 17, 19), (14, 17, 18), (14, 17, 17), (14, 16, 26), (14, 16, 25), (14, 16, 24), (14, 16, 23), (14, 16, 22), (14, 16, 21), (14, 16, 20), (14, 16, 19), (14, 16, 18), (14, 16, 17), (14, 16, 16), (14, 15, 26), (14, 15, 25), (14, 15, 24), (14, 15, 23), (14, 15, 22), (14, 15, 21), (14, 15, 20), (14, 15, 19), (14, 15, 18), (14, 15, 17), (14, 15, 16), (14, 15, 15), (14, 14, 26), (14, 14, 25), (14, 14, 24), (14, 14, 23), (14, 14, 22), (14, 14, 21), (14, 14, 20), (14, 14, 19), (14, 14, 18), (14, 14, 17), (14, 14, 16), (14, 14, 15), (14, 14, 14), (13, 26, 26), (13, 25, 26), (13, 25, 25), (13, 24, 26), (13, 24, 25), (13, 24, 24), (13, 23, 26), (13, 23, 25), (13, 23, 24), (13, 23, 23), (13, 22, 26), (13, 22, 25), (13, 22, 24), (13, 22, 23), (13, 22, 22), (13, 21, 26), (13, 21, 25), (13, 21, 24), (13, 21, 23), (13, 21, 22), (13, 21, 21), (13, 20, 26), (13, 20, 25), (13, 20, 24), (13, 20, 23), (13, 20, 22), (13, 20, 21), (13, 20, 20), (13, 19, 26), (13, 19, 25), (13, 19, 24), (13, 19, 23), (13, 19, 22), (13, 19, 21), (13, 19, 20), (13, 19, 19), (13, 18, 26), (13, 18, 25), (13, 18, 24), (13, 18, 23), (13, 18, 22), (13, 18, 21), (13, 18, 20), (13, 18, 19), (13, 18, 18), (13, 17, 26), (13, 17, 25), (13, 17, 24), (13, 17, 23), (13, 17, 22), (13, 17, 21), (13, 17, 20), (13, 17, 19), (13, 17, 18), (13, 17, 17), (13, 16, 26), (13, 16, 25), (13, 16, 24), (13, 16, 23), (13, 16, 22), (13, 16, 21), (13, 16, 20), (13, 16, 19), (13, 16, 18), (13, 16, 17), (13, 16, 16), (13, 15, 26), (13, 15, 25), (13, 15, 24), (13, 15, 23), (13, 15, 22), (13, 15, 21), (13, 15, 20), (13, 15, 19), (13, 15, 18), (13, 15, 17), (13, 15, 16), (13, 15, 15), (13, 14, 26), (13, 14, 25), (13, 14, 24), (13, 14, 23), (13, 14, 22), (13, 14, 21), (13, 14, 20), (13, 14, 19), (13, 14, 18), (13, 14, 17), (13, 14, 16), (13, 14, 15), (13, 14, 14), (13, 13, 26), (13, 13, 25), (13, 13, 24), (13, 13, 23), (13, 13, 22), (13, 13, 21), (13, 13, 20), (13, 13, 19), (13, 13, 18), (13, 13, 17), (13, 13, 16), (13, 13, 15), (13, 13, 14), (13, 13, 13), (12, 26, 26), (12, 25, 26), (12, 25, 25), (12, 24, 26), (12, 24, 25), (12, 24, 24), (12, 23, 26), (12, 23, 25), (12, 23, 24), (12, 23, 23), (12, 22, 26), (12, 22, 25), (12, 22, 24), (12, 22, 23), (12, 22, 22), (12, 21, 26), (12, 21, 25), (12, 21, 24), (12, 21, 23), (12, 21, 22), (12, 21, 21), (12, 20, 26), (12, 20, 25), (12, 20, 24), (12, 20, 23), (12, 20, 22), (12, 20, 21), (12, 20, 20), (12, 19, 26), (12, 19, 25), (12, 19, 24), (12, 19, 23), (12, 19, 22), (12, 19, 21), (12, 19, 20), (12, 19, 19), (12, 18, 26), (12, 18, 25), (12, 18, 24), (12, 18, 23), (12, 18, 22), (12, 18, 21), (12, 18, 20), (12, 18, 19), (12, 18, 18), (12, 17, 26), (12, 17, 25), (12, 17, 24), (12, 17, 23), (12, 17, 22), (12, 17, 21), (12, 17, 20), (12, 17, 19), (12, 17, 18), (12, 17, 17), (12, 16, 26), (12, 16, 25), (12, 16, 24), (12, 16, 23), (12, 16, 22), (12, 16, 21), (12, 16, 20), (12, 16, 19), (12, 16, 18), (12, 16, 17), (12, 16, 16), (12, 15, 26), (12, 15, 25), (12, 15, 24), (12, 15, 23), (12, 15, 22), (12, 15, 21), (12, 15, 20), (12, 15, 19), (12, 15, 18), (12, 15, 17), (12, 15, 16), (12, 15, 15), (12, 14, 26), (12, 14, 25), (12, 14, 24), (12, 14, 23), (12, 14, 22), (12, 14, 21), (12, 14, 20), (12, 14, 19), (12, 14, 18), (12, 14, 17), (12, 14, 16), (12, 14, 15), (12, 14, 14), (12, 13, 26), (12, 13, 25), (12, 13, 24), (12, 13, 23), (12, 13, 22), (12, 13, 21), (12, 13, 20), (12, 13, 19), (12, 13, 18), (12, 13, 17), (12, 13, 16), (12, 13, 15), (12, 13, 14), (12, 13, 13), (12, 12, 26), (12, 12, 25), (12, 12, 24), (12, 12, 23), (12, 12, 22), (12, 12, 21), (12, 12, 20), (12, 12, 19), (12, 12, 18), (12, 12, 17), (12, 12, 16), (12, 12, 15), (12, 12, 14), (12, 12, 13), (12, 12, 12), (11, 26, 26), (11, 25, 26), (11, 25, 25), (11, 24, 26), (11, 24, 25), (11, 24, 24), (11, 23, 26), (11, 23, 25), (11, 23, 24), (11, 23, 23), (11, 22, 26), (11, 22, 25), (11, 22, 24), (11, 22, 23), (11, 22, 22), (11, 21, 26), (11, 21, 25), (11, 21, 24), (11, 21, 23), (11, 21, 22), (11, 21, 21), (11, 20, 26), (11, 20, 25), (11, 20, 24), (11, 20, 23), (11, 20, 22), (11, 20, 21), (11, 20, 20), (11, 19, 26), (11, 19, 25), (11, 19, 24), (11, 19, 23), (11, 19, 22), (11, 19, 21), (11, 19, 20), (11, 19, 19), (11, 18, 26), (11, 18, 25), (11, 18, 24), (11, 18, 23), (11, 18, 22), (11, 18, 21), (11, 18, 20), (11, 18, 19), (11, 18, 18), (11, 17, 26), (11, 17, 25), (11, 17, 24), (11, 17, 23), (11, 17, 22), (11, 17, 21), (11, 17, 20), (11, 17, 19), (11, 17, 18), (11, 17, 17), (11, 16, 26), (11, 16, 25), (11, 16, 24), (11, 16, 23), (11, 16, 22), (11, 16, 21), (11, 16, 20), (11, 16, 19), (11, 16, 18), (11, 16, 17), (11, 16, 16), (11, 15, 26), (11, 15, 25), (11, 15, 24), (11, 15, 23), (11, 15, 22), (11, 15, 21), (11, 15, 20), (11, 15, 19), (11, 15, 18), (11, 15, 17), (11, 15, 16), (11, 15, 15), (11, 14, 26), (11, 14, 25), (11, 14, 24), (11, 14, 23), (11, 14, 22), (11, 14, 21), (11, 14, 20), (11, 14, 19), (11, 14, 18), (11, 14, 17), (11, 14, 16), (11, 14, 15), (11, 14, 14), (11, 13, 26), (11, 13, 25), (11, 13, 24), (11, 13, 23), (11, 13, 22), (11, 13, 21), (11, 13, 20), (11, 13, 19), (11, 13, 18), (11, 13, 17), (11, 13, 16), (11, 13, 15), (11, 13, 14), (11, 13, 13), (11, 12, 26), (11, 12, 25), (11, 12, 24), (11, 12, 23), (11, 12, 22), (11, 12, 21), (11, 12, 20), (11, 12, 19), (11, 12, 18), (11, 12, 17), (11, 12, 16), (11, 12, 15), (11, 12, 14), (11, 12, 13), (11, 12, 12), (11, 11, 26), (11, 11, 25), (11, 11, 24), (11, 11, 23), (11, 11, 22), (11, 11, 21), (11, 11, 20), (11, 11, 19), (11, 11, 18), (11, 11, 17), (11, 11, 16), (11, 11, 15), (11, 11, 14), (11, 11, 13), (11, 11, 12), (11, 11, 11), (10, 26, 26), (10, 25, 26), (10, 25, 25), (10, 24, 26), (10, 24, 25), (10, 24, 24), (10, 23, 26), (10, 23, 25), (10, 23, 24), (10, 23, 23), (10, 22, 26), (10, 22, 25), (10, 22, 24), (10, 22, 23), (10, 22, 22), (10, 21, 26), (10, 21, 25), (10, 21, 24), (10, 21, 23), (10, 21, 22), (10, 21, 21), (10, 20, 26), (10, 20, 25), (10, 20, 24), (10, 20, 23), (10, 20, 22), (10, 20, 21), (10, 20, 20), (10, 19, 26), (10, 19, 25), (10, 19, 24), (10, 19, 23), (10, 19, 22), (10, 19, 21), (10, 19, 20), (10, 19, 19), (10, 18, 26), (10, 18, 25), (10, 18, 24), (10, 18, 23), (10, 18, 22), (10, 18, 21), (10, 18, 20), (10, 18, 19), (10, 18, 18), (10, 17, 26), (10, 17, 25), (10, 17, 24), (10, 17, 23), (10, 17, 22), (10, 17, 21), (10, 17, 20), (10, 17, 19), (10, 17, 18), (10, 17, 17), (10, 16, 26), (10, 16, 25), (10, 16, 24), (10, 16, 23), (10, 16, 22), (10, 16, 21), (10, 16, 20), (10, 16, 19), (10, 16, 18), (10, 16, 17), (10, 16, 16), (10, 15, 26), (10, 15, 25), (10, 15, 24), (10, 15, 23), (10, 15, 22), (10, 15, 21), (10, 15, 20), (10, 15, 19), (10, 15, 18), (10, 15, 17), (10, 15, 16), (10, 15, 15), (10, 14, 26), (10, 14, 25), (10, 14, 24), (10, 14, 23), (10, 14, 22), (10, 14, 21), (10, 14, 20), (10, 14, 19), (10, 14, 18), (10, 14, 17), (10, 14, 16), (10, 14, 15), (10, 14, 14), (10, 13, 26), (10, 13, 25), (10, 13, 24), (10, 13, 23), (10, 13, 22), (10, 13, 21), (10, 13, 20), (10, 13, 19), (10, 13, 18), (10, 13, 17), (10, 13, 16), (10, 13, 15), (10, 13, 14), (10, 13, 13), (10, 12, 26), (10, 12, 25), (10, 12, 24), (10, 12, 23), (10, 12, 22), (10, 12, 21), (10, 12, 20), (10, 12, 19), (10, 12, 18), (10, 12, 17), (10, 12, 16), (10, 12, 15), (10, 12, 14), (10, 12, 13), (10, 12, 12), (10, 11, 26), (10, 11, 25), (10, 11, 24), (10, 11, 23), (10, 11, 22), (10, 11, 21), (10, 11, 20), (10, 11, 19), (10, 11, 18), (10, 11, 17), (10, 11, 16), (10, 11, 15), (10, 11, 14), (10, 11, 13), (10, 11, 12), (10, 11, 11), (10, 10, 26), (10, 10, 25), (10, 10, 24), (10, 10, 23), (10, 10, 22), (10, 10, 21), (10, 10, 20), (10, 10, 19), (10, 10, 18), (10, 10, 17), (10, 10, 16), (10, 10, 15), (10, 10, 14), (10, 10, 13), (10, 10, 12), (10, 10, 11), (10, 10, 10), (9, 26, 26), (9, 25, 26), (9, 25, 25), (9, 24, 26), (9, 24, 25), (9, 24, 24), (9, 23, 26), (9, 23, 25), (9, 23, 24), (9, 23, 23), (9, 22, 26), (9, 22, 25), (9, 22, 24), (9, 22, 23), (9, 22, 22), (9, 21, 26), (9, 21, 25), (9, 21, 24), (9, 21, 23), (9, 21, 22), (9, 21, 21), (9, 20, 26), (9, 20, 25), (9, 20, 24), (9, 20, 23), (9, 20, 22), (9, 20, 21), (9, 20, 20), (9, 19, 26), (9, 19, 25), (9, 19, 24), (9, 19, 23), (9, 19, 22), (9, 19, 21), (9, 19, 20), (9, 19, 19), (9, 18, 26), (9, 18, 25), (9, 18, 24), (9, 18, 23), (9, 18, 22), (9, 18, 21), (9, 18, 20), (9, 18, 19), (9, 18, 18), (9, 17, 26), (9, 17, 25), (9, 17, 24), (9, 17, 23), (9, 17, 22), (9, 17, 21), (9, 17, 20), (9, 17, 19), (9, 17, 18), (9, 17, 17), (9, 16, 26), (9, 16, 25), (9, 16, 24), (9, 16, 23), (9, 16, 22), (9, 16, 21), (9, 16, 20), (9, 16, 19), (9, 16, 18), (9, 16, 17), (9, 16, 16), (9, 15, 26), (9, 15, 25), (9, 15, 24), (9, 15, 23), (9, 15, 22), (9, 15, 21), (9, 15, 20), (9, 15, 19), (9, 15, 18), (9, 15, 17), (9, 15, 16), (9, 15, 15), (9, 14, 26), (9, 14, 25), (9, 14, 24), (9, 14, 23), (9, 14, 22), (9, 14, 21), (9, 14, 20), (9, 14, 19), (9, 14, 18), (9, 14, 17), (9, 14, 16), (9, 14, 15), (9, 14, 14), (9, 13, 26), (9, 13, 25), (9, 13, 24), (9, 13, 23), (9, 13, 22), (9, 13, 21), (9, 13, 20), (9, 13, 19), (9, 13, 18), (9, 13, 17), (9, 13, 16), (9, 13, 15), (9, 13, 14), (9, 13, 13), (9, 12, 26), (9, 12, 25), (9, 12, 24), (9, 12, 23), (9, 12, 22), (9, 12, 21), (9, 12, 20), (9, 12, 19), (9, 12, 18), (9, 12, 17), (9, 12, 16), (9, 12, 15), (9, 12, 14), (9, 12, 13), (9, 12, 12), (9, 11, 26), (9, 11, 25), (9, 11, 24), (9, 11, 23), (9, 11, 22), (9, 11, 21), (9, 11, 20), (9, 11, 19), (9, 11, 18), (9, 11, 17), (9, 11, 16), (9, 11, 15), (9, 11, 14), (9, 11, 13), (9, 11, 12), (9, 11, 11), (9, 10, 26), (9, 10, 25), (9, 10, 24), (9, 10, 23), (9, 10, 22), (9, 10, 21), (9, 10, 20), (9, 10, 19), (9, 10, 18), (9, 10, 17), (9, 10, 16), (9, 10, 15), (9, 10, 14), (9, 10, 13), (9, 10, 12), (9, 10, 11), (9, 10, 10), (9, 9, 26), (9, 9, 25), (9, 9, 24), (9, 9, 23), (9, 9, 22), (9, 9, 21), (9, 9, 20), (9, 9, 19), (9, 9, 18), (9, 9, 17), (9, 9, 16), (9, 9, 15), (9, 9, 14), (9, 9, 13), (9, 9, 12), (9, 9, 11), (9, 9, 10), (9, 9, 9), (8, 26, 26), (8, 25, 26), (8, 25, 25), (8, 24, 26), (8, 24, 25), (8, 24, 24), (8, 23, 26), (8, 23, 25), (8, 23, 24), (8, 23, 23), (8, 22, 26), (8, 22, 25), (8, 22, 24), (8, 22, 23), (8, 22, 22), (8, 21, 26), (8, 21, 25), (8, 21, 24), (8, 21, 23), (8, 21, 22), (8, 21, 21), (8, 20, 26), (8, 20, 25), (8, 20, 24), (8, 20, 23), (8, 20, 22), (8, 20, 21), (8, 20, 20), (8, 19, 26), (8, 19, 25), (8, 19, 24), (8, 19, 23), (8, 19, 22), (8, 19, 21), (8, 19, 20), (8, 19, 19), (8, 18, 26), (8, 18, 25), (8, 18, 24), (8, 18, 23), (8, 18, 22), (8, 18, 21), (8, 18, 20), (8, 18, 19), (8, 18, 18), (8, 17, 26), (8, 17, 25), (8, 17, 24), (8, 17, 23), (8, 17, 22), (8, 17, 21), (8, 17, 20), (8, 17, 19), (8, 17, 18), (8, 17, 17), (8, 16, 26), (8, 16, 25), (8, 16, 24), (8, 16, 23), (8, 16, 22), (8, 16, 21), (8, 16, 20), (8, 16, 19), (8, 16, 18), (8, 16, 17), (8, 16, 16), (8, 15, 26), (8, 15, 25), (8, 15, 24), (8, 15, 23), (8, 15, 22), (8, 15, 21), (8, 15, 20), (8, 15, 19), (8, 15, 18), (8, 15, 17), (8, 15, 16), (8, 15, 15), (8, 14, 26), (8, 14, 25), (8, 14, 24), (8, 14, 23), (8, 14, 22), (8, 14, 21), (8, 14, 20), (8, 14, 19), (8, 14, 18), (8, 14, 17), (8, 14, 16), (8, 14, 15), (8, 14, 14), (8, 13, 26), (8, 13, 25), (8, 13, 24), (8, 13, 23), (8, 13, 22), (8, 13, 21), (8, 13, 20), (8, 13, 19), (8, 13, 18), (8, 13, 17), (8, 13, 16), (8, 13, 15), (8, 13, 14), (8, 13, 13), (8, 12, 26), (8, 12, 25), (8, 12, 24), (8, 12, 23), (8, 12, 22), (8, 12, 21), (8, 12, 20), (8, 12, 19), (8, 12, 18), (8, 12, 17), (8, 12, 16), (8, 12, 15), (8, 12, 14), (8, 12, 13), (8, 12, 12), (8, 11, 26), (8, 11, 25), (8, 11, 24), (8, 11, 23), (8, 11, 22), (8, 11, 21), (8, 11, 20), (8, 11, 19), (8, 11, 18), (8, 11, 17), (8, 11, 16), (8, 11, 15), (8, 11, 14), (8, 11, 13), (8, 11, 12), (8, 11, 11), (8, 10, 26), (8, 10, 25), (8, 10, 24), (8, 10, 23), (8, 10, 22), (8, 10, 21), (8, 10, 20), (8, 10, 19), (8, 10, 18), (8, 10, 17), (8, 10, 16), (8, 10, 15), (8, 10, 14), (8, 10, 13), (8, 10, 12), (8, 10, 11), (8, 10, 10), (8, 9, 26), (8, 9, 25), (8, 9, 24), (8, 9, 23), (8, 9, 22), (8, 9, 21), (8, 9, 20), (8, 9, 19), (8, 9, 18), (8, 9, 17), (8, 9, 16), (8, 9, 15), (8, 9, 14), (8, 9, 13), (8, 9, 12), (8, 9, 11), (8, 9, 10), (8, 9, 9), (8, 8, 26), (8, 8, 25), (8, 8, 24), (8, 8, 23), (8, 8, 22), (8, 8, 21), (8, 8, 20), (8, 8, 19), (8, 8, 18), (8, 8, 17), (8, 8, 16), (8, 8, 15), (8, 8, 14), (8, 8, 13), (8, 8, 12), (8, 8, 11), (8, 8, 10), (8, 8, 9), (8, 8, 8), (7, 26, 26), (7, 25, 26), (7, 25, 25), (7, 24, 26), (7, 24, 25), (7, 24, 24), (7, 23, 26), (7, 23, 25), (7, 23, 24), (7, 23, 23), (7, 22, 26), (7, 22, 25), (7, 22, 24), (7, 22, 23), (7, 22, 22), (7, 21, 26), (7, 21, 25), (7, 21, 24), (7, 21, 23), (7, 21, 22), (7, 21, 21), (7, 20, 26), (7, 20, 25), (7, 20, 24), (7, 20, 23), (7, 20, 22), (7, 20, 21), (7, 20, 20), (7, 19, 26), (7, 19, 25), (7, 19, 24), (7, 19, 23), (7, 19, 22), (7, 19, 21), (7, 19, 20), (7, 19, 19), (7, 18, 26), (7, 18, 25), (7, 18, 24), (7, 18, 23), (7, 18, 22), (7, 18, 21), (7, 18, 20), (7, 18, 19), (7, 18, 18), (7, 17, 26), (7, 17, 25), (7, 17, 24), (7, 17, 23), (7, 17, 22), (7, 17, 21), (7, 17, 20), (7, 17, 19), (7, 17, 18), (7, 17, 17), (7, 16, 26), (7, 16, 25), (7, 16, 24), (7, 16, 23), (7, 16, 22), (7, 16, 21), (7, 16, 20), (7, 16, 19), (7, 16, 18), (7, 16, 17), (7, 16, 16), (7, 15, 26), (7, 15, 25), (7, 15, 24), (7, 15, 23), (7, 15, 22), (7, 15, 21), (7, 15, 20), (7, 15, 19), (7, 15, 18), (7, 15, 17), (7, 15, 16), (7, 15, 15), (7, 14, 26), (7, 14, 25), (7, 14, 24), (7, 14, 23), (7, 14, 22), (7, 14, 21), (7, 14, 20), (7, 14, 19), (7, 14, 18), (7, 14, 17), (7, 14, 16), (7, 14, 15), (7, 14, 14), (7, 13, 26), (7, 13, 25), (7, 13, 24), (7, 13, 23), (7, 13, 22), (7, 13, 21), (7, 13, 20), (7, 13, 19), (7, 13, 18), (7, 13, 17), (7, 13, 16), (7, 13, 15), (7, 13, 14), (7, 13, 13), (7, 12, 26), (7, 12, 25), (7, 12, 24), (7, 12, 23), (7, 12, 22), (7, 12, 21), (7, 12, 20), (7, 12, 19), (7, 12, 18), (7, 12, 17), (7, 12, 16), (7, 12, 15), (7, 12, 14), (7, 12, 13), (7, 12, 12), (7, 11, 26), (7, 11, 25), (7, 11, 24), (7, 11, 23), (7, 11, 22), (7, 11, 21), (7, 11, 20), (7, 11, 19), (7, 11, 18), (7, 11, 17), (7, 11, 16), (7, 11, 15), (7, 11, 14), (7, 11, 13), (7, 11, 12), (7, 11, 11), (7, 10, 26), (7, 10, 25), (7, 10, 24), (7, 10, 23), (7, 10, 22), (7, 10, 21), (7, 10, 20), (7, 10, 19), (7, 10, 18), (7, 10, 17), (7, 10, 16), (7, 10, 15), (7, 10, 14), (7, 10, 13), (7, 10, 12), (7, 10, 11), (7, 10, 10), (7, 9, 26), (7, 9, 25), (7, 9, 24), (7, 9, 23), (7, 9, 22), (7, 9, 21), (7, 9, 20), (7, 9, 19), (7, 9, 18), (7, 9, 17), (7, 9, 16), (7, 9, 15), (7, 9, 14), (7, 9, 13), (7, 9, 12), (7, 9, 11), (7, 9, 10), (7, 9, 9), (7, 8, 26), (7, 8, 25), (7, 8, 24), (7, 8, 23), (7, 8, 22), (7, 8, 21), (7, 8, 20), (7, 8, 19), (7, 8, 18), (7, 8, 17), (7, 8, 16), (7, 8, 15), (7, 8, 14), (7, 8, 13), (7, 8, 12), (7, 8, 11), (7, 8, 10), (7, 8, 9), (7, 8, 8), (7, 7, 26), (7, 7, 25), (7, 7, 24), (7, 7, 23), (7, 7, 22), (7, 7, 21), (7, 7, 20), (7, 7, 19), (7, 7, 18), (7, 7, 17), (7, 7, 16), (7, 7, 15), (7, 7, 14), (7, 7, 13), (7, 7, 12), (7, 7, 11), (7, 7, 10), (7, 7, 9), (7, 7, 8), (7, 7, 7), (6, 26, 26), (6, 25, 26), (6, 25, 25), (6, 24, 26), (6, 24, 25), (6, 24, 24), (6, 23, 26), (6, 23, 25), (6, 23, 24), (6, 23, 23), (6, 22, 26), (6, 22, 25), (6, 22, 24), (6, 22, 23), (6, 22, 22), (6, 21, 26), (6, 21, 25), (6, 21, 24), (6, 21, 23), (6, 21, 22), (6, 21, 21), (6, 20, 26), (6, 20, 25), (6, 20, 24), (6, 20, 23), (6, 20, 22), (6, 20, 21), (6, 20, 20), (6, 19, 26), (6, 19, 25), (6, 19, 24), (6, 19, 23), (6, 19, 22), (6, 19, 21), (6, 19, 20), (6, 19, 19), (6, 18, 26), (6, 18, 25), (6, 18, 24), (6, 18, 23), (6, 18, 22), (6, 18, 21), (6, 18, 20), (6, 18, 19), (6, 18, 18), (6, 17, 26), (6, 17, 25), (6, 17, 24), (6, 17, 23), (6, 17, 22), (6, 17, 21), (6, 17, 20), (6, 17, 19), (6, 17, 18), (6, 17, 17), (6, 16, 26), (6, 16, 25), (6, 16, 24), (6, 16, 23), (6, 16, 22), (6, 16, 21), (6, 16, 20), (6, 16, 19), (6, 16, 18), (6, 16, 17), (6, 16, 16), (6, 15, 26), (6, 15, 25), (6, 15, 24), (6, 15, 23), (6, 15, 22), (6, 15, 21), (6, 15, 20), (6, 15, 19), (6, 15, 18), (6, 15, 17), (6, 15, 16), (6, 15, 15), (6, 14, 26), (6, 14, 25), (6, 14, 24), (6, 14, 23), (6, 14, 22), (6, 14, 21), (6, 14, 20), (6, 14, 19), (6, 14, 18), (6, 14, 17), (6, 14, 16), (6, 14, 15), (6, 14, 14), (6, 13, 26), (6, 13, 25), (6, 13, 24), (6, 13, 23), (6, 13, 22), (6, 13, 21), (6, 13, 20), (6, 13, 19), (6, 13, 18), (6, 13, 17), (6, 13, 16), (6, 13, 15), (6, 13, 14), (6, 13, 13), (6, 12, 26), (6, 12, 25), (6, 12, 24), (6, 12, 23), (6, 12, 22), (6, 12, 21), (6, 12, 20), (6, 12, 19), (6, 12, 18), (6, 12, 17), (6, 12, 16), (6, 12, 15), (6, 12, 14), (6, 12, 13), (6, 12, 12), (6, 11, 26), (6, 11, 25), (6, 11, 24), (6, 11, 23), (6, 11, 22), (6, 11, 21), (6, 11, 20), (6, 11, 19), (6, 11, 18), (6, 11, 17), (6, 11, 16), (6, 11, 15), (6, 11, 14), (6, 11, 13), (6, 11, 12), (6, 11, 11), (6, 10, 26), (6, 10, 25), (6, 10, 24), (6, 10, 23), (6, 10, 22), (6, 10, 21), (6, 10, 20), (6, 10, 19), (6, 10, 18), (6, 10, 17), (6, 10, 16), (6, 10, 15), (6, 10, 14), (6, 10, 13), (6, 10, 12), (6, 10, 11), (6, 10, 10), (6, 9, 26), (6, 9, 25), (6, 9, 24), (6, 9, 23), (6, 9, 22), (6, 9, 21), (6, 9, 20), (6, 9, 19), (6, 9, 18), (6, 9, 17), (6, 9, 16), (6, 9, 15), (6, 9, 14), (6, 9, 13), (6, 9, 12), (6, 9, 11), (6, 9, 10), (6, 9, 9), (6, 8, 26), (6, 8, 25), (6, 8, 24), (6, 8, 23), (6, 8, 22), (6, 8, 21), (6, 8, 20), (6, 8, 19), (6, 8, 18), (6, 8, 17), (6, 8, 16), (6, 8, 15), (6, 8, 14), (6, 8, 13), (6, 8, 12), (6, 8, 11), (6, 8, 10), (6, 8, 9), (6, 8, 8), (6, 7, 26), (6, 7, 25), (6, 7, 24), (6, 7, 23), (6, 7, 22), (6, 7, 21), (6, 7, 20), (6, 7, 19), (6, 7, 18), (6, 7, 17), (6, 7, 16), (6, 7, 15), (6, 7, 14), (6, 7, 13), (6, 7, 12), (6, 7, 11), (6, 7, 10), (6, 7, 9), (6, 7, 8), (6, 7, 7), (6, 6, 26), (6, 6, 25), (6, 6, 24), (6, 6, 23), (6, 6, 22), (6, 6, 21), (6, 6, 20), (6, 6, 19), (6, 6, 18), (6, 6, 17), (6, 6, 16), (6, 6, 15), (6, 6, 14), (6, 6, 13), (6, 6, 12), (6, 6, 11), (6, 6, 10), (6, 6, 9), (6, 6, 8), (6, 6, 7), (6, 6, 6), (5, 26, 26), (5, 25, 26), (5, 25, 25), (5, 24, 26), (5, 24, 25), (5, 24, 24), (5, 23, 26), (5, 23, 25), (5, 23, 24), (5, 23, 23), (5, 22, 26), (5, 22, 25), (5, 22, 24), (5, 22, 23), (5, 22, 22), (5, 21, 26), (5, 21, 25), (5, 21, 24), (5, 21, 23), (5, 21, 22), (5, 21, 21), (5, 20, 26), (5, 20, 25), (5, 20, 24), (5, 20, 23), (5, 20, 22), (5, 20, 21), (5, 20, 20), (5, 19, 26), (5, 19, 25), (5, 19, 24), (5, 19, 23), (5, 19, 22), (5, 19, 21), (5, 19, 20), (5, 19, 19), (5, 18, 26), (5, 18, 25), (5, 18, 24), (5, 18, 23), (5, 18, 22), (5, 18, 21), (5, 18, 20), (5, 18, 19), (5, 18, 18), (5, 17, 26), (5, 17, 25), (5, 17, 24), (5, 17, 23), (5, 17, 22), (5, 17, 21), (5, 17, 20), (5, 17, 19), (5, 17, 18), (5, 17, 17), (5, 16, 26), (5, 16, 25), (5, 16, 24), (5, 16, 23), (5, 16, 22), (5, 16, 21), (5, 16, 20), (5, 16, 19), (5, 16, 18), (5, 16, 17), (5, 16, 16), (5, 15, 26), (5, 15, 25), (5, 15, 24), (5, 15, 23), (5, 15, 22), (5, 15, 21), (5, 15, 20), (5, 15, 19), (5, 15, 18), (5, 15, 17), (5, 15, 16), (5, 15, 15), (5, 14, 26), (5, 14, 25), (5, 14, 24), (5, 14, 23), (5, 14, 22), (5, 14, 21), (5, 14, 20), (5, 14, 19), (5, 14, 18), (5, 14, 17), (5, 14, 16), (5, 14, 15), (5, 14, 14), (5, 13, 26), (5, 13, 25), (5, 13, 24), (5, 13, 23), (5, 13, 22), (5, 13, 21), (5, 13, 20), (5, 13, 19), (5, 13, 18), (5, 13, 17), (5, 13, 16), (5, 13, 15), (5, 13, 14), (5, 13, 13), (5, 12, 26), (5, 12, 25), (5, 12, 24), (5, 12, 23), (5, 12, 22), (5, 12, 21), (5, 12, 20), (5, 12, 19), (5, 12, 18), (5, 12, 17), (5, 12, 16), (5, 12, 15), (5, 12, 14), (5, 12, 13), (5, 12, 12), (5, 11, 26), (5, 11, 25), (5, 11, 24), (5, 11, 23), (5, 11, 22), (5, 11, 21), (5, 11, 20), (5, 11, 19), (5, 11, 18), (5, 11, 17), (5, 11, 16), (5, 11, 15), (5, 11, 14), (5, 11, 13), (5, 11, 12), (5, 11, 11), (5, 10, 26), (5, 10, 25), (5, 10, 24), (5, 10, 23), (5, 10, 22), (5, 10, 21), (5, 10, 20), (5, 10, 19), (5, 10, 18), (5, 10, 17), (5, 10, 16), (5, 10, 15), (5, 10, 14), (5, 10, 13), (5, 10, 12), (5, 10, 11), (5, 10, 10), (5, 9, 26), (5, 9, 25), (5, 9, 24), (5, 9, 23), (5, 9, 22), (5, 9, 21), (5, 9, 20), (5, 9, 19), (5, 9, 18), (5, 9, 17), (5, 9, 16), (5, 9, 15), (5, 9, 14), (5, 9, 13), (5, 9, 12), (5, 9, 11), (5, 9, 10), (5, 9, 9), (5, 8, 26), (5, 8, 25), (5, 8, 24), (5, 8, 23), (5, 8, 22), (5, 8, 21), (5, 8, 20), (5, 8, 19), (5, 8, 18), (5, 8, 17), (5, 8, 16), (5, 8, 15), (5, 8, 14), (5, 8, 13), (5, 8, 12), (5, 8, 11), (5, 8, 10), (5, 8, 9), (5, 8, 8), (5, 7, 26), (5, 7, 25), (5, 7, 24), (5, 7, 23), (5, 7, 22), (5, 7, 21), (5, 7, 20), (5, 7, 19), (5, 7, 18), (5, 7, 17), (5, 7, 16), (5, 7, 15), (5, 7, 14), (5, 7, 13), (5, 7, 12), (5, 7, 11), (5, 7, 10), (5, 7, 9), (5, 7, 8), (5, 7, 7), (5, 6, 26), (5, 6, 25), (5, 6, 24), (5, 6, 23), (5, 6, 22), (5, 6, 21), (5, 6, 20), (5, 6, 19), (5, 6, 18), (5, 6, 17), (5, 6, 16), (5, 6, 15), (5, 6, 14), (5, 6, 13), (5, 6, 12), (5, 6, 11), (5, 6, 10), (5, 6, 9), (5, 6, 8), (5, 6, 7), (5, 6, 6), (5, 5, 26), (5, 5, 25), (5, 5, 24), (5, 5, 23), (5, 5, 22), (5, 5, 21), (5, 5, 20), (5, 5, 19), (5, 5, 18), (5, 5, 17), (5, 5, 16), (5, 5, 15), (5, 5, 14), (5, 5, 13), (5, 5, 12), (5, 5, 11), (5, 5, 10), (5, 5, 9), (5, 5, 8), (5, 5, 7), (5, 5, 6), (5, 5, 5), (4, 26, 26), (4, 25, 26), (4, 25, 25), (4, 24, 26), (4, 24, 25), (4, 24, 24), (4, 23, 26), (4, 23, 25), (4, 23, 24), (4, 23, 23), (4, 22, 26), (4, 22, 25), (4, 22, 24), (4, 22, 23), (4, 22, 22), (4, 21, 26), (4, 21, 25), (4, 21, 24), (4, 21, 23), (4, 21, 22), (4, 21, 21), (4, 20, 26), (4, 20, 25), (4, 20, 24), (4, 20, 23), (4, 20, 22), (4, 20, 21), (4, 20, 20), (4, 19, 26), (4, 19, 25), (4, 19, 24), (4, 19, 23), (4, 19, 22), (4, 19, 21), (4, 19, 20), (4, 19, 19), (4, 18, 26), (4, 18, 25), (4, 18, 24), (4, 18, 23), (4, 18, 22), (4, 18, 21), (4, 18, 20), (4, 18, 19), (4, 18, 18), (4, 17, 26), (4, 17, 25), (4, 17, 24), (4, 17, 23), (4, 17, 22), (4, 17, 21), (4, 17, 20), (4, 17, 19), (4, 17, 18), (4, 17, 17), (4, 16, 26), (4, 16, 25), (4, 16, 24), (4, 16, 23), (4, 16, 22), (4, 16, 21), (4, 16, 20), (4, 16, 19), (4, 16, 18), (4, 16, 17), (4, 16, 16), (4, 15, 26), (4, 15, 25), (4, 15, 24), (4, 15, 23), (4, 15, 22), (4, 15, 21), (4, 15, 20), (4, 15, 19), (4, 15, 18), (4, 15, 17), (4, 15, 16), (4, 15, 15), (4, 14, 26), (4, 14, 25), (4, 14, 24), (4, 14, 23), (4, 14, 22), (4, 14, 21), (4, 14, 20), (4, 14, 19), (4, 14, 18), (4, 14, 17), (4, 14, 16), (4, 14, 15), (4, 14, 14), (4, 13, 26), (4, 13, 25), (4, 13, 24), (4, 13, 23), (4, 13, 22), (4, 13, 21), (4, 13, 20), (4, 13, 19), (4, 13, 18), (4, 13, 17), (4, 13, 16), (4, 13, 15), (4, 13, 14), (4, 13, 13), (4, 12, 26), (4, 12, 25), (4, 12, 24), (4, 12, 23), (4, 12, 22), (4, 12, 21), (4, 12, 20), (4, 12, 19), (4, 12, 18), (4, 12, 17), (4, 12, 16), (4, 12, 15), (4, 12, 14), (4, 12, 13), (4, 12, 12), (4, 11, 26), (4, 11, 25), (4, 11, 24), (4, 11, 23), (4, 11, 22), (4, 11, 21), (4, 11, 20), (4, 11, 19), (4, 11, 18), (4, 11, 17), (4, 11, 16), (4, 11, 15), (4, 11, 14), (4, 11, 13), (4, 11, 12), (4, 11, 11), (4, 10, 26), (4, 10, 25), (4, 10, 24), (4, 10, 23), (4, 10, 22), (4, 10, 21), (4, 10, 20), (4, 10, 19), (4, 10, 18), (4, 10, 17), (4, 10, 16), (4, 10, 15), (4, 10, 14), (4, 10, 13), (4, 10, 12), (4, 10, 11), (4, 10, 10), (4, 9, 26), (4, 9, 25), (4, 9, 24), (4, 9, 23), (4, 9, 22), (4, 9, 21), (4, 9, 20), (4, 9, 19), (4, 9, 18), (4, 9, 17), (4, 9, 16), (4, 9, 15), (4, 9, 14), (4, 9, 13), (4, 9, 12), (4, 9, 11), (4, 9, 10), (4, 9, 9), (4, 8, 26), (4, 8, 25), (4, 8, 24), (4, 8, 23), (4, 8, 22), (4, 8, 21), (4, 8, 20), (4, 8, 19), (4, 8, 18), (4, 8, 17), (4, 8, 16), (4, 8, 15), (4, 8, 14), (4, 8, 13), (4, 8, 12), (4, 8, 11), (4, 8, 10), (4, 8, 9), (4, 8, 8), (4, 7, 26), (4, 7, 25), (4, 7, 24), (4, 7, 23), (4, 7, 22), (4, 7, 21), (4, 7, 20), (4, 7, 19), (4, 7, 18), (4, 7, 17), (4, 7, 16), (4, 7, 15), (4, 7, 14), (4, 7, 13), (4, 7, 12), (4, 7, 11), (4, 7, 10), (4, 7, 9), (4, 7, 8), (4, 7, 7), (4, 6, 26), (4, 6, 25), (4, 6, 24), (4, 6, 23), (4, 6, 22), (4, 6, 21), (4, 6, 20), (4, 6, 19), (4, 6, 18), (4, 6, 17), (4, 6, 16), (4, 6, 15), (4, 6, 14), (4, 6, 13), (4, 6, 12), (4, 6, 11), (4, 6, 10), (4, 6, 9), (4, 6, 8), (4, 6, 7), (4, 6, 6), (4, 5, 26), (4, 5, 25), (4, 5, 24), (4, 5, 23), (4, 5, 22), (4, 5, 21), (4, 5, 20), (4, 5, 19), (4, 5, 18), (4, 5, 17), (4, 5, 16), (4, 5, 15), (4, 5, 14), (4, 5, 13), (4, 5, 12), (4, 5, 11), (4, 5, 10), (4, 5, 9), (4, 5, 8), (4, 5, 7), (4, 5, 6), (4, 5, 5), (4, 4, 26), (4, 4, 25), (4, 4, 24), (4, 4, 23), (4, 4, 22), (4, 4, 21), (4, 4, 20), (4, 4, 19), (4, 4, 18), (4, 4, 17), (4, 4, 16), (4, 4, 15), (4, 4, 14), (4, 4, 13), (4, 4, 12), (4, 4, 11), (4, 4, 10), (4, 4, 9), (4, 4, 8), (4, 4, 7), (4, 4, 6), (4, 4, 5), (4, 4, 4), (3, 26, 26), (3, 25, 26), (3, 25, 25), (3, 24, 26), (3, 24, 25), (3, 24, 24), (3, 23, 26), (3, 23, 25), (3, 23, 24), (3, 23, 23), (3, 22, 26), (3, 22, 25), (3, 22, 24), (3, 22, 23), (3, 22, 22), (3, 21, 26), (3, 21, 25), (3, 21, 24), (3, 21, 23), (3, 21, 22), (3, 21, 21), (3, 20, 26), (3, 20, 25), (3, 20, 24), (3, 20, 23), (3, 20, 22), (3, 20, 21), (3, 20, 20), (3, 19, 26), (3, 19, 25), (3, 19, 24), (3, 19, 23), (3, 19, 22), (3, 19, 21), (3, 19, 20), (3, 19, 19), (3, 18, 26), (3, 18, 25), (3, 18, 24), (3, 18, 23), (3, 18, 22), (3, 18, 21), (3, 18, 20), (3, 18, 19), (3, 18, 18), (3, 17, 26), (3, 17, 25), (3, 17, 24), (3, 17, 23), (3, 17, 22), (3, 17, 21), (3, 17, 20), (3, 17, 19), (3, 17, 18), (3, 17, 17), (3, 16, 26), (3, 16, 25), (3, 16, 24), (3, 16, 23), (3, 16, 22), (3, 16, 21), (3, 16, 20), (3, 16, 19), (3, 16, 18), (3, 16, 17), (3, 16, 16), (3, 15, 26), (3, 15, 25), (3, 15, 24), (3, 15, 23), (3, 15, 22), (3, 15, 21), (3, 15, 20), (3, 15, 19), (3, 15, 18), (3, 15, 17), (3, 15, 16), (3, 15, 15), (3, 14, 26), (3, 14, 25), (3, 14, 24), (3, 14, 23), (3, 14, 22), (3, 14, 21), (3, 14, 20), (3, 14, 19), (3, 14, 18), (3, 14, 17), (3, 14, 16), (3, 14, 15), (3, 14, 14), (3, 13, 26), (3, 13, 25), (3, 13, 24), (3, 13, 23), (3, 13, 22), (3, 13, 21), (3, 13, 20), (3, 13, 19), (3, 13, 18), (3, 13, 17), (3, 13, 16), (3, 13, 15), (3, 13, 14), (3, 13, 13), (3, 12, 26), (3, 12, 25), (3, 12, 24), (3, 12, 23), (3, 12, 22), (3, 12, 21), (3, 12, 20), (3, 12, 19), (3, 12, 18), (3, 12, 17), (3, 12, 16), (3, 12, 15), (3, 12, 14), (3, 12, 13), (3, 12, 12), (3, 11, 26), (3, 11, 25), (3, 11, 24), (3, 11, 23), (3, 11, 22), (3, 11, 21), (3, 11, 20), (3, 11, 19), (3, 11, 18), (3, 11, 17), (3, 11, 16), (3, 11, 15), (3, 11, 14), (3, 11, 13), (3, 11, 12), (3, 11, 11), (3, 10, 26), (3, 10, 25), (3, 10, 24), (3, 10, 23), (3, 10, 22), (3, 10, 21), (3, 10, 20), (3, 10, 19), (3, 10, 18), (3, 10, 17), (3, 10, 16), (3, 10, 15), (3, 10, 14), (3, 10, 13), (3, 10, 12), (3, 10, 11), (3, 10, 10), (3, 9, 26), (3, 9, 25), (3, 9, 24), (3, 9, 23), (3, 9, 22), (3, 9, 21), (3, 9, 20), (3, 9, 19), (3, 9, 18), (3, 9, 17), (3, 9, 16), (3, 9, 15), (3, 9, 14), (3, 9, 13), (3, 9, 12), (3, 9, 11), (3, 9, 10), (3, 9, 9), (3, 8, 26), (3, 8, 25), (3, 8, 24), (3, 8, 23), (3, 8, 22), (3, 8, 21), (3, 8, 20), (3, 8, 19), (3, 8, 18), (3, 8, 17), (3, 8, 16), (3, 8, 15), (3, 8, 14), (3, 8, 13), (3, 8, 12), (3, 8, 11), (3, 8, 10), (3, 8, 9), (3, 8, 8), (3, 7, 26), (3, 7, 25), (3, 7, 24), (3, 7, 23), (3, 7, 22), (3, 7, 21), (3, 7, 20), (3, 7, 19), (3, 7, 18), (3, 7, 17), (3, 7, 16), (3, 7, 15), (3, 7, 14), (3, 7, 13), (3, 7, 12), (3, 7, 11), (3, 7, 10), (3, 7, 9), (3, 7, 8), (3, 7, 7), (3, 6, 26), (3, 6, 25), (3, 6, 24), (3, 6, 23), (3, 6, 22), (3, 6, 21), (3, 6, 20), (3, 6, 19), (3, 6, 18), (3, 6, 17), (3, 6, 16), (3, 6, 15), (3, 6, 14), (3, 6, 13), (3, 6, 12), (3, 6, 11), (3, 6, 10), (3, 6, 9), (3, 6, 8), (3, 6, 7), (3, 6, 6), (3, 5, 26), (3, 5, 25), (3, 5, 24), (3, 5, 23), (3, 5, 22), (3, 5, 21), (3, 5, 20), (3, 5, 19), (3, 5, 18), (3, 5, 17), (3, 5, 16), (3, 5, 15), (3, 5, 14), (3, 5, 13), (3, 5, 12), (3, 5, 11), (3, 5, 10), (3, 5, 9), (3, 5, 8), (3, 5, 7), (3, 5, 6), (3, 5, 5), (3, 4, 26), (3, 4, 25), (3, 4, 24), (3, 4, 23), (3, 4, 22), (3, 4, 21), (3, 4, 20), (3, 4, 19), (3, 4, 18), (3, 4, 17), (3, 4, 16), (3, 4, 15), (3, 4, 14), (3, 4, 13), (3, 4, 12), (3, 4, 11), (3, 4, 10), (3, 4, 9), (3, 4, 8), (3, 4, 7), (3, 4, 6), (3, 4, 5), (3, 4, 4), (3, 3, 26), (3, 3, 25), (3, 3, 24), (3, 3, 23), (3, 3, 22), (3, 3, 21), (3, 3, 20), (3, 3, 19), (3, 3, 18), (3, 3, 17), (3, 3, 16), (3, 3, 15), (3, 3, 14), (3, 3, 13), (3, 3, 12), (3, 3, 11), (3, 3, 10), (3, 3, 9), (3, 3, 8), (3, 3, 7), (3, 3, 6), (3, 3, 5), (3, 3, 4), (3, 3, 3), (2, 26, 26), (2, 25, 26), (2, 25, 25), (2, 24, 26), (2, 24, 25), (2, 24, 24), (2, 23, 26), (2, 23, 25), (2, 23, 24), (2, 23, 23), (2, 22, 26), (2, 22, 25), (2, 22, 24), (2, 22, 23), (2, 22, 22), (2, 21, 26), (2, 21, 25), (2, 21, 24), (2, 21, 23), (2, 21, 22), (2, 21, 21), (2, 20, 26), (2, 20, 25), (2, 20, 24), (2, 20, 23), (2, 20, 22), (2, 20, 21), (2, 20, 20), (2, 19, 26), (2, 19, 25), (2, 19, 24), (2, 19, 23), (2, 19, 22), (2, 19, 21), (2, 19, 20), (2, 19, 19), (2, 18, 26), (2, 18, 25), (2, 18, 24), (2, 18, 23), (2, 18, 22), (2, 18, 21), (2, 18, 20), (2, 18, 19), (2, 18, 18), (2, 17, 26), (2, 17, 25), (2, 17, 24), (2, 17, 23), (2, 17, 22), (2, 17, 21), (2, 17, 20), (2, 17, 19), (2, 17, 18), (2, 17, 17), (2, 16, 26), (2, 16, 25), (2, 16, 24), (2, 16, 23), (2, 16, 22), (2, 16, 21), (2, 16, 20), (2, 16, 19), (2, 16, 18), (2, 16, 17), (2, 16, 16), (2, 15, 26), (2, 15, 25), (2, 15, 24), (2, 15, 23), (2, 15, 22), (2, 15, 21), (2, 15, 20), (2, 15, 19), (2, 15, 18), (2, 15, 17), (2, 15, 16), (2, 15, 15), (2, 14, 26), (2, 14, 25), (2, 14, 24), (2, 14, 23), (2, 14, 22), (2, 14, 21), (2, 14, 20), (2, 14, 19), (2, 14, 18), (2, 14, 17), (2, 14, 16), (2, 14, 15), (2, 14, 14), (2, 13, 26), (2, 13, 25), (2, 13, 24), (2, 13, 23), (2, 13, 22), (2, 13, 21), (2, 13, 20), (2, 13, 19), (2, 13, 18), (2, 13, 17), (2, 13, 16), (2, 13, 15), (2, 13, 14), (2, 13, 13), (2, 12, 26), (2, 12, 25), (2, 12, 24), (2, 12, 23), (2, 12, 22), (2, 12, 21), (2, 12, 20), (2, 12, 19), (2, 12, 18), (2, 12, 17), (2, 12, 16), (2, 12, 15), (2, 12, 14), (2, 12, 13), (2, 12, 12), (2, 11, 26), (2, 11, 25), (2, 11, 24), (2, 11, 23), (2, 11, 22), (2, 11, 21), (2, 11, 20), (2, 11, 19), (2, 11, 18), (2, 11, 17), (2, 11, 16), (2, 11, 15), (2, 11, 14), (2, 11, 13), (2, 11, 12), (2, 11, 11), (2, 10, 26), (2, 10, 25), (2, 10, 24), (2, 10, 23), (2, 10, 22), (2, 10, 21), (2, 10, 20), (2, 10, 19), (2, 10, 18), (2, 10, 17), (2, 10, 16), (2, 10, 15), (2, 10, 14), (2, 10, 13), (2, 10, 12), (2, 10, 11), (2, 10, 10), (2, 9, 26), (2, 9, 25), (2, 9, 24), (2, 9, 23), (2, 9, 22), (2, 9, 21), (2, 9, 20), (2, 9, 19), (2, 9, 18), (2, 9, 17), (2, 9, 16), (2, 9, 15), (2, 9, 14), (2, 9, 13), (2, 9, 12), (2, 9, 11), (2, 9, 10), (2, 9, 9), (2, 8, 26), (2, 8, 25), (2, 8, 24), (2, 8, 23), (2, 8, 22), (2, 8, 21), (2, 8, 20), (2, 8, 19), (2, 8, 18), (2, 8, 17), (2, 8, 16), (2, 8, 15), (2, 8, 14), (2, 8, 13), (2, 8, 12), (2, 8, 11), (2, 8, 10), (2, 8, 9), (2, 8, 8), (2, 7, 26), (2, 7, 25), (2, 7, 24), (2, 7, 23), (2, 7, 22), (2, 7, 21), (2, 7, 20), (2, 7, 19), (2, 7, 18), (2, 7, 17), (2, 7, 16), (2, 7, 15), (2, 7, 14), (2, 7, 13), (2, 7, 12), (2, 7, 11), (2, 7, 10), (2, 7, 9), (2, 7, 8), (2, 7, 7), (2, 6, 26), (2, 6, 25), (2, 6, 24), (2, 6, 23), (2, 6, 22), (2, 6, 21), (2, 6, 20), (2, 6, 19), (2, 6, 18), (2, 6, 17), (2, 6, 16), (2, 6, 15), (2, 6, 14), (2, 6, 13), (2, 6, 12), (2, 6, 11), (2, 6, 10), (2, 6, 9), (2, 6, 8), (2, 6, 7), (2, 6, 6), (2, 5, 26), (2, 5, 25), (2, 5, 24), (2, 5, 23), (2, 5, 22), (2, 5, 21), (2, 5, 20), (2, 5, 19), (2, 5, 18), (2, 5, 17), (2, 5, 16), (2, 5, 15), (2, 5, 14), (2, 5, 13), (2, 5, 12), (2, 5, 11), (2, 5, 10), (2, 5, 9), (2, 5, 8), (2, 5, 7), (2, 5, 6), (2, 5, 5), (2, 4, 26), (2, 4, 25), (2, 4, 24), (2, 4, 23), (2, 4, 22), (2, 4, 21), (2, 4, 20), (2, 4, 19), (2, 4, 18), (2, 4, 17), (2, 4, 16), (2, 4, 15), (2, 4, 14), (2, 4, 13), (2, 4, 12), (2, 4, 11), (2, 4, 10), (2, 4, 9), (2, 4, 8), (2, 4, 7), (2, 4, 6), (2, 4, 5), (2, 4, 4), (2, 3, 26), (2, 3, 25), (2, 3, 24), (2, 3, 23), (2, 3, 22), (2, 3, 21), (2, 3, 20), (2, 3, 19), (2, 3, 18), (2, 3, 17), (2, 3, 16), (2, 3, 15), (2, 3, 14), (2, 3, 13), (2, 3, 12), (2, 3, 11), (2, 3, 10), (2, 3, 9), (2, 3, 8), (2, 3, 7), (2, 3, 6), (2, 3, 5), (2, 3, 4), (2, 3, 3), (2, 2, 26), (2, 2, 25), (2, 2, 24), (2, 2, 23), (2, 2, 22), (2, 2, 21), (2, 2, 20), (2, 2, 19), (2, 2, 18), (2, 2, 17), (2, 2, 16), (2, 2, 15), (2, 2, 14), (2, 2, 13), (2, 2, 12), (2, 2, 11), (2, 2, 10), (2, 2, 9), (2, 2, 8), (2, 2, 7), (2, 2, 6), (2, 2, 5), (2, 2, 4), (2, 2, 3), (2, 2, 2), (1, 26, 26), (1, 25, 26), (1, 25, 25), (1, 24, 26), (1, 24, 25), (1, 24, 24), (1, 23, 26), (1, 23, 25), (1, 23, 24), (1, 23, 23), (1, 22, 26), (1, 22, 25), (1, 22, 24), (1, 22, 23), (1, 22, 22), (1, 21, 26), (1, 21, 25), (1, 21, 24), (1, 21, 23), (1, 21, 22), (1, 21, 21), (1, 20, 26), (1, 20, 25), (1, 20, 24), (1, 20, 23), (1, 20, 22), (1, 20, 21), (1, 20, 20), (1, 19, 26), (1, 19, 25), (1, 19, 24), (1, 19, 23), (1, 19, 22), (1, 19, 21), (1, 19, 20), (1, 19, 19), (1, 18, 26), (1, 18, 25), (1, 18, 24), (1, 18, 23), (1, 18, 22), (1, 18, 21), (1, 18, 20), (1, 18, 19), (1, 18, 18), (1, 17, 26), (1, 17, 25), (1, 17, 24), (1, 17, 23), (1, 17, 22), (1, 17, 21), (1, 17, 20), (1, 17, 19), (1, 17, 18), (1, 17, 17), (1, 16, 26), (1, 16, 25), (1, 16, 24), (1, 16, 23), (1, 16, 22), (1, 16, 21), (1, 16, 20), (1, 16, 19), (1, 16, 18), (1, 16, 17), (1, 16, 16), (1, 15, 26), (1, 15, 25), (1, 15, 24), (1, 15, 23), (1, 15, 22), (1, 15, 21), (1, 15, 20), (1, 15, 19), (1, 15, 18), (1, 15, 17), (1, 15, 16), (1, 15, 15), (1, 14, 26), (1, 14, 25), (1, 14, 24), (1, 14, 23), (1, 14, 22), (1, 14, 21), (1, 14, 20), (1, 14, 19), (1, 14, 18), (1, 14, 17), (1, 14, 16), (1, 14, 15), (1, 14, 14), (1, 13, 26), (1, 13, 25), (1, 13, 24), (1, 13, 23), (1, 13, 22), (1, 13, 21), (1, 13, 20), (1, 13, 19), (1, 13, 18), (1, 13, 17), (1, 13, 16), (1, 13, 15), (1, 13, 14), (1, 13, 13), (1, 12, 26), (1, 12, 25), (1, 12, 24), (1, 12, 23), (1, 12, 22), (1, 12, 21), (1, 12, 20), (1, 12, 19), (1, 12, 18), (1, 12, 17), (1, 12, 16), (1, 12, 15), (1, 12, 14), (1, 12, 13), (1, 12, 12), (1, 11, 26), (1, 11, 25), (1, 11, 24), (1, 11, 23), (1, 11, 22), (1, 11, 21), (1, 11, 20), (1, 11, 19), (1, 11, 18), (1, 11, 17), (1, 11, 16), (1, 11, 15), (1, 11, 14), (1, 11, 13), (1, 11, 12), (1, 11, 11), (1, 10, 26), (1, 10, 25), (1, 10, 24), (1, 10, 23), (1, 10, 22), (1, 10, 21), (1, 10, 20), (1, 10, 19), (1, 10, 18), (1, 10, 17), (1, 10, 16), (1, 10, 15), (1, 10, 14), (1, 10, 13), (1, 10, 12), (1, 10, 11), (1, 10, 10), (1, 9, 26), (1, 9, 25), (1, 9, 24), (1, 9, 23), (1, 9, 22), (1, 9, 21), (1, 9, 20), (1, 9, 19), (1, 9, 18), (1, 9, 17), (1, 9, 16), (1, 9, 15), (1, 9, 14), (1, 9, 13), (1, 9, 12), (1, 9, 11), (1, 9, 10), (1, 9, 9), (1, 8, 26), (1, 8, 25), (1, 8, 24), (1, 8, 23), (1, 8, 22), (1, 8, 21), (1, 8, 20), (1, 8, 19), (1, 8, 18), (1, 8, 17), (1, 8, 16), (1, 8, 15), (1, 8, 14), (1, 8, 13), (1, 8, 12), (1, 8, 11), (1, 8, 10), (1, 8, 9), (1, 8, 8), (1, 7, 26), (1, 7, 25), (1, 7, 24), (1, 7, 23), (1, 7, 22), (1, 7, 21), (1, 7, 20), (1, 7, 19), (1, 7, 18), (1, 7, 17), (1, 7, 16), (1, 7, 15), (1, 7, 14), (1, 7, 13), (1, 7, 12), (1, 7, 11), (1, 7, 10), (1, 7, 9), (1, 7, 8), (1, 7, 7), (1, 6, 26), (1, 6, 25), (1, 6, 24), (1, 6, 23), (1, 6, 22), (1, 6, 21), (1, 6, 20), (1, 6, 19), (1, 6, 18), (1, 6, 17), (1, 6, 16), (1, 6, 15), (1, 6, 14), (1, 6, 13), (1, 6, 12), (1, 6, 11), (1, 6, 10), (1, 6, 9), (1, 6, 8), (1, 6, 7), (1, 6, 6), (1, 5, 26), (1, 5, 25), (1, 5, 24), (1, 5, 23), (1, 5, 22), (1, 5, 21), (1, 5, 20), (1, 5, 19), (1, 5, 18), (1, 5, 17), (1, 5, 16), (1, 5, 15), (1, 5, 14), (1, 5, 13), (1, 5, 12), (1, 5, 11), (1, 5, 10), (1, 5, 9), (1, 5, 8), (1, 5, 7), (1, 5, 6), (1, 5, 5), (1, 4, 26), (1, 4, 25), (1, 4, 24), (1, 4, 23), (1, 4, 22), (1, 4, 21), (1, 4, 20), (1, 4, 19), (1, 4, 18), (1, 4, 17), (1, 4, 16), (1, 4, 15), (1, 4, 14), (1, 4, 13), (1, 4, 12), (1, 4, 11), (1, 4, 10), (1, 4, 9), (1, 4, 8), (1, 4, 7), (1, 4, 6), (1, 4, 5), (1, 4, 4), (1, 3, 26), (1, 3, 25), (1, 3, 24), (1, 3, 23), (1, 3, 22), (1, 3, 21), (1, 3, 20), (1, 3, 19), (1, 3, 18), (1, 3, 17), (1, 3, 16), (1, 3, 15), (1, 3, 14), (1, 3, 13), (1, 3, 12), (1, 3, 11), (1, 3, 10), (1, 3, 9), (1, 3, 8), (1, 3, 7), (1, 3, 6), (1, 3, 5), (1, 3, 4), (1, 3, 3), (1, 2, 26), (1, 2, 25), (1, 2, 24), (1, 2, 23), (1, 2, 22), (1, 2, 21), (1, 2, 20), (1, 2, 19), (1, 2, 18), (1, 2, 17), (1, 2, 16), (1, 2, 15), (1, 2, 14), (1, 2, 13), (1, 2, 12), (1, 2, 11), (1, 2, 10), (1, 2, 9), (1, 2, 8), (1, 2, 7), (1, 2, 6), (1, 2, 5), (1, 2, 4), (1, 2, 3), (1, 2, 2), (1, 1, 26), (1, 1, 25), (1, 1, 24), (1, 1, 23), (1, 1, 22), (1, 1, 21), (1, 1, 20), (1, 1, 19), (1, 1, 18), (1, 1, 17), (1, 1, 16), (1, 1, 15), (1, 1, 14), (1, 1, 13), (1, 1, 12), (1, 1, 11), (1, 1, 10), (1, 1, 9), (1, 1, 8), (1, 1, 7), (1, 1, 6), (1, 1, 5), (1, 1, 4), (1, 1, 3), (1, 1, 2), (1, 1, 1), (0, 26, 26), (0, 25, 26), (0, 25, 25), (0, 24, 26), (0, 24, 25), (0, 24, 24), (0, 23, 26), (0, 23, 25), (0, 23, 24), (0, 23, 23), (0, 22, 26), (0, 22, 25), (0, 22, 24), (0, 22, 23), (0, 22, 22), (0, 21, 26), (0, 21, 25), (0, 21, 24), (0, 21, 23), (0, 21, 22), (0, 21, 21), (0, 20, 26), (0, 20, 25), (0, 20, 24), (0, 20, 23), (0, 20, 22), (0, 20, 21), (0, 20, 20), (0, 19, 26), (0, 19, 25), (0, 19, 24), (0, 19, 23), (0, 19, 22), (0, 19, 21), (0, 19, 20), (0, 19, 19), (0, 18, 26), (0, 18, 25), (0, 18, 24), (0, 18, 23), (0, 18, 22), (0, 18, 21), (0, 18, 20), (0, 18, 19), (0, 18, 18), (0, 17, 26), (0, 17, 25), (0, 17, 24), (0, 17, 23), (0, 17, 22), (0, 17, 21), (0, 17, 20), (0, 17, 19), (0, 17, 18), (0, 17, 17), (0, 16, 26), (0, 16, 25), (0, 16, 24), (0, 16, 23), (0, 16, 22), (0, 16, 21), (0, 16, 20), (0, 16, 19), (0, 16, 18), (0, 16, 17), (0, 16, 16), (0, 15, 26), (0, 15, 25), (0, 15, 24), (0, 15, 23), (0, 15, 22), (0, 15, 21), (0, 15, 20), (0, 15, 19), (0, 15, 18), (0, 15, 17), (0, 15, 16), (0, 15, 15), (0, 14, 26), (0, 14, 25), (0, 14, 24), (0, 14, 23), (0, 14, 22), (0, 14, 21), (0, 14, 20), (0, 14, 19), (0, 14, 18), (0, 14, 17), (0, 14, 16), (0, 14, 15), (0, 14, 14), (0, 13, 26), (0, 13, 25), (0, 13, 24), (0, 13, 23), (0, 13, 22), (0, 13, 21), (0, 13, 20), (0, 13, 19), (0, 13, 18), (0, 13, 17), (0, 13, 16), (0, 13, 15), (0, 13, 14), (0, 13, 13), (0, 12, 26), (0, 12, 25), (0, 12, 24), (0, 12, 23), (0, 12, 22), (0, 12, 21), (0, 12, 20), (0, 12, 19), (0, 12, 18), (0, 12, 17), (0, 12, 16), (0, 12, 15), (0, 12, 14), (0, 12, 13), (0, 12, 12), (0, 11, 26), (0, 11, 25), (0, 11, 24), (0, 11, 23), (0, 11, 22), (0, 11, 21), (0, 11, 20), (0, 11, 19), (0, 11, 18), (0, 11, 17), (0, 11, 16), (0, 11, 15), (0, 11, 14), (0, 11, 13), (0, 11, 12), (0, 11, 11), (0, 10, 26), (0, 10, 25), (0, 10, 24), (0, 10, 23), (0, 10, 22), (0, 10, 21), (0, 10, 20), (0, 10, 19), (0, 10, 18), (0, 10, 17), (0, 10, 16), (0, 10, 15), (0, 10, 14), (0, 10, 13), (0, 10, 12), (0, 10, 11), (0, 10, 10), (0, 9, 26), (0, 9, 25), (0, 9, 24), (0, 9, 23), (0, 9, 22), (0, 9, 21), (0, 9, 20), (0, 9, 19), (0, 9, 18), (0, 9, 17), (0, 9, 16), (0, 9, 15), (0, 9, 14), (0, 9, 13), (0, 9, 12), (0, 9, 11), (0, 9, 10), (0, 9, 9), (0, 8, 26), (0, 8, 25), (0, 8, 24), (0, 8, 23), (0, 8, 22), (0, 8, 21), (0, 8, 20), (0, 8, 19), (0, 8, 18), (0, 8, 17), (0, 8, 16), (0, 8, 15), (0, 8, 14), (0, 8, 13), (0, 8, 12), (0, 8, 11), (0, 8, 10), (0, 8, 9), (0, 8, 8), (0, 7, 26), (0, 7, 25), (0, 7, 24), (0, 7, 23), (0, 7, 22), (0, 7, 21), (0, 7, 20), (0, 7, 19), (0, 7, 18), (0, 7, 17), (0, 7, 16), (0, 7, 15), (0, 7, 14), (0, 7, 13), (0, 7, 12), (0, 7, 11), (0, 7, 10), (0, 7, 9), (0, 7, 8), (0, 7, 7), (0, 6, 26), (0, 6, 25), (0, 6, 24), (0, 6, 23), (0, 6, 22), (0, 6, 21), (0, 6, 20), (0, 6, 19), (0, 6, 18), (0, 6, 17), (0, 6, 16), (0, 6, 15), (0, 6, 14), (0, 6, 13), (0, 6, 12), (0, 6, 11), (0, 6, 10), (0, 6, 9), (0, 6, 8), (0, 6, 7), (0, 6, 6), (0, 5, 26), (0, 5, 25), (0, 5, 24), (0, 5, 23), (0, 5, 22), (0, 5, 21), (0, 5, 20), (0, 5, 19), (0, 5, 18), (0, 5, 17), (0, 5, 16), (0, 5, 15), (0, 5, 14), (0, 5, 13), (0, 5, 12), (0, 5, 11), (0, 5, 10), (0, 5, 9), (0, 5, 8), (0, 5, 7), (0, 5, 6), (0, 5, 5), (0, 4, 26), (0, 4, 25), (0, 4, 24), (0, 4, 23), (0, 4, 22), (0, 4, 21), (0, 4, 20), (0, 4, 19), (0, 4, 18), (0, 4, 17), (0, 4, 16), (0, 4, 15), (0, 4, 14), (0, 4, 13), (0, 4, 12), (0, 4, 11), (0, 4, 10), (0, 4, 9), (0, 4, 8), (0, 4, 7), (0, 4, 6), (0, 4, 5), (0, 4, 4), (0, 3, 26), (0, 3, 25), (0, 3, 24), (0, 3, 23), (0, 3, 22), (0, 3, 21), (0, 3, 20), (0, 3, 19), (0, 3, 18), (0, 3, 17), (0, 3, 16), (0, 3, 15), (0, 3, 14), (0, 3, 13), (0, 3, 12), (0, 3, 11), (0, 3, 10), (0, 3, 9), (0, 3, 8), (0, 3, 7), (0, 3, 6), (0, 3, 5), (0, 3, 4), (0, 3, 3), (0, 2, 26), (0, 2, 25), (0, 2, 24), (0, 2, 23), (0, 2, 22), (0, 2, 21), (0, 2, 20), (0, 2, 19), (0, 2, 18), (0, 2, 17), (0, 2, 16), (0, 2, 15), (0, 2, 14), (0, 2, 13), (0, 2, 12), (0, 2, 11), (0, 2, 10), (0, 2, 9), (0, 2, 8), (0, 2, 7), (0, 2, 6), (0, 2, 5), (0, 2, 4), (0, 2, 3), (0, 2, 2), (0, 1, 26), (0, 1, 25), (0, 1, 24), (0, 1, 23), (0, 1, 22), (0, 1, 21), (0, 1, 20), (0, 1, 19), (0, 1, 18), (0, 1, 17), (0, 1, 16), (0, 1, 15), (0, 1, 14), (0, 1, 13), (0, 1, 12), (0, 1, 11), (0, 1, 10), (0, 1, 9), (0, 1, 8), (0, 1, 7), (0, 1, 6), (0, 1, 5), (0, 1, 4), (0, 1, 3), (0, 1, 2), (0, 1, 1), (0, 0, 26), (0, 0, 25), (0, 0, 24), (0, 0, 23), (0, 0, 22), (0, 0, 21), (0, 0, 20), (0, 0, 19), (0, 0, 18), (0, 0, 17), (0, 0, 16), (0, 0, 15), (0, 0, 14), (0, 0, 13), (0, 0, 12), (0, 0, 11), (0, 0, 10), (0, 0, 9), (0, 0, 8), (0, 0, 7), (0, 0, 6), (0, 0, 5), (0, 0, 4), (0, 0, 3), (0, 0, 2), (0, 0, 1), (0, 0, 0)]
Mu	0	True	445065731/21999462
Mu	1	True	768377836/37347913
Mu	2	True	251212704/16830271
Mu	3	True	73658063/21360982
Mu	4	True	0
Mu	5	True	247534659/63869912
Mu	6	True	0
Mu	7	True	376281445/43293122
Mu	8	True	269734289/38032097
Mu	9	True	311538261/81108598
Mu	10	True	0
Mu	11	True	0
Mu	12	True	0
Mu	13	True	182033847/44526194
Mu	14	True	97550969/32985390
Mu	15	True	392408554/30855943
Mu	16	True	340929299/34543484
Mu	17	True	0
Mu	18	True	138732025/16607853
Mu	19	True	0
Mu	20	True	0
Mu	21	True	0
Mu	22	True	0
Mu	23	True	0
Mu	24	True	0
Mu	25	True	0
Mu	26	True	0
Mu	27	True	762897848/25228043
Mu	28	True	0
Mu	29	True	0
Mu	30	True	321801397/20736556
Mu	31	True	0
Mu	32	True	0
Mu	33	True	402757931/26844473
Mu	34	True	0
Mu	35	True	0
Mu	36	True	0
Mu	37	True	0
Mu	38	True	0
Mu	39	True	0
Mu	40	True	0
Mu	41	True	0
Mu	42	True	49060565/10128867
Mu	43	True	0
Mu	44	True	0
Mu	45	True	226634284/16400897
Mu	46	True	222724200/22705087
Mu	47	True	486515417/32864189
Mu	48	True	515675224/76797773
Mu	49	True	0
Mu	50	True	140588690/24837689
Mu	51	True	167246581/11720448
Mu	52	True	247563641/26571347
Mu	53	True	650040136/171605507
Mu	54	True	0
Mu	55	True	115008646/54008011
Mu	56	True	0
Mu	57	True	0
Mu	58	True	0
Mu	59	True	0
Mu	60	True	0
Mu	61	True	0
Mu	62	True	0
Mu	63	True	513045140/25192957
Mu	64	True	319302387/75323032
Mu	65	True	0
Mu	66	True	513906167/22103919
Mu	67	True	600392645/23895404
Mu	68	True	0
Mu	69	True	458067245/46012608
Mu	70	True	0
Mu	71	True	324328064/8041367
Mu	72	True	808697165/50733244
Mu	73	True	0
Mu	74	True	0
Mu	75	True	0
Mu	76	True	25538569/8483742
Mu	77	True	345899647/21248995
Mu	78	True	317717041/20275658
Mu	79	True	0
Mu	80	True	0
Mu	81	True	0
Mu	82	True	360772567/49048334
Mu	83	True	0
Mu	84	True	0
Mu	85	True	0
Mu	86	True	0
Mu	87	True	0
Mu	88	True	136245538/30050837
Mu	89	True	0
Mu	90	True	0
Mu	91	True	327770277/89728768
Mu	92	True	567301201/18518147
Mu	93	True	687974407/45715580
Mu	94	True	703650936/12669035
Mu	95	True	725941799/30915409
Mu	96	True	216515907/7144627
Mu	97	True	411881496/36347455
Mu	98	True	44599791/7161253
Mu	99	True	765930937/22065873
Mu	100	True	457344215/14306913
Mu	101	True	575987971/26167325
Mu	102	True	0
Mu	103	True	0
Mu	104	True	145406276/146791419
Mu	105	True	219357429/92070683
Mu	106	True	543454438/28347959
Mu	107	True	0
Mu	108	True	0
Mu	109	True	0
Mu	110	True	0
Mu	111	True	381408488/23988099
Mu	112	True	278636017/41744695
Mu	113	True	257821299/172891321
Mu	114	True	152351583/32412158
Mu	115	True	0
Mu	116	True	0
Mu	117	True	0
Mu	118	True	0
Mu	119	True	230111987/257107918
Mu	120	True	0
Mu	121	True	0
Mu	122	True	0
Mu	123	True	0
Mu	124	True	238885577/17763768
Mu	125	True	401910620/37005009
Mu	126	True	1455219957/75017425
Mu	127	True	260049551/19220084
Mu	128	True	1244719700/43530337
Mu	129	True	0
Mu	130	True	1101656695/31325406
Mu	131	True	759817565/30167336
Mu	132	True	1051807813/71831237
Mu	133	True	629434625/27711668
Mu	134	True	0
Mu	135	True	942974998/24732513
Mu	136	True	416197871/20826976
Mu	137	True	211964857/11154207
Mu	138	True	231937607/100193472
Mu	139	True	0
Mu	140	True	0
Mu	141	True	928321176/69923831
Mu	142	True	0
Mu	143	True	295810213/12529770
Mu	144	True	0
Mu	145	True	0
Mu	146	True	0
Mu	147	True	0
Mu	148	True	0
Mu	149	True	139876338/18846097
Mu	150	True	0
Mu	151	True	0
Mu	152	True	0
Mu	153	True	0
Mu	154	True	5776199838/604184951
Mu	155	True	504036109/107779273
Mu	156	True	304542237/77406949
Mu	157	True	484542189/37240367
Mu	158	True	0
Mu	159	True	130068677/52112195
Mu	160	True	222781011/54368240
Mu	161	True	0
Mu	162	True	398381989/76225574
Mu	163	True	583238893/34865758
Mu	164	True	316477174/25156187
Mu	165	True	0
Mu	166	True	0
Mu	167	True	0
Mu	168	True	417850103/127824456
Mu	169	True	1574812622/74158409
Mu	170	True	0
Mu	171	True	384642951/11568944
Mu	172	True	54668125/340312319
Mu	173	True	595515036/29621251
Mu	174	True	180909917/98308671
Mu	175	True	406931162/32762879
Mu	176	True	121419091/51134583
Mu	177	True	3140499453/102418033
Mu	178	True	279486557/107088188
Mu	179	True	0
Mu	180	True	169478837/5094061
Mu	181	True	339600601/13841174
Mu	182	True	180667408/195264251
Mu	183	True	182240825/133564467
Mu	184	True	0
Mu	185	True	0
Mu	186	True	0
Mu	187	True	0
Mu	188	True	286088179/20869014
Mu	189	True	0
Mu	190	True	0
Mu	191	True	0
Mu	192	True	0
Mu	193	True	0
Mu	194	True	0
Mu	195	True	0
Mu	196	True	0
Mu	197	True	0
Mu	198	True	0
Mu	199	True	382822613/29465468
Mu	200	True	403828616/58649705
Mu	201	True	0
Mu	202	True	0
Mu	203	True	0
Mu	204	True	0
Mu	205	True	101137867/16064501
Mu	206	True	2692438543/163985315
Mu	207	True	953020645/37323111
Mu	208	True	957503768/39008761
Mu	209	True	381618272/28443921
Mu	210	True	122205617/37812126
Mu	211	True	0
Mu	212	True	193373308/37225427
Mu	213	True	175599139/19735922
Mu	214	True	698305241/25468247
Mu	215	True	0
Mu	216	True	625479329/21486461
Mu	217	True	198577559/33566639
Mu	218	True	0
Mu	219	True	129068005/52733106
Mu	220	True	0
Mu	221	True	316395790/116136853
Mu	222	True	0
Mu	223	True	280079652/25562119
Mu	224	True	0
Mu	225	True	443268091/23499978
Mu	226	True	1213767532/104397869
Mu	227	True	106887905/62396979
Mu	228	True	545314154/34881163
Mu	229	True	219516483/63786101
Mu	230	True	579217927/32352253
Mu	231	True	251181712/79096191
Mu	232	True	241318145/24058343
Mu	233	True	499945455/386523223
Mu	234	True	11176894/165006443
Mu	235	True	0
Mu	236	True	0
Mu	237	True	497819042/23204639
Mu	238	True	0
Mu	239	True	0
Mu	240	True	0
Mu	241	True	0
Mu	242	True	0
Mu	243	True	0
Mu	244	True	0
Mu	245	True	0
Mu	246	True	319817871/19398055
Mu	247	True	199885438/19544869
Mu	248	True	0
Mu	249	True	165780320/28355267
Mu	250	True	0
Mu	251	True	0
Mu	252	True	212124874/52876975
Mu	253	True	0
Mu	254	True	244612647/11704442
Mu	255	True	219794869/10013378
Mu	256	True	0
Mu	257	True	0
Mu	258	True	29312344/33394133
Mu	259	True	992413153/73289317
Mu	260	True	247629778/48532037
Mu	261	True	211357023/10967153
Mu	262	True	0
Mu	263	True	486406063/11202390
Mu	264	True	615897881/18160787
Mu	265	True	0
Mu	266	True	0
Mu	267	True	341982161/25921688
Mu	268	True	274000436/71609019
Mu	269	True	434260141/36278657
Mu	270	True	425165434/18863427
Mu	271	True	430886986/15055229
Mu	272	True	251957667/6122413
Mu	273	True	0
Mu	274	True	0
Mu	275	True	516184705/30983353
Mu	276	True	92289979/47267097
Mu	277	True	282828604/26106121
Mu	278	True	105018676/70970763
Mu	279	True	913274837/80541277
Mu	280	True	297666485/23799369
Mu	281	True	422797029/17071409
Mu	282	True	0
Mu	283	True	197769499/22409166
Mu	284	True	0
Mu	285	True	0
Mu	286	True	81124454/40304789
Mu	287	True	0
Mu	288	True	122411269/71059933
Mu	289	True	0
Mu	290	True	275377444/72111887
Mu	291	True	503716076/33583381
Mu	292	True	802569784/32573813
Mu	293	True	0
Mu	294	True	404562709/28135572
Mu	295	True	45305653/4563271
Mu	296	True	0
Mu	297	True	878606661/64798555
Mu	298	True	539710330/41220483
Mu	299	True	89763966/77081785
Mu	300	True	165593890/46679627
Mu	301	True	431210739/23088778
Mu	302	True	267131572/11560623
Mu	303	True	209452048/17883947
Mu	304	True	0
Mu	305	True	0
Mu	306	True	0
Mu	307	True	605114169/26339981
Mu	308	True	93016217/79336563
Mu	309	True	0
Mu	310	True	0
Mu	311	True	0
Mu	312	True	67358281/9448825
Mu	313	True	602772937/37863838
Mu	314	True	0
Mu	315	True	0
Mu	316	True	0
Mu	317	True	0
Mu	318	True	0
Mu	319	True	127822409/65834633
Mu	320	True	335828814/28599577
Mu	321	True	143285560/32718039
Mu	322	True	0
Mu	323	True	0
Mu	324	True	159169371/25969240
Mu	325	True	368381892/38691445
Mu	326	True	528311989/51014709
Mu	327	True	0
Mu	328	True	0
Mu	329	True	395594157/9941851
Mu	330	True	225868969/14872238
Mu	331	True	0
Mu	332	True	0
Mu	333	True	217964093/33925683
Mu	334	True	375057851/19918438
Mu	335	True	194746647/10218616
Mu	336	True	0
Mu	337	True	127582693/26606051
Mu	338	True	529378651/15141431
Mu	339	True	32357496/346814675
Mu	340	True	0
Mu	341	True	0
Mu	342	True	439517777/41937429
Mu	343	True	75569644/7073003
Mu	344	True	449166876/23454881
Mu	345	True	135468966/4051927
Mu	346	True	808681447/36487622
Mu	347	True	0
Mu	348	True	632011590/95013871
Mu	349	True	0
Mu	350	True	0
Mu	351	True	0
Mu	352	True	55497544/54688839
Mu	353	True	399416021/38625801
Mu	354	True	213835424/10067503
Mu	355	True	475934311/29187154
Mu	356	True	370162578/100815961
Mu	357	True	882073827/27633458
Mu	358	True	387438740/30402549
Mu	359	True	47600067/30827278
Mu	360	True	147473273/123168579
Mu	361	True	0
Mu	362	True	0
Mu	363	True	0
Mu	364	True	0
Mu	365	True	311795324/30327667
Mu	366	True	0
Mu	367	True	0
Mu	368	True	253213631/30095080
Mu	369	True	302627063/83935043
Mu	370	True	514107533/26412443
Mu	371	True	144183437/47316066
Mu	372	True	373668017/23502140
Mu	373	True	385595788/33813359
Mu	374	True	0
Mu	375	True	612853862/17670663
Mu	376	True	364303593/16106369
Mu	377	True	300891357/40909201
Mu	378	True	0
Mu	379	True	0
Mu	380	True	0
Mu	381	True	183687517/52161474
Mu	382	True	0
Mu	383	True	0
Mu	384	True	0
Mu	385	True	121332882/54618631
Mu	386	True	134219646/6231187
Mu	387	True	652381771/98525557
Mu	388	True	0
Mu	389	True	0
Mu	390	True	340579992/45747991
Mu	391	True	0
Mu	392	True	0
Mu	393	True	215616469/75558350
Mu	394	True	0
Mu	395	True	558078508/20172929
Mu	396	True	0
Mu	397	True	0
Mu	398	True	0
Mu	399	True	358660942/26661001
Mu	400	True	0
Mu	401	True	360407342/39611205
Mu	402	True	271237264/32174029
Mu	403	True	285890257/26100134
Mu	404	True	0
Mu	405	True	0
Mu	406	True	0
Mu	407	True	0
Mu	408	True	0
Mu	409	True	0
Mu	410	True	0
Mu	411	True	0
Mu	412	True	615568484/40001507
Mu	413	True	508531483/24563842
Mu	414	True	254489566/26381867
Mu	415	True	0
Mu	416	True	0
Mu	417	True	0
Mu	418	True	0
Mu	419	True	153310445/41040302
Mu	420	True	0
Mu	421	True	390991261/41314402
Mu	422	True	224871041/12141529
Mu	423	True	0
Mu	424	True	50892103/9122431
Mu	425	True	56491751/190022222
Mu	426	True	0
Mu	427	True	219858659/37879693
Mu	428	True	0
Mu	429	True	0
Mu	430	True	654171183/72297760
Mu	431	True	242738499/60812516
Mu	432	True	437441401/13250485
Mu	433	True	374999491/10584489
Mu	434	True	813437401/28087953
Mu	435	True	519240123/15439178
Mu	436	True	199175298/9165385
Mu	437	True	283521208/91796983
Mu	438	True	0
Mu	439	True	0
Mu	440	True	0
Mu	441	True	0
Mu	442	True	431295551/18831831
Mu	443	True	99625780/15832867
Mu	444	True	516104700/26013877
Mu	445	True	0
Mu	446	True	376621727/16954261
Mu	447	True	0
Mu	448	True	363117137/31321354
Mu	449	True	508019163/52083560
Mu	450	True	730269845/50054039
Mu	451	True	0
Mu	452	True	0
Mu	453	True	0
Mu	454	True	0
Mu	455	True	77063039/43305336
Mu	456	True	0
Mu	457	True	0
Mu	458	True	0
Mu	459	True	112219559/53037491
Mu	460	True	729379605/24026416
Mu	461	True	193111950/11719223
Mu	462	True	167275938/22497457
Mu	463	True	254215894/47069305
Mu	464	True	62574687/154380536
Mu	465	True	256685051/16282936
Mu	466	True	443712304/27026611
Mu	467	True	1512078427/38453952
Mu	468	True	224676207/11212442
Mu	469	True	0
Mu	470	True	5993738714/251437709
Mu	471	True	1429230032/78377205
Mu	472	True	761967001/40731985
Mu	473	True	333415801/26679836
Mu	474	True	0
Mu	475	True	0
Mu	476	True	677377985/34026942
Mu	477	True	213815155/30807264
Mu	478	True	209499917/45881984
Mu	479	True	215734304/17928595
Mu	480	True	316046457/14128645
Mu	481	True	0
Mu	482	True	0
Mu	483	True	55049848/4845859
Mu	484	True	0
Mu	485	True	148352746/10284159
Mu	486	True	656818304/36399125
Mu	487	True	0
Mu	488	True	0
Mu	489	True	0
Mu	490	True	0
Mu	491	True	210150643/65923483
Mu	492	True	0
Mu	493	True	0
Mu	494	True	0
Mu	495	True	459188621/33776057
Mu	496	True	0
Mu	497	True	0
Mu	498	True	0
Mu	499	True	0
Mu	500	True	0
Mu	501	True	201986182/12473321
Mu	502	True	532627276/67324363
Mu	503	True	612939925/49853478
Mu	504	True	0
Mu	505	True	0
Mu	506	True	0
Mu	507	True	0
Mu	508	True	0
Mu	509	True	0
Mu	510	True	351924854/17534113
Mu	511	True	373833937/18402469
Mu	512	True	158143351/25961975
Mu	513	True	318672266/19245485
Mu	514	True	640884967/55401961
Mu	515	True	167457229/8327288
Mu	516	True	0
Mu	517	True	0
Mu	518	True	0
Mu	519	True	0
Mu	520	True	0
Mu	521	True	235300560/4939019
Mu	522	True	428819959/21921519
Mu	523	True	0
Mu	524	True	318998013/29182964
Mu	525	True	1353278900/52171477
Mu	526	True	865967607/44134532
Mu	527	True	475114423/53329130
Mu	528	True	135827471/22973007
Mu	529	True	0
Mu	530	True	0
Mu	531	True	0
Mu	532	True	0
Mu	533	True	605864471/27210107
Mu	534	True	16289861/21622676
Mu	535	True	0
Mu	536	True	0
Mu	537	True	300230347/24828265
Mu	538	True	559428611/15907561
Mu	539	True	193653857/9455216
Mu	540	True	742205533/35422332
Mu	541	True	172110267/67483375
Mu	542	True	0
Mu	543	True	0
Mu	544	True	69969109/131781589
Mu	545	True	0
Mu	546	True	599976665/30880513
Mu	547	True	189291689/119776001
Mu	548	True	0
Mu	549	True	0
Mu	550	True	0
Mu	551	True	2691179113/127912412
Mu	552	True	313941103/22612398
Mu	553	True	126259555/8359319
Mu	554	True	229080614/61111443
Mu	555	True	0
Mu	556	True	0
Mu	557	True	0
Mu	558	True	0
Mu	559	True	0
Mu	560	True	0
Mu	561	True	0
Mu	562	True	0
Mu	563	True	0
Mu	564	True	335713821/59964950
Mu	565	True	229499849/11757887
Mu	566	True	311397592/53995431
Mu	567	True	261281831/24330714
Mu	568	True	585849435/21691741
Mu	569	True	0
Mu	570	True	373355045/11739937
Mu	571	True	107365015/14760384
Mu	572	True	0
Mu	573	True	1109290589/40292594
Mu	574	True	0
Mu	575	True	517281797/67832420
Mu	576	True	0
Mu	577	True	720397345/28348736
Mu	578	True	229935847/146251369
Mu	579	True	42258669/114560072
Mu	580	True	89247880/3966313
Mu	581	True	90765733/121652759
Mu	582	True	699050787/45299845
Mu	583	True	815942757/63233084
Mu	584	True	747778755/38026603
Mu	585	True	221488671/19715183
Mu	586	True	0
Mu	587	True	0
Mu	588	True	0
Mu	589	True	95826316/38663013
Mu	590	True	605311255/41379369
Mu	591	True	302341795/55374136
Mu	592	True	217754343/29767511
Mu	593	True	316338225/51679654
Mu	594	True	0
Mu	595	True	0
Mu	596	True	341711257/129371416
Mu	597	True	404678949/8085850
Mu	598	True	530856209/27540800
Mu	599	True	439399999/23544341
Mu	600	True	359484193/67478472
Mu	601	True	0
Mu	602	True	0
Mu	603	True	0
Mu	604	True	0
Mu	605	True	0
Mu	606	True	466055058/40559147
Mu	607	True	125606063/55878037
Mu	608	True	0
Mu	609	True	492331280/94080237
Mu	610	True	0
Mu	611	True	0
Mu	612	True	0
Mu	613	True	0
Mu	614	True	0
Mu	615	True	244247910/61543993
Mu	616	True	0
Mu	617	True	754897033/68068113
Mu	618	True	281988901/17869777
Mu	619	True	819706564/32143209
Mu	620	True	245810219/33745170
Mu	621	True	0
Mu	622	True	0
Mu	623	True	0
Mu	624	True	0
Mu	625	True	0
Mu	626	True	324210831/7687816
Mu	627	True	0
Mu	628	True	102933375/8540048
Mu	629	True	671024195/44387684
Mu	630	True	0
Mu	631	True	432408361/11323120
Mu	632	True	0
Mu	633	True	274178039/35602664
Mu	634	True	0
Mu	635	True	0
Mu	636	True	0
Mu	637	True	0
Mu	638	True	648676558/21826235
Mu	639	True	150468367/13049339
Mu	640	True	0
Mu	641	True	0
Mu	642	True	0
Mu	643	True	114003476/106320565
Mu	644	True	586696437/15516302
Mu	645	True	0
Mu	646	True	260017061/36771601
Mu	647	True	0
Mu	648	True	0
Mu	649	True	523090772/34103977
Mu	650	True	367972343/21380709
Mu	651	True	703558707/34916044
Mu	652	True	0
Mu	653	True	0
Mu	654	True	0
Mu	655	True	0
Mu	656	True	0
Mu	657	True	151865794/53838505
Mu	658	True	429637267/26433308
Mu	659	True	265264311/32251564
Mu	660	True	232886599/9249145
Mu	661	True	324052109/6973472
Mu	662	True	0
Mu	663	True	251042927/65569004
Mu	664	True	309838663/97006058
Mu	665	True	157826029/35205506
Mu	666	True	0
Mu	667	True	0
Mu	668	True	0
Mu	669	True	0
Mu	670	True	0
Mu	671	True	201453440/246292097
Mu	672	True	30994329/6702907
Mu	673	True	1338793153/43223153
Mu	674	True	479092306/13316291
Mu	675	True	150696985/33620397
Mu	676	True	524760892/23676391
Mu	677	True	224859241/51045601
Mu	678	True	174973133/12256537
Mu	679	True	286765681/57257295
Mu	680	True	0
Mu	681	True	0
Mu	682	True	0
Mu	683	True	0
Mu	684	True	744364559/61149642
Mu	685	True	301410562/18047051
Mu	686	True	470172482/26543343
Mu	687	True	489326412/38431795
Mu	688	True	0
Mu	689	True	545611673/44689037
Mu	690	True	0
Mu	691	True	0
Mu	692	True	281177096/54134467
Mu	693	True	235892209/7333577
Mu	694	True	190723286/163034321
Mu	695	True	674471849/94787451
Mu	696	True	267643697/79529140
Mu	697	True	0
Mu	698	True	290713335/33992873
Mu	699	True	1036960710/38102143
Mu	700	True	0
Mu	701	True	97844947/27804691
Mu	702	True	437542969/33121583
Mu	703	True	0
Mu	704	True	1180202038/91471229
Mu	705	True	709350877/12167464
Mu	706	True	88674339/43715705
Mu	707	True	0
Mu	708	True	0
Mu	709	True	0
Mu	710	True	268902230/29417579
Mu	711	True	575447410/24153257
Mu	712	True	273665899/21305777
Mu	713	True	18101354/240135233
Mu	714	True	0
Mu	715	True	0
Mu	716	True	194906967/9055679
Mu	717	True	0
Mu	718	True	158476939/24798056
Mu	719	True	373727085/23388098
Mu	720	True	566690171/19470180
Mu	721	True	0
Mu	722	True	0
Mu	723	True	0
Mu	724	True	0
Mu	725	True	379102307/25156685
Mu	726	True	126380288/152572343
Mu	727	True	225573160/154036173
Mu	728	True	29925643/141921649
Mu	729	True	479572273/47071897
Mu	730	True	0
Mu	731	True	0
Mu	732	True	0
Mu	733	True	0
Mu	734	True	0
Mu	735	True	0
Mu	736	True	0
Mu	737	True	166063741/21386639
Mu	738	True	625004504/116945353
Mu	739	True	0
Mu	740	True	281444606/25799159
Mu	741	True	309082063/45167145
Mu	742	True	0
Mu	743	True	0
Mu	744	True	0
Mu	745	True	0
Mu	746	True	260997326/19967607
Mu	747	True	131436839/915120402
Mu	748	True	194502187/25758860
Mu	749	True	329207654/57847905
Mu	750	True	151857736/15332269
Mu	751	True	262282501/20941112
Mu	752	True	409632745/24408873
Mu	753	True	83211988/279377223
Mu	754	True	0
Mu	755	True	0
Mu	756	True	361309015/35730914
Mu	757	True	384547704/22274999
Mu	758	True	95452017/26071091
Mu	759	True	181618100/27444767
Mu	760	True	0
Mu	761	True	0
Mu	762	True	0
Mu	763	True	0
Mu	764	True	299844351/47048192
Mu	765	True	510211012/20446163
Mu	766	True	0
Mu	767	True	397363979/21219940
Mu	768	True	294116955/63483373
Mu	769	True	598462098/39153317
Mu	770	True	552791876/40954619
Mu	771	True	2609421575/180632153
Mu	772	True	0
Mu	773	True	0
Mu	774	True	0
Mu	775	True	0
Mu	776	True	0
Mu	777	True	0
Mu	778	True	660462377/24288510
Mu	779	True	995395025/28770749
Mu	780	True	34777701/1632392
Mu	781	True	911012482/17479719
Mu	782	True	847950356/41967361
Mu	783	True	369534377/10435741
Mu	784	True	0
Mu	785	True	224927029/23140689
Mu	786	True	0
Mu	787	True	0
Mu	788	True	0
Mu	789	True	0
Mu	790	True	0
Mu	791	True	0
Mu	792	True	0
Mu	793	True	2415588539/155719797
Mu	794	True	607352179/17986942
Mu	795	True	0
Mu	796	True	0
Mu	797	True	180285540/7883279
Mu	798	True	631690874/29957379
Mu	799	True	93808559/94396673
Mu	800	True	157159907/13991320
Mu	801	True	48900769/268309483
Mu	802	True	0
Mu	803	True	0
Mu	804	True	0
Mu	805	True	0
Mu	806	True	0
Mu	807	True	204179502/102632699
Mu	808	True	118141768/3881715
Mu	809	True	0
Mu	810	True	0
Mu	811	True	0
Mu	812	True	0
Mu	813	True	28735985/9505986
Mu	814	True	124285199/107093308
Mu	815	True	0
Mu	816	True	0
Mu	817	True	79172286/104267123
Mu	818	True	0
Mu	819	True	490485181/20709178
Mu	820	True	356498266/14978991
Mu	821	True	44880977/137671913
Mu	822	True	318513225/7593634
Mu	823	True	44669233/14113447
Mu	824	True	581236481/26282702
Mu	825	True	0
Mu	826	True	174627481/17515926
Mu	827	True	0
Mu	828	True	475693739/34511956
Mu	829	True	725453263/25054260
Mu	830	True	0
Mu	831	True	0
Mu	832	True	0
Mu	833	True	233288574/28468519
Mu	834	True	117863762/14387303
Mu	835	True	511140427/14877885
Mu	836	True	591534633/28746566
Mu	837	True	0
Mu	838	True	102389592/49035293
Mu	839	True	222285827/47522885
Mu	840	True	330929044/24468925
Mu	841	True	172255619/13126157
Mu	842	True	236146242/41388493
Mu	843	True	151688330/52739973
Mu	844	True	0
Mu	845	True	0
Mu	846	True	203783495/18789923
Mu	847	True	401777422/29428779
Mu	848	True	126404309/13189972
Mu	849	True	0
Mu	850	True	0
Mu	851	True	0
Mu	852	True	327511517/18277471
Mu	853	True	127700273/52099452
Mu	854	True	0
Mu	855	True	2215366869/59759116
Mu	856	True	423558706/18621515
Mu	857	True	0
Mu	858	True	0
Mu	859	True	0
Mu	860	True	0
Mu	861	True	1205471241/38289512
Mu	862	True	0
Mu	863	True	226761762/19930627
Mu	864	True	1199369177/173463252
Mu	865	True	0
Mu	866	True	384838022/14164203
Mu	867	True	487643518/17259161
Mu	868	True	0
Mu	869	True	0
Mu	870	True	0
Mu	871	True	19552737/3549119
Mu	872	True	99559717/196166694
Mu	873	True	0
Mu	874	True	0
Mu	875	True	1021788700/50712911
Mu	876	True	457275818/49599979
Mu	877	True	206329822/14406355
Mu	878	True	0
Mu	879	True	0
Mu	880	True	0
Mu	881	True	481583509/36290605
Mu	882	True	0
Mu	883	True	517543283/40104806
Mu	884	True	478682738/28690489
Mu	885	True	0
Mu	886	True	559977749/44009908
Mu	887	True	739098661/41298414
Mu	888	True	0
Mu	889	True	539311776/49215175
Mu	890	True	1274222306/43227379
Mu	891	True	55968103/5083212
Mu	892	True	694438949/21135281
Mu	893	True	0
Mu	894	True	137179245/25110563
Mu	895	True	122427233/155571921
Mu	896	True	0
Mu	897	True	0
Mu	898	True	0
Mu	899	True	0
Mu	900	True	109605307/202171801
Mu	901	True	0
Mu	902	True	0
Mu	903	True	234577305/14971262
Mu	904	True	56951582/6718555
Mu	905	True	569889158/27755195
Mu	906	True	0
Mu	907	True	129622800/30135977
Mu	908	True	68217395/79609966
Mu	909	True	0
Mu	910	True	0
Mu	911	True	0
Mu	912	True	0
Mu	913	True	0
Mu	914	True	356604284/18705471
Mu	915	True	511126084/11859265
Mu	916	True	416672073/32469983
Mu	917	True	412309315/45873268
Mu	918	True	210919574/9694833
Mu	919	True	237513736/33806317
Mu	920	True	0
Mu	921	True	940792849/56747711
Mu	922	True	0
Mu	923	True	0
Mu	924	True	0
Mu	925	True	0
Mu	926	True	0
Mu	927	True	0
Mu	928	True	300931018/33452363
Mu	929	True	947189666/22599837
Mu	930	True	475557912/8673191
Mu	931	True	0
Mu	932	True	138025785/16012961
Mu	933	True	0
Mu	934	True	418466459/56046263
Mu	935	True	0
Mu	936	True	2489751079/92914292
Mu	937	True	336768238/18598829
Mu	938	True	0
Mu	939	True	0
Mu	940	True	0
Mu	941	True	0
Mu	942	True	0
Mu	943	True	459786547/14884197
Mu	944	True	662241475/13021114
Mu	945	True	0
Mu	946	True	0
Mu	947	True	0
Mu	948	True	124232133/255007576
Mu	949	True	0
Mu	950	True	134869557/55399301
Mu	951	True	0
Mu	952	True	659959134/27985409
Mu	953	True	33048227/116060598
Mu	954	True	0
Mu	955	True	0
Mu	956	True	0
Mu	957	True	0
Mu	958	True	0
Mu	959	True	103423556/14366647
Mu	960	True	0
Mu	961	True	0
Mu	962	True	0
Mu	963	True	0
Mu	964	True	0
Mu	965	True	291963267/17921056
Mu	966	True	0
Mu	967	True	381578717/27880434
Mu	968	True	406543363/39177655
Mu	969	True	0
Mu	970	True	25128915/110607764
Mu	971	True	361687378/40675849
Mu	972	True	326169587/11727644
Mu	973	True	0
Mu	974	True	0
Mu	975	True	120502988/10331883
Mu	976	True	0
Mu	977	True	0
Mu	978	True	0
Mu	979	True	39214861/10601316
Mu	980	True	0
Mu	981	True	269638650/137196791
Mu	982	True	0
Mu	983	True	474605582/21802339
Mu	984	True	0
Mu	985	True	0
Mu	986	True	0
Mu	987	True	472141558/21968017
Mu	988	True	214880029/5726499
Mu	989	True	211346659/21296819
Mu	990	True	0
Mu	991	True	0
Mu	992	True	300416884/29577911
Mu	993	True	351282173/26961989
Mu	994	True	1448091847/36604508
Mu	995	True	260669618/8137447
Mu	996	True	0
Mu	997	True	0
Mu	998	True	0
Mu	999	True	0
Mu	1000	True	1213913681/53195140
Mu	1001	True	653812295/43043568
Mu	1002	True	0
Mu	1003	True	0
Mu	1004	True	0
Mu	1005	True	822396009/30894832
Mu	1006	True	324914442/111838523
Mu	1007	True	0
Mu	1008	True	0
Mu	1009	True	429003443/18557469
Mu	1010	True	221526003/24556858
Mu	1011	True	0
Mu	1012	True	349392838/12977503
Mu	1013	True	440638252/39751645
Mu	1014	True	296809672/23272855
Mu	1015	True	0
Mu	1016	True	0
Mu	1017	True	197746619/20979687
Mu	1018	True	0
Mu	1019	True	137359332/28664809
Mu	1020	True	133345197/151898585
Mu	1021	True	316778743/20377172
Mu	1022	True	0
Mu	1023	True	57196414/10222591
Mu	1024	True	82206428/121583727
Mu	1025	True	551226650/32246873
Mu	1026	True	0
Mu	1027	True	0
Mu	1028	True	718433297/32133924
Mu	1029	True	481673503/33611653
Mu	1030	True	3506341182/113081453
Mu	1031	True	0
Mu	1032	True	0
Mu	1033	True	914304632/22752001
Mu	1034	True	182995937/39446507
Mu	1035	True	0
Mu	1036	True	146084057/14411175
Mu	1037	True	520909981/75858798
Mu	1038	True	281768259/61411748
Mu	1039	True	0
Mu	1040	True	0
Mu	1041	True	489618403/25328737
Mu	1042	True	135046999/39432349
Mu	1043	True	0
Mu	1044	True	0
Mu	1045	True	404747656/54841547
Mu	1046	True	0
Mu	1047	True	0
Mu	1048	True	1129419151/48263564
Mu	1049	True	374125280/38719769
Mu	1050	True	0
Mu	1051	True	0
Mu	1052	True	0
Mu	1053	True	287865081/59964311
Mu	1054	True	0
Mu	1055	True	248475739/20272233
Mu	1056	True	945366130/32809521
Mu	1057	True	767194239/24693782
Mu	1058	True	0
Mu	1059	True	452268089/29680916
Mu	1060	True	123543433/37157319
Mu	1061	True	545631611/11163097
Mu	1062	True	0
Mu	1063	True	0
Mu	1064	True	0
Mu	1065	True	0
Mu	1066	True	317534090/77348019
Mu	1067	True	86580570/6087403
Mu	1068	True	565690759/12059723
Mu	1069	True	117074095/2187006
Mu	1070	True	721005427/37951768
Mu	1071	True	0
Mu	1072	True	0
Mu	1073	True	0
Mu	1074	True	370072813/21361896
Mu	1075	True	497017737/21736688
Mu	1076	True	0
Mu	1077	True	0
Mu	1078	True	0
Mu	1079	True	0
Mu	1080	True	0
Mu	1081	True	783140218/33542847
Mu	1082	True	513121889/23112541
Mu	1083	True	0
Mu	1084	True	0
Mu	1085	True	0
Mu	1086	True	90947586/72625409
Mu	1087	True	0
Mu	1088	True	1167772673/109928081
Mu	1089	True	514192240/37986687
Mu	1090	True	209665169/12832171
Mu	1091	True	0
Mu	1092	True	0
Mu	1093	True	0
Mu	1094	True	0
Mu	1095	True	0
Mu	1096	True	253526032/40393631
Mu	1097	True	191336147/6787698
Mu	1098	True	0
Mu	1099	True	0
Mu	1100	True	0
Mu	1101	True	0
Mu	1102	True	0
Mu	1103	True	0
Mu	1104	True	0
Mu	1105	True	862396431/27034649
Mu	1106	True	1076753140/22846057
Mu	1107	True	0
Mu	1108	True	0
Mu	1109	True	0
Mu	1110	True	0
Mu	1111	True	0
Mu	1112	True	102140462/131503081
Mu	1113	True	0
Mu	1114	True	0
Mu	1115	True	0
Mu	1116	True	0
Mu	1117	True	0
Mu	1118	True	0
Mu	1119	True	735379451/12244733
Mu	1120	True	0
Mu	1121	True	0
Mu	1122	True	227341849/16531225
Mu	1123	True	854316756/33314057
Mu	1124	True	0
Mu	1125	True	0
Mu	1126	True	0
Mu	1127	True	0
Mu	1128	True	39013539/18184169
Mu	1129	True	219726255/50810716
Mu	1130	True	0
Mu	1131	True	0
Mu	1132	True	0
Mu	1133	True	0
Mu	1134	True	166712914/18857983
Mu	1135	True	0
Mu	1136	True	0
Mu	1137	True	0
Mu	1138	True	1559843046/78905711
Mu	1139	True	470874385/33383568
Mu	1140	True	226071343/102623899
Mu	1141	True	1446840953/58246339
Mu	1142	True	0
Mu	1143	True	621090996/30819895
Mu	1144	True	241934989/27685871
Mu	1145	True	0
Mu	1146	True	682659893/70986269
Mu	1147	True	0
Mu	1148	True	114736593/20487563
Mu	1149	True	41100737/251929534
Mu	1150	True	0
Mu	1151	True	0
Mu	1152	True	0
Mu	1153	True	0
Mu	1154	True	0
Mu	1155	True	0
Mu	1156	True	0
Mu	1157	True	438365831/22114235
Mu	1158	True	589064635/23099661
Mu	1159	True	424806415/12905963
Mu	1160	True	308091805/64411492
Mu	1161	True	0
Mu	1162	True	0
Mu	1163	True	0
Mu	1164	True	181597263/6068975
Mu	1165	True	417344549/39938822
Mu	1166	True	0
Mu	1167	True	264648532/150593761
Mu	1168	True	0
Mu	1169	True	0
Mu	1170	True	199821027/16051531
Mu	1171	True	344278216/9943423
Mu	1172	True	585715163/24628970
Mu	1173	True	0
Mu	1174	True	0
Mu	1175	True	3199641693/250667747
Mu	1176	True	363368281/9998458
Mu	1177	True	0
Mu	1178	True	0
Mu	1179	True	128709779/129436168
Mu	1180	True	1905791736/68502839
Mu	1181	True	177757041/10693223
Mu	1182	True	1295388518/47163059
Mu	1183	True	396781205/15049356
Mu	1184	True	1641352623/61277419
Mu	1185	True	2816605442/99487331
Mu	1186	True	252221143/10380177
Mu	1187	True	0
Mu	1188	True	176492177/60292333
Mu	1189	True	167590378/12741877
Mu	1190	True	0
Mu	1191	True	676300934/25665725
Mu	1192	True	556114054/22271867
Mu	1193	True	0
Mu	1194	True	0
Mu	1195	True	339211015/58348773
Mu	1196	True	0
Mu	1197	True	299624084/15561641
Mu	1198	True	0
Mu	1199	True	396990141/15094040
Mu	1200	True	775076749/42705743
Mu	1201	True	451885513/11681351
Mu	1202	True	119459848/32134709
Mu	1203	True	0
Mu	1204	True	329860536/24868903
Mu	1205	True	0
Mu	1206	True	0
Mu	1207	True	311412429/38400902
Mu	1208	True	252727992/115557179
Mu	1209	True	102911791/53035522
Mu	1210	True	0
Mu	1211	True	40659817/160338939
Mu	1212	True	92409203/7652845
Mu	1213	True	0
Mu	1214	True	386969669/21388332
Mu	1215	True	0
Mu	1216	True	176870017/36591556
Mu	1217	True	0
Mu	1218	True	62799449/14361578
Mu	1219	True	0
Mu	1220	True	221494571/40557170
Mu	1221	True	0
Mu	1222	True	572767846/37813277
Mu	1223	True	0
Mu	1224	True	557033197/45759683
Mu	1225	True	1064338882/121268351
Mu	1226	True	864844907/37336620
Mu	1227	True	1331184343/44780546
Mu	1228	True	0
Mu	1229	True	377367538/37860913
Mu	1230	True	0
Mu	1231	True	605297567/18095243
Mu	1232	True	551803334/41918399
Mu	1233	True	0
Mu	1234	True	0
Mu	1235	True	0
Mu	1236	True	0
Mu	1237	True	0
Mu	1238	True	838494427/25088971
Mu	1239	True	842932617/11953393
Mu	1240	True	61220916/28515973
Mu	1241	True	0
Mu	1242	True	0
Mu	1243	True	0
Mu	1244	True	0
Mu	1245	True	135856957/25829987
Mu	1246	True	0
Mu	1247	True	383125885/34550638
Mu	1248	True	0
Mu	1249	True	0
Mu	1250	True	0
Mu	1251	True	0
Mu	1252	True	1216132081/20391095
Mu	1253	True	681836033/33274957
Mu	1254	True	198152399/39017196
Mu	1255	True	0
Mu	1256	True	0
Mu	1257	True	0
Mu	1258	True	0
Mu	1259	True	88684763/3001277703
Mu	1260	True	0
Mu	1261	True	148855050/664777429
Mu	1262	True	0
Mu	1263	True	0
Mu	1264	True	0
Mu	1265	True	0
Mu	1266	True	452723996/28628769
Mu	1267	True	343743995/28127749
Mu	1268	True	2352024298/99981789
Mu	1269	True	0
Mu	1270	True	0
Mu	1271	True	0
Mu	1272	True	1080499517/34647261
Mu	1273	True	0
Mu	1274	True	0
Mu	1275	True	0
Mu	1276	True	768820103/27539263
Mu	1277	True	4254523169/370498819
Mu	1278	True	476536651/9540901
Mu	1279	True	0
Mu	1280	True	0
Mu	1281	True	0
Mu	1282	True	369771742/15756717
Mu	1283	True	181200027/64366349
Mu	1284	True	0
Mu	1285	True	0
Mu	1286	True	0
Mu	1287	True	0
Mu	1288	True	0
Mu	1289	True	496653359/42465114
Mu	1290	True	0
Mu	1291	True	0
Mu	1292	True	52208802/42163697
Mu	1293	True	480981745/11869476
Mu	1294	True	1497389946/25348493
Mu	1295	True	319685943/26493392
Mu	1296	True	250839705/20690828
Mu	1297	True	0
Mu	1298	True	0
Mu	1299	True	1575978313/99816365
Mu	1300	True	0
Mu	1301	True	0
Mu	1302	True	0
Mu	1303	True	0
Mu	1304	True	0
Mu	1305	True	0
Mu	1306	True	724702227/12873380
Mu	1307	True	0
Mu	1308	True	1002698432/39829025
Mu	1309	True	0
Mu	1310	True	173084176/47870607
Mu	1311	True	416081173/12037093
Mu	1312	True	0
Mu	1313	True	50192941/4583078
Mu	1314	True	0
Mu	1315	True	1276238647/51528151
Mu	1316	True	167610284/8123095
Mu	1317	True	0
Mu	1318	True	0
Mu	1319	True	0
Mu	1320	True	0
Mu	1321	True	0
Mu	1322	True	208536115/30474532
Mu	1323	True	0
Mu	1324	True	0
Mu	1325	True	0
Mu	1326	True	0
Mu	1327	True	370592364/5683223
Mu	1328	True	0
Mu	1329	True	0
Mu	1330	True	156222009/71599528
Mu	1331	True	122848024/5747057
Mu	1332	True	300702160/14821541
Mu	1333	True	302599679/46574701
Mu	1334	True	0
Mu	1335	True	180013181/57435298
Mu	1336	True	0
Mu	1337	True	0
Mu	1338	True	0
Mu	1339	True	104684212/119143435
Mu	1340	True	0
Mu	1341	True	0
Mu	1342	True	0
Mu	1343	True	445545232/46687893
Mu	1344	True	249615097/14581509
Mu	1345	True	0
Mu	1346	True	0
Mu	1347	True	0
Mu	1348	True	0
Mu	1349	True	952649920/243887379
Mu	1350	True	0
Mu	1351	True	0
Mu	1352	True	0
Mu	1353	True	201280272/44579099
Mu	1354	True	157769837/8608395
Mu	1355	True	813301742/22416781
Mu	1356	True	0
Mu	1357	True	243686290/29792463
Mu	1358	True	316698812/47260381
Mu	1359	True	0
Mu	1360	True	0
Mu	1361	True	415105807/36167346
Mu	1362	True	252953165/14362927
Mu	1363	True	197118662/37740895
Mu	1364	True	0
Mu	1365	True	276289009/73642768
Mu	1366	True	538330174/20971635
Mu	1367	True	0
Mu	1368	True	387313849/32905828
Mu	1369	True	362679949/16440779
Mu	1370	True	0
Mu	1371	True	2413427287/173419520
Mu	1372	True	0
Mu	1373	True	367534198/25574159
Mu	1374	True	354827194/51237241
Mu	1375	True	225632106/16312907
Mu	1376	True	93186561/69437456
Mu	1377	True	853461710/38838679
Mu	1378	True	88962055/10236944
Mu	1379	True	173192105/29783822
Mu	1380	True	533330996/15330823
Mu	1381	True	551120263/38606013
Mu	1382	True	238795006/34637507
Mu	1383	True	0
Mu	1384	True	0
Mu	1385	True	408686071/17308853
Mu	1386	True	607058743/23895783
Mu	1387	True	495369721/37805266
Mu	1388	True	0
Mu	1389	True	226421107/24238678
Mu	1390	True	816008831/27408817
Mu	1391	True	622852274/40422053
Mu	1392	True	0
Mu	1393	True	0
Mu	1394	True	0
Mu	1395	True	0
Mu	1396	True	263518034/27051067
Mu	1397	True	288840967/35986708
Mu	1398	True	52302905/8820263
Mu	1399	True	0
Mu	1400	True	435970297/39855141
Mu	1401	True	64466539/59308212
Mu	1402	True	0
Mu	1403	True	577266515/19481682
Mu	1404	True	432449431/13419248
Mu	1405	True	0
Mu	1406	True	208368303/40188152
Mu	1407	True	0
Mu	1408	True	315172077/61466531
Mu	1409	True	0
Mu	1410	True	297001340/27979413
Mu	1411	True	420404710/36538217
Mu	1412	True	0
Mu	1413	True	433286381/32056616
Mu	1414	True	757696572/39160475
Mu	1415	True	675199363/23940801
Mu	1416	True	2328145028/298182715
Mu	1417	True	0
Mu	1418	True	0
Mu	1419	True	0
Mu	1420	True	0
Mu	1421	True	0
Mu	1422	True	0
Mu	1423	True	288186234/29024005
Mu	1424	True	136172783/198372379
Mu	1425	True	0
Mu	1426	True	0
Mu	1427	True	229838209/53836790
Mu	1428	True	214108141/3926488
Mu	1429	True	553227643/12314752
Mu	1430	True	268447587/31675510
Mu	1431	True	0
Mu	1432	True	0
Mu	1433	True	0
Mu	1434	True	0
Mu	1435	True	163693687/63783903
Mu	1436	True	552904635/31240652
Mu	1437	True	0
Mu	1438	True	0
Mu	1439	True	0
Mu	1440	True	0
Mu	1441	True	182408831/15350173
Mu	1442	True	0
Mu	1443	True	721107519/18967085
Mu	1444	True	0
Mu	1445	True	0
Mu	1446	True	0
Mu	1447	True	0
Mu	1448	True	0
Mu	1449	True	0
Mu	1450	True	0
Mu	1451	True	427362964/15655495
Mu	1452	True	0
Mu	1453	True	0
Mu	1454	True	0
Mu	1455	True	0
Mu	1456	True	344821454/62013099
Mu	1457	True	101042466/5629063
Mu	1458	True	268239897/27048679
Mu	1459	True	0
Mu	1460	True	0
Mu	1461	True	0
Mu	1462	True	0
Mu	1463	True	0
Mu	1464	True	0
Mu	1465	True	0
Mu	1466	True	237746198/83836755
Mu	1467	True	419464903/20629285
Mu	1468	True	0
Mu	1469	True	0
Mu	1470	True	0
Mu	1471	True	0
Mu	1472	True	564927653/27223582
Mu	1473	True	330822532/15375217
Mu	1474	True	0
Mu	1475	True	0
Mu	1476	True	0
Mu	1477	True	0
Mu	1478	True	332308948/56057089
Mu	1479	True	0
Mu	1480	True	1044040267/49366742
Mu	1481	True	567243375/16628753
Mu	1482	True	0
Mu	1483	True	503442235/37711992
Mu	1484	True	634086116/23917009
Mu	1485	True	288346981/83267116
Mu	1486	True	1131115174/24073263
Mu	1487	True	0
Mu	1488	True	130698426/12980159
Mu	1489	True	380526212/21652705
Mu	1490	True	0
Mu	1491	True	0
Mu	1492	True	0
Mu	1493	True	0
Mu	1494	True	0
Mu	1495	True	0
Mu	1496	True	0
Mu	1497	True	0
Mu	1498	True	900939259/35874263
Mu	1499	True	600764548/35968945
Mu	1500	True	0
Mu	1501	True	861018777/35200346
Mu	1502	True	1192077793/19441175
Mu	1503	True	313428787/163117916
Mu	1504	True	348257209/18021086
Mu	1505	True	81514865/63854899
Mu	1506	True	221397856/5703369
Mu	1507	True	0
Mu	1508	True	0
Mu	1509	True	0
Mu	1510	True	0
Mu	1511	True	26408617/29267529
Mu	1512	True	0
Mu	1513	True	0
Mu	1514	True	0
Mu	1515	True	0
Mu	1516	True	0
Mu	1517	True	0
Mu	1518	True	0
Mu	1519	True	0
Mu	1520	True	0
Mu	1521	True	109635474/48675443
Mu	1522	True	644662309/51238036
Mu	1523	True	157529386/27734271
Mu	1524	True	0
Mu	1525	True	303666689/12621672
Mu	1526	True	0
Mu	1527	True	0
Mu	1528	True	0
Mu	1529	True	0
Mu	1530	True	0
Mu	1531	True	0
Mu	1532	True	406326089/33381362
Mu	1533	True	0
Mu	1534	True	0
Mu	1535	True	0
Mu	1536	True	0
Mu	1537	True	0
Mu	1538	True	0
Mu	1539	True	0
Mu	1540	True	136811975/170715014
Mu	1541	True	1739975911/60623505
Mu	1542	True	78055136/4755985
Mu	1543	True	0
Mu	1544	True	323396009/34458535
Mu	1545	True	0
Mu	1546	True	0
Mu	1547	True	0
Mu	1548	True	0
Mu	1549	True	0
Mu	1550	True	0
Mu	1551	True	0
Mu	1552	True	0
Mu	1553	True	442938623/34985950
Mu	1554	True	1149013816/77310581
Mu	1555	True	0
Mu	1556	True	0
Mu	1557	True	0
Mu	1558	True	153889421/12859397
Mu	1559	True	89284212/68735207
Mu	1560	True	748479253/72816397
Mu	1561	True	0
Mu	1562	True	0
Mu	1563	True	0
Mu	1564	True	309494351/11804946
Mu	1565	True	565560885/23946793
Mu	1566	True	0
Mu	1567	True	0
Mu	1568	True	0
Mu	1569	True	0
Mu	1570	True	0
Mu	1571	True	270250462/16449229
Mu	1572	True	293887487/17186956
Mu	1573	True	0
Mu	1574	True	0
Mu	1575	True	101161256/28925469
Mu	1576	True	1020482647/23522046
Mu	1577	True	0
Mu	1578	True	170675792/18481557
Mu	1579	True	961956553/70650748
Mu	1580	True	176333908/35044247
Mu	1581	True	229952277/16673323
Mu	1582	True	630016076/43605327
Mu	1583	True	0
Mu	1584	True	0
Mu	1585	True	532432787/43803978
Mu	1586	True	452413920/12324041
Mu	1587	True	0
Mu	1588	True	412831859/37806019
Mu	1589	True	0
Mu	1590	True	442754781/31172968
Mu	1591	True	663470383/20473108
Mu	1592	True	689349957/37985017
Mu	1593	True	0
Mu	1594	True	0
Mu	1595	True	1190612078/20255365
Mu	1596	True	218973503/12698801
Mu	1597	True	253031444/58736115
Mu	1598	True	361842231/38001580
Mu	1599	True	317687709/14385407
Mu	1600	True	46282729/11582685
Mu	1601	True	0
Mu	1602	True	0
Mu	1603	True	0
Mu	1604	True	0
Mu	1605	True	0
Mu	1606	True	273351031/9728488
Mu	1607	True	815519540/24810831
Mu	1608	True	167790193/14789299
Mu	1609	True	160608433/77531949
Mu	1610	True	0
Mu	1611	True	0
Mu	1612	True	0
Mu	1613	True	263260295/11605221
Mu	1614	True	693357673/23661500
Mu	1615	True	0
Mu	1616	True	0
Mu	1617	True	0
Mu	1618	True	205284467/24197591
Mu	1619	True	20732041/45987768
Mu	1620	True	724145751/18090671
Mu	1621	True	0
Mu	1622	True	403565217/45703690
Mu	1623	True	0
Mu	1624	True	513350647/19360091
Mu	1625	True	599804363/17328578
Mu	1626	True	0
Mu	1627	True	354573278/16259903
Mu	1628	True	0
Mu	1629	True	0
Mu	1630	True	0
Mu	1631	True	0
Mu	1632	True	121664471/27903012
Mu	1633	True	0
Mu	1634	True	0
Mu	1635	True	0
Mu	1636	True	0
Mu	1637	True	0
Mu	1638	True	426777216/9773933
Mu	1639	True	555428730/18483031
Mu	1640	True	0
Mu	1641	True	0
Mu	1642	True	0
Mu	1643	True	0
Mu	1644	True	0
Mu	1645	True	0
Mu	1646	True	487314138/55335889
Mu	1647	True	637844121/21875273
Mu	1648	True	0
Mu	1649	True	228255697/51124017
Mu	1650	True	0
Mu	1651	True	596738108/17573187
Mu	1652	True	366458855/16473196
Mu	1653	True	0
Mu	1654	True	0
Mu	1655	True	0
Mu	1656	True	0
Mu	1657	True	0
Mu	1658	True	930402159/11511794
Mu	1659	True	0
Mu	1660	True	515182987/21969048
Mu	1661	True	0
Mu	1662	True	0
Mu	1663	True	0
Mu	1664	True	0
Mu	1665	True	401135863/12220681
Mu	1666	True	1282735835/24920553
Mu	1667	True	140543118/23714821
Mu	1668	True	483923197/16078009
Mu	1669	True	485482656/26439547
Mu	1670	True	0
Mu	1671	True	0
Mu	1672	True	798716101/17139223
Mu	1673	True	0
Mu	1674	True	0
Mu	1675	True	252212962/31782051
Mu	1676	True	514963518/38537911
Mu	1677	True	0
Mu	1678	True	92302019/41302840
Mu	1679	True	0
Mu	1680	True	0
Mu	1681	True	656858343/20883311
Mu	1682	True	0
Mu	1683	True	536050439/26723930
Mu	1684	True	0
Mu	1685	True	0
Mu	1686	True	0
Mu	1687	True	0
Mu	1688	True	0
Mu	1689	True	0
Mu	1690	True	736711424/13993949
Mu	1691	True	781791959/43968328
Mu	1692	True	827413218/11568533
Mu	1693	True	371054977/25109079
Mu	1694	True	766220141/23713508
Mu	1695	True	246272359/19924451
Mu	1696	True	0
Mu	1697	True	980788774/44293643
Mu	1698	True	68700627/344648347
Mu	1699	True	291313402/54785399
Mu	1700	True	0
Mu	1701	True	0
Mu	1702	True	0
Mu	1703	True	54808230/173847383
Mu	1704	True	216436290/85630453
Mu	1705	True	35925469/19877108
Mu	1706	True	0
Mu	1707	True	0
Mu	1708	True	281819739/13257697
Mu	1709	True	0
Mu	1710	True	0
Mu	1711	True	0
Mu	1712	True	0
Mu	1713	True	636028603/28505895
Mu	1714	True	0
Mu	1715	True	301913981/11328132
Mu	1716	True	753514615/28174017
Mu	1717	True	0
Mu	1718	True	0
Mu	1719	True	0
Mu	1720	True	417713505/63287209
Mu	1721	True	0
Mu	1722	True	0
Mu	1723	True	0
Mu	1724	True	0
Mu	1725	True	83785693/6421672
Mu	1726	True	0
Mu	1727	True	0
Mu	1728	True	0
Mu	1729	True	0
Mu	1730	True	0
Mu	1731	True	0
Mu	1732	True	0
Mu	1733	True	81624099/72496427
Mu	1734	True	391542308/9381291
Mu	1735	True	379804565/73814107
Mu	1736	True	0
Mu	1737	True	222666953/21350593
Mu	1738	True	0
Mu	1739	True	0
Mu	1740	True	0
Mu	1741	True	0
Mu	1742	True	0
Mu	1743	True	0
Mu	1744	True	0
Mu	1745	True	0
Mu	1746	True	0
Mu	1747	True	0
Mu	1748	True	0
Mu	1749	True	0
Mu	1750	True	0
Mu	1751	True	0
Mu	1752	True	102885984/130741025
Mu	1753	True	0
Mu	1754	True	2131906067/152390497
Mu	1755	True	238334247/52836344
Mu	1756	True	316164760/23465207
Mu	1757	True	0
Mu	1758	True	0
Mu	1759	True	0
Mu	1760	True	0
Mu	1761	True	0
Mu	1762	True	0
Mu	1763	True	0
Mu	1764	True	2154643011/34577362
Mu	1765	True	0
Mu	1766	True	0
Mu	1767	True	0
Mu	1768	True	0
Mu	1769	True	0
Mu	1770	True	0
Mu	1771	True	232800157/16054135
Mu	1772	True	784988216/18036519
Mu	1773	True	1069130247/60510056
Mu	1774	True	6404095531/316682740
Mu	1775	True	127552482/10400681
Mu	1776	True	106345962/26266339
Mu	1777	True	223772321/19595893
Mu	1778	True	0
Mu	1779	True	0
Mu	1780	True	0
Mu	1781	True	0
Mu	1782	True	0
Mu	1783	True	68883751/61272605
Mu	1784	True	0
Mu	1785	True	187122007/31949165
Mu	1786	True	0
Mu	1787	True	0
Mu	1788	True	0
Mu	1789	True	328616099/21191384
Mu	1790	True	241712767/52667887
Mu	1791	True	0
Mu	1792	True	0
Mu	1793	True	0
Mu	1794	True	0
Mu	1795	True	195154559/24363342
Mu	1796	True	461117873/16533122
Mu	1797	True	0
Mu	1798	True	0
Mu	1799	True	158571353/25640354
Mu	1800	True	0
Mu	1801	True	0
Mu	1802	True	78356544/88941859
Mu	1803	True	87015173/4199695
Mu	1804	True	0
Mu	1805	True	0
Mu	1806	True	0
Mu	1807	True	0
Mu	1808	True	159234703/136751325
Mu	1809	True	223558324/40791933
Mu	1810	True	0
Mu	1811	True	576709145/17875538
Mu	1812	True	431824077/141674627
Mu	1813	True	0
Mu	1814	True	0
Mu	1815	True	0
Mu	1816	True	1106761245/35173963
Mu	1817	True	0
Mu	1818	True	0
Mu	1819	True	0
Mu	1820	True	459481691/25107374
Mu	1821	True	574522756/39987851
Mu	1822	True	284270903/28123919
Mu	1823	True	0
Mu	1824	True	0
Mu	1825	True	0
Mu	1826	True	846512161/14714290
Mu	1827	True	477346253/11794788
Mu	1828	True	712237483/27260552
Mu	1829	True	574593399/25891823
Mu	1830	True	1020456102/29836633
Mu	1831	True	322973882/38595433
Mu	1832	True	0
Mu	1833	True	1249001563/87483854
Mu	1834	True	0
Mu	1835	True	0
Mu	1836	True	0
Mu	1837	True	0
Mu	1838	True	0
Mu	1839	True	132687703/73827191
Mu	1840	True	185556805/13873813
Mu	1841	True	0
Mu	1842	True	0
Mu	1843	True	136205127/46563187
Mu	1844	True	461565059/44025975
Mu	1845	True	0
Mu	1846	True	0
Mu	1847	True	311131739/27969932
Mu	1848	True	0
Mu	1849	True	0
Mu	1850	True	117682363/19383298
Mu	1851	True	781713690/51389723
Mu	1852	True	575099434/23491953
Mu	1853	True	0
Mu	1854	True	0
Mu	1855	True	0
Mu	1856	True	136199431/91111762
Mu	1857	True	180000168/23061401
Mu	1858	True	0
Mu	1859	True	0
Mu	1860	True	0
Mu	1861	True	0
Mu	1862	True	0
Mu	1863	True	194560040/61785767
Mu	1864	True	367151848/90844347
Mu	1865	True	545741198/35699821
Mu	1866	True	0
Mu	1867	True	1550164367/104664641
Mu	1868	True	836791281/28156504
Mu	1869	True	301546567/13167395
Mu	1870	True	291043399/22384763
Mu	1871	True	0
Mu	1872	True	0
Mu	1873	True	0
Mu	1874	True	0
Mu	1875	True	0
Mu	1876	True	0
Mu	1877	True	85515231/125538982
Mu	1878	True	0
Mu	1879	True	0
Mu	1880	True	0
Mu	1881	True	0
Mu	1882	True	477536803/26530666
Mu	1883	True	192611274/11615281
Mu	1884	True	0
Mu	1885	True	0
Mu	1886	True	0
Mu	1887	True	0
Mu	1888	True	0
Mu	1889	True	0
Mu	1890	True	526165301/34699339
Mu	1891	True	7798480/418239959
Mu	1892	True	134461336/33759005
Mu	1893	True	0
Mu	1894	True	0
Mu	1895	True	0
Mu	1896	True	1010472737/107900305
Mu	1897	True	258131893/25396806
Mu	1898	True	616418827/40586422
Mu	1899	True	880646485/25625449
Mu	1900	True	744415327/31857601
Mu	1901	True	852535765/19285726
Mu	1902	True	0
Mu	1903	True	0
Mu	1904	True	0
Mu	1905	True	344204511/26455061
Mu	1906	True	1165391137/25922434
Mu	1907	True	116387061/270181522
Mu	1908	True	0
Mu	1909	True	0
Mu	1910	True	0
Mu	1911	True	0
Mu	1912	True	272916153/13413235
Mu	1913	True	108320832/45810683
Mu	1914	True	354001494/10388591
Mu	1915	True	0
Mu	1916	True	167069809/31031620
Mu	1917	True	249486631/5503747
Mu	1918	True	1247687009/58167830
Mu	1919	True	232942989/63004954
Mu	1920	True	234566481/13605551
Mu	1921	True	490910593/27323832
Mu	1922	True	318753189/29266364
Mu	1923	True	0
Mu	1924	True	0
Mu	1925	True	256784044/13106261
Mu	1926	True	0
Mu	1927	True	0
Mu	1928	True	250837819/9871125
Mu	1929	True	203155083/38460760
Mu	1930	True	0
Mu	1931	True	428744183/31219722
Mu	1932	True	210718233/61961081
Mu	1933	True	0
Mu	1934	True	0
Mu	1935	True	0
Mu	1936	True	0
Mu	1937	True	0
Mu	1938	True	873140157/18261895
Mu	1939	True	687591689/6850697
Mu	1940	True	0
Mu	1941	True	0
Mu	1942	True	0
Mu	1943	True	765788985/131255204
Mu	1944	True	0
Mu	1945	True	933003256/27688355
Mu	1946	True	53067565/24237768
Mu	1947	True	408978043/25044352
Mu	1948	True	340019831/9810307
Mu	1949	True	0
Mu	1950	True	0
Mu	1951	True	0
Mu	1952	True	0
Mu	1953	True	165952649/18942258
Mu	1954	True	0
Mu	1955	True	753960483/15821522
Mu	1956	True	0
Mu	1957	True	0
Mu	1958	True	0
Mu	1959	True	0
Mu	1960	True	0
Mu	1961	True	0
Mu	1962	True	0
Mu	1963	True	0
Mu	1964	True	706305706/33149705
Mu	1965	True	125371678/4792929
Mu	1966	True	208198911/22989113
Mu	1967	True	674124154/87921635
Mu	1968	True	118102543/155795401
Mu	1969	True	0
Mu	1970	True	0
Mu	1971	True	514832382/22885949
Mu	1972	True	407520474/15454267
Mu	1973	True	0
Mu	1974	True	17246329/6813489
Mu	1975	True	0
Mu	1976	True	0
Mu	1977	True	0
Mu	1978	True	0
Mu	1979	True	0
Mu	1980	True	0
Mu	1981	True	0
Mu	1982	True	0
Mu	1983	True	0
Mu	1984	True	165111947/30713752
Mu	1985	True	556275631/27690889
Mu	1986	True	628698799/79331704
Mu	1987	True	0
Mu	1988	True	630254066/26997449
Mu	1989	True	0
Mu	1990	True	262567009/11946136
Mu	1991	True	874264414/14630917
Mu	1992	True	0
Mu	1993	True	0
Mu	1994	True	328925045/6125636
Mu	1995	True	0
Mu	1996	True	0
Mu	1997	True	0
Mu	1998	True	0
Mu	1999	True	0
Mu	2000	True	0
Mu	2001	True	0
Mu	2002	True	0
Mu	2003	True	0
Mu	2004	True	0
Mu	2005	True	172977167/87424628
Mu	2006	True	181174132/10459199
Mu	2007	True	0
Mu	2008	True	0
Mu	2009	True	0
Mu	2010	True	334320208/56517675
Mu	2011	True	0
Mu	2012	True	0
Mu	2013	True	0
Mu	2014	True	0
Mu	2015	True	0
Mu	2016	True	0
Mu	2017	True	0
Mu	2018	True	0
Mu	2019	True	0
Mu	2020	True	0
Mu	2021	True	0
Mu	2022	True	0
Mu	2023	True	0
Mu	2024	True	164617940/30805381
Mu	2025	True	933423485/35020337
Mu	2026	True	7709055/853367
Mu	2027	True	379200911/18654521
Mu	2028	True	860377066/20503207
Mu	2029	True	513131027/18573976
Mu	2030	True	464808480/26258093
Mu	2031	True	497081428/14278741
Mu	2032	True	1042293528/32322281
Mu	2033	True	163665783/30134531
Mu	2034	True	0
Mu	2035	True	62293363/19409877
Mu	2036	True	0
Mu	2037	True	0
Mu	2038	True	0
Mu	2039	True	0
Mu	2040	True	0
Mu	2041	True	0
Mu	2042	True	0
Mu	2043	True	623334797/22955315
Mu	2044	True	527664108/29441851
Mu	2045	True	0
Mu	2046	True	460205397/40851655
Mu	2047	True	0
Mu	2048	True	67448689/31907196
Mu	2049	True	0
Mu	2050	True	0
Mu	2051	True	0
Mu	2052	True	66224198/3801403
Mu	2053	True	165591879/25792805
Mu	2054	True	153284629/57714987
Mu	2055	True	0
Mu	2056	True	454236674/33441651
Mu	2057	True	0
Mu	2058	True	0
Mu	2059	True	0
Mu	2060	True	895187396/31100495
Mu	2061	True	0
Mu	2062	True	15454537/1385438
Mu	2063	True	0
Mu	2064	True	242202221/82969315
Mu	2065	True	835113343/22650449
Mu	2066	True	0
Mu	2067	True	0
Mu	2068	True	233050611/36894370
Mu	2069	True	188423580/44061281
Mu	2070	True	3236856103/121517421
Mu	2071	True	466110798/41584441
Mu	2072	True	409425195/79506233
Mu	2073	True	0
Mu	2074	True	1112295657/150045745
Mu	2075	True	0
Mu	2076	True	69227850/51277771
Mu	2077	True	492923953/16790895
Mu	2078	True	0
Mu	2079	True	649296244/26418759
Mu	2080	True	3130472277/98143499
Mu	2081	True	765419268/25654189
Mu	2082	True	0
Mu	2083	True	0
Mu	2084	True	0
Mu	2085	True	346353263/88923698
Mu	2086	True	125817032/207275549
Mu	2087	True	0
Mu	2088	True	0
Mu	2089	True	0
Mu	2090	True	172551427/11255315
Mu	2091	True	499418967/11796313
Mu	2092	True	0
Mu	2093	True	342946888/294840535
Mu	2094	True	0
Mu	2095	True	0
Mu	2096	True	0
Mu	2097	True	270383511/12612079
Mu	2098	True	511237364/18985623
Mu	2099	True	0
Mu	2100	True	0
Mu	2101	True	0
Mu	2102	True	423803829/34688147
Mu	2103	True	0
Mu	2104	True	677150179/14235060
Mu	2105	True	0
Mu	2106	True	0
Mu	2107	True	0
Mu	2108	True	1505695216/27639817
Mu	2109	True	711583551/31978613
Mu	2110	True	187872391/74725004
Mu	2111	True	559894457/85287274
Mu	2112	True	0
Mu	2113	True	0
Mu	2114	True	0
Mu	2115	True	0
Mu	2116	True	328954723/30148742
Mu	2117	True	1072532010/27848879
Mu	2118	True	0
Mu	2119	True	0
Mu	2120	True	0
Mu	2121	True	538495239/21933449
Mu	2122	True	30216721/58424616
Mu	2123	True	281168597/10007239
Mu	2124	True	145023554/6347155
Mu	2125	True	361099632/28090187
Mu	2126	True	0
Mu	2127	True	0
Mu	2128	True	79556355/37839668
Mu	2129	True	0
Mu	2130	True	0
Mu	2131	True	0
Mu	2132	True	0
Mu	2133	True	0
Mu	2134	True	199418768/20835703
Mu	2135	True	1123957066/29779131
Mu	2136	True	1521661473/23329177
Mu	2137	True	279798394/7025843
Mu	2138	True	107109868/12161541
Mu	2139	True	0
Mu	2140	True	435880147/37942995
Mu	2141	True	0
Mu	2142	True	691760861/18032533
Mu	2143	True	287174729/14299362
Mu	2144	True	0
Mu	2145	True	0
Mu	2146	True	0
Mu	2147	True	0
Mu	2148	True	0
Mu	2149	True	403540666/12403211
Mu	2150	True	487998689/55133200
Mu	2151	True	216185779/27367547
Mu	2152	True	451319821/37447858
Mu	2153	True	359718508/47090265
Mu	2154	True	168015511/6600236
Mu	2155	True	0
Mu	2156	True	131254115/9800486
Mu	2157	True	1470227882/24157869
Mu	2158	True	0
Mu	2159	True	176700287/5911474
Mu	2160	True	0
Mu	2161	True	0
Mu	2162	True	0
Mu	2163	True	0
Mu	2164	True	0
Mu	2165	True	0
Mu	2166	True	0
Mu	2167	True	393358517/13333112
Mu	2168	True	251477959/34091568
Mu	2169	True	359967061/7209828
Mu	2170	True	0
Mu	2171	True	378272447/14563114
Mu	2172	True	0
Mu	2173	True	0
Mu	2174	True	0
Mu	2175	True	0
Mu	2176	True	568318257/38648386
Mu	2177	True	111246984/28782677
Mu	2178	True	239342455/47747729
Mu	2179	True	0
Mu	2180	True	0
Mu	2181	True	208263717/36878402
Mu	2182	True	0
Mu	2183	True	266177087/146658726
Mu	2184	True	0
Mu	2185	True	264348993/15468164
Mu	2186	True	273075613/6654378
Mu	2187	True	514720071/21709733
Mu	2188	True	827326625/12466776
Mu	2189	True	475637981/22803743
Mu	2190	True	592786842/12493871
Mu	2191	True	553254677/13508654
Mu	2192	True	154791793/600157618
Mu	2193	True	0
Mu	2194	True	0
Mu	2195	True	0
Mu	2196	True	0
Mu	2197	True	0
Mu	2198	True	267531625/44115944
Mu	2199	True	1451475281/87068644
Mu	2200	True	805516863/11683052
Mu	2201	True	203966521/32634137
Mu	2202	True	0
Mu	2203	True	0
Mu	2204	True	1441260445/55075308
Mu	2205	True	758541493/11857849
Mu	2206	True	0
Mu	2207	True	0
Mu	2208	True	0
Mu	2209	True	335361187/5609675
Mu	2210	True	0
Mu	2211	True	0
Mu	2212	True	0
Mu	2213	True	0
Mu	2214	True	0
Mu	2215	True	0
Mu	2216	True	0
Mu	2217	True	1070032651/86641458
Mu	2218	True	265570468/9199541
Mu	2219	True	552963007/13593930
Mu	2220	True	0
Mu	2221	True	0
Mu	2222	True	0
Mu	2223	True	770843769/32583911
Mu	2224	True	0
Mu	2225	True	0
Mu	2226	True	0
Mu	2227	True	0
Mu	2228	True	0
Mu	2229	True	0
Mu	2230	True	0
Mu	2231	True	0
Mu	2232	True	0
Mu	2233	True	0
Mu	2234	True	0
Mu	2235	True	0
Mu	2236	True	0
Mu	2237	True	0
Mu	2238	True	395110631/16478494
Mu	2239	True	0
Mu	2240	True	72222221/94477623
Mu	2241	True	0
Mu	2242	True	0
Mu	2243	True	1070289541/18753980
Mu	2244	True	0
Mu	2245	True	0
Mu	2246	True	49953079/29378582
Mu	2247	True	0
Mu	2248	True	0
Mu	2249	True	0
Mu	2250	True	0
Mu	2251	True	0
Mu	2252	True	0
Mu	2253	True	0
Mu	2254	True	0
Mu	2255	True	0
Mu	2256	True	0
Mu	2257	True	0
Mu	2258	True	455526900/35462711
Mu	2259	True	160073133/6110525
Mu	2260	True	60667387/8817734
Mu	2261	True	0
Mu	2262	True	0
Mu	2263	True	301406563/11213192
Mu	2264	True	314732060/12691233
Mu	2265	True	0
Mu	2266	True	0
Mu	2267	True	0
Mu	2268	True	1117260065/24067117
Mu	2269	True	0
Mu	2270	True	0
Mu	2271	True	0
Mu	2272	True	0
Mu	2273	True	0
Mu	2274	True	1286142111/5749148
Mu	2275	True	0
Mu	2276	True	0
Mu	2277	True	0
Mu	2278	True	0
Mu	2279	True	0
Mu	2280	True	452623693/19162104
Mu	2281	True	374396351/20833398
Mu	2282	True	534312417/41399518
Mu	2283	True	0
Mu	2284	True	335218250/18525141
Mu	2285	True	0
Mu	2286	True	3155673981/132600526
Mu	2287	True	191088453/6013235
Mu	2288	True	0
Mu	2289	True	938826271/11901653
Mu	2290	True	0
Mu	2291	True	0
Mu	2292	True	0
Mu	2293	True	0
Mu	2294	True	0
Mu	2295	True	0
Mu	2296	True	0
Mu	2297	True	0
Mu	2298	True	0
Mu	2299	True	0
Mu	2300	True	0
Mu	2301	True	0
Mu	2302	True	0
Mu	2303	True	0
Mu	2304	True	422346433/93183831
Mu	2305	True	92910317/9802102
Mu	2306	True	153219179/42986331
Mu	2307	True	575690216/19115173
Mu	2308	True	0
Mu	2309	True	398855204/26594385
Mu	2310	True	613715592/69483215
Mu	2311	True	0
Mu	2312	True	0
Mu	2313	True	188649776/17184273
Mu	2314	True	324748278/19753063
Mu	2315	True	285117093/99601663
Mu	2316	True	202808489/37415567
Mu	2317	True	280168921/16655463
Mu	2318	True	0
Mu	2319	True	288692885/53217304
Mu	2320	True	273718625/28860257
Mu	2321	True	673912559/44803797
Mu	2322	True	0
Mu	2323	True	295121407/20733899
Mu	2324	True	553201017/42352138
Mu	2325	True	453637010/19947497
Mu	2326	True	0
Mu	2327	True	0
Mu	2328	True	256166102/7449827
Mu	2329	True	623698493/35155503
Mu	2330	True	388389267/39183203
Mu	2331	True	0
Mu	2332	True	735037313/190539399
Mu	2333	True	0
Mu	2334	True	0
Mu	2335	True	0
Mu	2336	True	294476504/63477713
Mu	2337	True	60640387/21164342
Mu	2338	True	0
Mu	2339	True	0
Mu	2340	True	325306927/27054323
Mu	2341	True	0
Mu	2342	True	0
Mu	2343	True	0
Mu	2344	True	0
Mu	2345	True	141526287/24396481
Mu	2346	True	1007075429/128900315
Mu	2347	True	0
Mu	2348	True	428617939/31850298
Mu	2349	True	0
Mu	2350	True	0
Mu	2351	True	0
Mu	2352	True	0
Mu	2353	True	469241154/22351769
Mu	2354	True	0
Mu	2355	True	2252133393/64522882
Mu	2356	True	256117663/41029927
Mu	2357	True	64782875/46967166
Mu	2358	True	0
Mu	2359	True	0
Mu	2360	True	0
Mu	2361	True	0
Mu	2362	True	255869277/154543619
Mu	2363	True	427393092/22450315
Mu	2364	True	217812745/69927612
Mu	2365	True	0
Mu	2366	True	742096043/32697707
Mu	2367	True	0
Mu	2368	True	430823259/27138664
Mu	2369	True	0
Mu	2370	True	0
Mu	2371	True	0
Mu	2372	True	325086289/89474210
Mu	2373	True	413908031/14347173
Mu	2374	True	877259522/17358089
Mu	2375	True	0
Mu	2376	True	0
Mu	2377	True	0
Mu	2378	True	375489093/29465617
Mu	2379	True	1648076531/154889137
Mu	2380	True	327312474/24583099
Mu	2381	True	0
Mu	2382	True	0
Mu	2383	True	0
Mu	2384	True	0
Mu	2385	True	457893480/26951171
Mu	2386	True	235642557/70584889
Mu	2387	True	0
Mu	2388	True	0
Mu	2389	True	0
Mu	2390	True	0
Mu	2391	True	0
Mu	2392	True	66809763/56953597
Mu	2393	True	481754004/29963239
Mu	2394	True	0
Mu	2395	True	0
Mu	2396	True	0
Mu	2397	True	705766939/20494672
Mu	2398	True	760138558/18496247
Mu	2399	True	0
Mu	2400	True	0
Mu	2401	True	0
Mu	2402	True	0
Mu	2403	True	0
Mu	2404	True	0
Mu	2405	True	0
Mu	2406	True	684438451/74127705
Mu	2407	True	0
Mu	2408	True	0
Mu	2409	True	0
Mu	2410	True	183294884/14228961
Mu	2411	True	0
Mu	2412	True	235758258/21334625
Mu	2413	True	157850711/62662342
Mu	2414	True	356892742/17174911
Mu	2415	True	0
Mu	2416	True	0
Mu	2417	True	0
Mu	2418	True	111767711/33747330
Mu	2419	True	0
Mu	2420	True	0
Mu	2421	True	0
Mu	2422	True	0
Mu	2423	True	0
Mu	2424	True	0
Mu	2425	True	614773746/16766039
Mu	2426	True	858592277/20110086
Mu	2427	True	0
Mu	2428	True	0
Mu	2429	True	0
Mu	2430	True	130750343/5910041
Mu	2431	True	0
Mu	2432	True	568345112/29348413
Mu	2433	True	202722577/10166590
Mu	2434	True	0
Mu	2435	True	357349879/40224085
Mu	2436	True	0
Mu	2437	True	0
Mu	2438	True	0
Mu	2439	True	0
Mu	2440	True	0
Mu	2441	True	680098043/20311528
Mu	2442	True	721263993/26100047
Mu	2443	True	0
Mu	2444	True	359657942/55616637
Mu	2445	True	0
Mu	2446	True	828497438/67706047
Mu	2447	True	655132537/25348413
Mu	2448	True	888934925/12822632
Mu	2449	True	0
Mu	2450	True	210525713/4779030
Mu	2451	True	769962133/17105367
Mu	2452	True	0
Mu	2453	True	0
Mu	2454	True	178750268/10765643
Mu	2455	True	0
Mu	2456	True	0
Mu	2457	True	0
Mu	2458	True	389468705/63893109
Mu	2459	True	0
Mu	2460	True	0
Mu	2461	True	0
Mu	2462	True	0
Mu	2463	True	645585440/11991511
Mu	2464	True	0
Mu	2465	True	0
Mu	2466	True	1201759209/19298626
Mu	2467	True	826825376/18253875
Mu	2468	True	0
Mu	2469	True	0
Mu	2470	True	0
Mu	2471	True	0
Mu	2472	True	0
Mu	2473	True	0
Mu	2474	True	386656813/60785838
Mu	2475	True	1419151588/62713809
Mu	2476	True	116731987/6616995
Mu	2477	True	0
Mu	2478	True	0
Mu	2479	True	0
Mu	2480	True	0
Mu	2481	True	869131178/54370783
Mu	2482	True	0
Mu	2483	True	263386324/8917667
Mu	2484	True	0
Mu	2485	True	0
Mu	2486	True	0
Mu	2487	True	0
Mu	2488	True	0
Mu	2489	True	0
Mu	2490	True	0
Mu	2491	True	0
Mu	2492	True	0
Mu	2493	True	1878346591/70842911
Mu	2494	True	382896854/19653427
Mu	2495	True	0
Mu	2496	True	0
Mu	2497	True	0
Mu	2498	True	0
Mu	2499	True	572577740/77880297
Mu	2500	True	117976344/110673023
Mu	2501	True	0
Mu	2502	True	589584078/30906743
Mu	2503	True	900048474/9922817
Mu	2504	True	0
Mu	2505	True	0
Mu	2506	True	0
Mu	2507	True	0
Mu	2508	True	0
Mu	2509	True	0
Mu	2510	True	0
Mu	2511	True	0
Mu	2512	True	0
Mu	2513	True	740613354/32173135
Mu	2514	True	714941869/21868644
Mu	2515	True	279985273/43043871
Mu	2516	True	0
Mu	2517	True	0
Mu	2518	True	301217574/10541329
Mu	2519	True	242084789/12850019
Mu	2520	True	267871859/13918079
Mu	2521	True	394733045/22685944
Mu	2522	True	947760046/39840511
Mu	2523	True	0
Mu	2524	True	0
Mu	2525	True	0
Mu	2526	True	0
Mu	2527	True	0
Mu	2528	True	0
Mu	2529	True	0
Mu	2530	True	0
Mu	2531	True	0
Mu	2532	True	0
Mu	2533	True	0
Mu	2534	True	0
Mu	2535	True	0
Mu	2536	True	97639846/17299707
Mu	2537	True	344925907/9541078
Mu	2538	True	0
Mu	2539	True	0
Mu	2540	True	0
Mu	2541	True	0
Mu	2542	True	0
Mu	2543	True	379783849/46425256
Mu	2544	True	0
Mu	2545	True	0
Mu	2546	True	0
Mu	2547	True	0
Mu	2548	True	0
Mu	2549	True	0
Mu	2550	True	0
Mu	2551	True	0
Mu	2552	True	0
Mu	2553	True	0
Mu	2554	True	0
Mu	2555	True	0
Mu	2556	True	182676031/19500935
Mu	2557	True	813456017/28944273
Mu	2558	True	212124504/37707425
Mu	2559	True	685974993/42505673
Mu	2560	True	0
Mu	2561	True	0
Mu	2562	True	232916039/24802049
Mu	2563	True	0
Mu	2564	True	0
Mu	2565	True	0
Mu	2566	True	0
Mu	2567	True	0
Mu	2568	True	0
Mu	2569	True	0
Mu	2570	True	0
Mu	2571	True	523025871/3303929
Mu	2572	True	0
Mu	2573	True	0
Mu	2574	True	0
Mu	2575	True	0
Mu	2576	True	0
Mu	2577	True	0
Mu	2578	True	0
Mu	2579	True	0
Mu	2580	True	342356789/28661712
Mu	2581	True	0
Mu	2582	True	0
Mu	2583	True	0
Mu	2584	True	864388199/29136574
Mu	2585	True	131886837/19206191
Mu	2586	True	0
Mu	2587	True	564622029/29662895
Mu	2588	True	0
Mu	2589	True	0
Mu	2590	True	0
Mu	2591	True	0
Mu	2592	True	0
Mu	2593	True	0
Mu	2594	True	0
Mu	2595	True	0
Mu	2596	True	0
Mu	2597	True	0
Mu	2598	True	0
Mu	2599	True	0
Mu	2600	True	0
Mu	2601	True	0
Mu	2602	True	0
Mu	2603	True	0
Mu	2604	True	0
Mu	2605	True	0
Mu	2606	True	0
Mu	2607	True	0
Mu	2608	True	395460626/34826097
Mu	2609	True	258814611/12589292
Mu	2610	True	0
Mu	2611	True	1169766296/48834633
Mu	2612	True	137694931/22849898
Mu	2613	True	1095705737/20369291
Mu	2614	True	483562213/32432438
Mu	2615	True	214481587/23771861
Mu	2616	True	94984216/29228977
Mu	2617	True	0
Mu	2618	True	361306866/23232071
Mu	2619	True	570971276/33145343
Mu	2620	True	944893895/49451529
Mu	2621	True	498460423/14771837
Mu	2622	True	482144478/20208043
Mu	2623	True	0
Mu	2624	True	389093851/37567111
Mu	2625	True	0
Mu	2626	True	0
Mu	2627	True	1706329891/80137998
Mu	2628	True	379536887/28735115
Mu	2629	True	638157211/33836633
Mu	2630	True	89217309/13279429
Mu	2631	True	0
Mu	2632	True	357127864/35601799
Mu	2633	True	529421753/72316194
Mu	2634	True	0
Mu	2635	True	268218913/68559361
Mu	2636	True	517804877/44576018
Mu	2637	True	915860831/65992486
Mu	2638	True	161708581/64465304
Mu	2639	True	213150733/85709060
Mu	2640	True	1877679208/54586525
Mu	2641	True	0
Mu	2642	True	174247496/7538683
Mu	2643	True	0
Mu	2644	True	0
Mu	2645	True	0
Mu	2646	True	0
Mu	2647	True	0
Mu	2648	True	0
Mu	2649	True	0
Mu	2650	True	0
Mu	2651	True	0
Mu	2652	True	164480500/9081659
Mu	2653	True	1230020073/38949398
Mu	2654	True	0
Mu	2655	True	569575887/38846614
Mu	2656	True	166582721/51963175
Mu	2657	True	224704447/142082466
Mu	2658	True	0
Mu	2659	True	0
Mu	2660	True	0
Mu	2661	True	0
Mu	2662	True	925144515/59472874
Mu	2663	True	949193398/30254183
Mu	2664	True	721006072/69720221
Mu	2665	True	0
Mu	2666	True	598152439/16299279
Mu	2667	True	937293870/82473737
Mu	2668	True	0
Mu	2669	True	0
Mu	2670	True	0
Mu	2671	True	0
Mu	2672	True	0
Mu	2673	True	512674658/13447541
Mu	2674	True	459384543/25833556
Mu	2675	True	0
Mu	2676	True	0
Mu	2677	True	0
Mu	2678	True	3178021139/59293576
Mu	2679	True	666362309/51334613
Mu	2680	True	746806117/36599311
Mu	2681	True	0
Mu	2682	True	0
Mu	2683	True	0
Mu	2684	True	477042521/35541061
Mu	2685	True	50961291/1965682
Mu	2686	True	0
Mu	2687	True	278332646/41512397
Mu	2688	True	0
Mu	2689	True	0
Mu	2690	True	0
Mu	2691	True	0
Mu	2692	True	25881165/294557674
Mu	2693	True	55416188/3838859
Mu	2694	True	0
Mu	2695	True	0
Mu	2696	True	105020159/30160670
Mu	2697	True	372807676/19236335
Mu	2698	True	139417923/3928609
Mu	2699	True	0
Mu	2700	True	570080989/103130737
Mu	2701	True	888653657/55668044
Mu	2702	True	0
Mu	2703	True	0
Mu	2704	True	0
Mu	2705	True	0
Mu	2706	True	0
Mu	2707	True	608703075/46721741
Mu	2708	True	0
Mu	2709	True	502243603/39675550
Mu	2710	True	912765159/102904880
Mu	2711	True	475602005/10194184
Mu	2712	True	537612883/24715100
Mu	2713	True	534781339/35324714
Mu	2714	True	0
Mu	2715	True	0
Mu	2716	True	451887071/23466492
Mu	2717	True	0
Mu	2718	True	357477496/35020903
Mu	2719	True	0
Mu	2720	True	0
Mu	2721	True	432012511/12338824
Mu	2722	True	38470073/18028631
Mu	2723	True	0
Mu	2724	True	179282201/15475427
Mu	2725	True	223062743/16605443
Mu	2726	True	326996583/9477808
Mu	2727	True	407128703/59214204
Mu	2728	True	0
Mu	2729	True	0
Mu	2730	True	746438098/24324891
Mu	2731	True	240013281/6512734
Mu	2732	True	288880756/22813077
Mu	2733	True	0
Mu	2734	True	272730557/34401663
Mu	2735	True	0
Mu	2736	True	252631406/30728337
Mu	2737	True	48319668/4257445
Mu	2738	True	87606355/7900408
Mu	2739	True	0
Mu	2740	True	460993716/25525277
Mu	2741	True	0
Mu	2742	True	0
Mu	2743	True	0
Mu	2744	True	0
Mu	2745	True	997719718/84113835
Mu	2746	True	0
Mu	2747	True	636915628/16399685
Mu	2748	True	0
Mu	2749	True	0
Mu	2750	True	1106318489/18178158
Mu	2751	True	0
Mu	2752	True	0
Mu	2753	True	0
Mu	2754	True	40711934/15139279
Mu	2755	True	173280309/63787697
Mu	2756	True	0
Mu	2757	True	396312964/13805911
Mu	2758	True	0
Mu	2759	True	0
Mu	2760	True	0
Mu	2761	True	0
Mu	2762	True	0
Mu	2763	True	537413215/26799672
Mu	2764	True	0
Mu	2765	True	280350727/32648977
Mu	2766	True	501316363/18954688
Mu	2767	True	0
Mu	2768	True	0
Mu	2769	True	0
Mu	2770	True	0
Mu	2771	True	0
Mu	2772	True	0
Mu	2773	True	662835847/64993352
Mu	2774	True	420546842/32606281
Mu	2775	True	282898087/6254392
Mu	2776	True	0
Mu	2777	True	0
Mu	2778	True	0
Mu	2779	True	0
Mu	2780	True	0
Mu	2781	True	0
Mu	2782	True	0
Mu	2783	True	0
Mu	2784	True	185513144/34565247
Mu	2785	True	195100138/119152923
Mu	2786	True	0
Mu	2787	True	0
Mu	2788	True	0
Mu	2789	True	0
Mu	2790	True	0
Mu	2791	True	0
Mu	2792	True	0
Mu	2793	True	185257599/9100873
Mu	2794	True	571235291/18694286
Mu	2795	True	0
Mu	2796	True	0
Mu	2797	True	0
Mu	2798	True	0
Mu	2799	True	609305848/28073699
Mu	2800	True	0
Mu	2801	True	0
Mu	2802	True	0
Mu	2803	True	405043429/26099056
Mu	2804	True	0
Mu	2805	True	0
Mu	2806	True	0
Mu	2807	True	0
Mu	2808	True	0
Mu	2809	True	0
Mu	2810	True	0
Mu	2811	True	0
Mu	2812	True	941751563/31920037
Mu	2813	True	723329435/9268273
Mu	2814	True	154073371/19074104
Mu	2815	True	0
Mu	2816	True	0
Mu	2817	True	0
Mu	2818	True	0
Mu	2819	True	0
Mu	2820	True	0
Mu	2821	True	0
Mu	2822	True	1202623762/12227123
Mu	2823	True	0
Mu	2824	True	0
Mu	2825	True	0
Mu	2826	True	0
Mu	2827	True	0
Mu	2828	True	0
Mu	2829	True	2323330483/6805657
Mu	2830	True	0
Mu	2831	True	0
Mu	2832	True	0
Mu	2833	True	0
Mu	2834	True	0
Mu	2835	True	614416038/17490953
Mu	2836	True	0
Mu	2837	True	0
Mu	2838	True	0
Mu	2839	True	2237393551/49167502
Mu	2840	True	0
Mu	2841	True	0
Mu	2842	True	509980759/22243103
Mu	2843	True	1149596883/18074846
Mu	2844	True	0
Mu	2845	True	0
Mu	2846	True	0
Mu	2847	True	0
Mu	2848	True	0
Mu	2849	True	0
Mu	2850	True	0
Mu	2851	True	0
Mu	2852	True	0
Mu	2853	True	0
Mu	2854	True	0
Mu	2855	True	756864400/1040980413
Mu	2856	True	0
Mu	2857	True	609959392/27662573
Mu	2858	True	0
Mu	2859	True	0
Mu	2860	True	240519369/137866925
Mu	2861	True	0
Mu	2862	True	0
Mu	2863	True	203350736/23573641
Mu	2864	True	347576608/14413009
Mu	2865	True	398215899/33394339
Mu	2866	True	0
Mu	2867	True	0
Mu	2868	True	0
Mu	2869	True	0
Mu	2870	True	0
Mu	2871	True	0
Mu	2872	True	0
Mu	2873	True	0
Mu	2874	True	0
Mu	2875	True	0
Mu	2876	True	0
Mu	2877	True	0
Mu	2878	True	0
Mu	2879	True	173081881/8783818
Mu	2880	True	354527243/8867638
Mu	2881	True	270786824/22457735
Mu	2882	True	0
Mu	2883	True	0
Mu	2884	True	0
Mu	2885	True	1713592271/40900900
Mu	2886	True	570384796/8160461
Mu	2887	True	767258653/19147213
Mu	2888	True	0
Mu	2889	True	0
Mu	2890	True	0
Mu	2891	True	0
Mu	2892	True	0
Mu	2893	True	0
Mu	2894	True	0
Mu	2895	True	0
Mu	2896	True	0
Mu	2897	True	0
Mu	2898	True	0
Mu	2899	True	0
Mu	2900	True	0
Mu	2901	True	0
Mu	2902	True	659165275/30400793
Mu	2903	True	959042173/21068037
Mu	2904	True	0
Mu	2905	True	138474419/20039531
Mu	2906	True	0
Mu	2907	True	295358307/24574553
Mu	2908	True	0
Mu	2909	True	0
Mu	2910	True	0
Mu	2911	True	0
Mu	2912	True	114124650/15642821
Mu	2913	True	0
Mu	2914	True	0
Mu	2915	True	0
Mu	2916	True	0
Mu	2917	True	1177215074/6430751
Mu	2918	True	0
Mu	2919	True	0
Mu	2920	True	0
Mu	2921	True	0
Mu	2922	True	0
Mu	2923	True	0
Mu	2924	True	0
Mu	2925	True	0
Mu	2926	True	0
Mu	2927	True	0
Mu	2928	True	0
Mu	2929	True	0
Mu	2930	True	0
Mu	2931	True	0
Mu	2932	True	0
Mu	2933	True	330253181/22043549
Mu	2934	True	705768490/29242477
Mu	2935	True	0
Mu	2936	True	299077144/47648483
Mu	2937	True	595365762/32133725
Mu	2938	True	451978647/14083841
Mu	2939	True	174418285/27019163
Mu	2940	True	390077791/41696243
Mu	2941	True	1151392989/202887592
Mu	2942	True	0
Mu	2943	True	232284634/12487271
Mu	2944	True	448829893/41459198
Mu	2945	True	496616520/72641813
Mu	2946	True	0
Mu	2947	True	0
Mu	2948	True	110513796/18611617
Mu	2949	True	0
Mu	2950	True	0
Mu	2951	True	543994929/17800189
Mu	2952	True	285642585/33573388
Mu	2953	True	287876647/42893436
Mu	2954	True	0
Mu	2955	True	0
Mu	2956	True	0
Mu	2957	True	0
Mu	2958	True	67628665/56024542
Mu	2959	True	541376365/70172601
Mu	2960	True	0
Mu	2961	True	634090531/43608813
Mu	2962	True	0
Mu	2963	True	0
Mu	2964	True	0
Mu	2965	True	242957986/14394307
Mu	2966	True	0
Mu	2967	True	694537474/77766857
Mu	2968	True	0
Mu	2969	True	0
Mu	2970	True	301649762/28633757
Mu	2971	True	0
Mu	2972	True	0
Mu	2973	True	0
Mu	2974	True	0
Mu	2975	True	0
Mu	2976	True	0
Mu	2977	True	0
Mu	2978	True	329967706/14343297
Mu	2979	True	1033784402/47763735
Mu	2980	True	0
Mu	2981	True	226378079/21551120
Mu	2982	True	0
Mu	2983	True	0
Mu	2984	True	0
Mu	2985	True	0
Mu	2986	True	0
Mu	2987	True	635235234/40476185
Mu	2988	True	701561536/17353123
Mu	2989	True	387347473/29588128
Mu	2990	True	585183257/22882006
Mu	2991	True	445548934/13446169
Mu	2992	True	206639408/5177011
Mu	2993	True	0
Mu	2994	True	0
Mu	2995	True	0
Mu	2996	True	0
Mu	2997	True	0
Mu	2998	True	244720496/13704369
Mu	2999	True	951450517/25787435
Mu	3000	True	0
Mu	3001	True	0
Mu	3002	True	0
Mu	3003	True	0
Mu	3004	True	915852941/19337423
Mu	3005	True	1292771873/168858859
Mu	3006	True	0
Mu	3007	True	0
Mu	3008	True	0
Mu	3009	True	0
Mu	3010	True	882702355/27410607
Mu	3011	True	534534193/29136443
Mu	3012	True	0
Mu	3013	True	0
Mu	3014	True	0
Mu	3015	True	0
Mu	3016	True	0
Mu	3017	True	961028561/30972803
Mu	3018	True	38801389/51668325
Mu	3019	True	57720874/49841443
Mu	3020	True	0
Mu	3021	True	0
Mu	3022	True	476103089/11413147
Mu	3023	True	348706623/45978493
Mu	3024	True	796239159/57937339
Mu	3025	True	0
Mu	3026	True	0
Mu	3027	True	0
Mu	3028	True	0
Mu	3029	True	0
Mu	3030	True	0
Mu	3031	True	235361513/39893762
Mu	3032	True	416282905/38009089
Mu	3033	True	3014880231/146215541
Mu	3034	True	0
Mu	3035	True	136630393/63142378
Mu	3036	True	622440847/17939919
Mu	3037	True	261673376/25094827
Mu	3038	True	142051371/15873211
Mu	3039	True	212587785/154297337
Mu	3040	True	400680788/18715727
Mu	3041	True	0
Mu	3042	True	0
Mu	3043	True	0
Mu	3044	True	0
Mu	3045	True	0
Mu	3046	True	459775808/13586043
Mu	3047	True	408214681/421550053
Mu	3048	True	0
Mu	3049	True	118638810/66329869
Mu	3050	True	0
Mu	3051	True	0
Mu	3052	True	0
Mu	3053	True	0
Mu	3054	True	0
Mu	3055	True	0
Mu	3056	True	0
Mu	3057	True	0
Mu	3058	True	0
Mu	3059	True	0
Mu	3060	True	302551731/28325464
Mu	3061	True	351474658/10874945
Mu	3062	True	625243277/44938871
Mu	3063	True	350052405/50543686
Mu	3064	True	0
Mu	3065	True	0
Mu	3066	True	244544991/20017343
Mu	3067	True	0
Mu	3068	True	0
Mu	3069	True	0
Mu	3070	True	0
Mu	3071	True	234461154/41590699
Mu	3072	True	707171687/28788402
Mu	3073	True	0
Mu	3074	True	0
Mu	3075	True	0
Mu	3076	True	158543089/48105947
Mu	3077	True	0
Mu	3078	True	158658565/136512548
Mu	3079	True	1197401727/113786872
Mu	3080	True	0
Mu	3081	True	404432435/20590882
Mu	3082	True	184809329/5572538
Mu	3083	True	0
Mu	3084	True	0
Mu	3085	True	0
Mu	3086	True	0
Mu	3087	True	0
Mu	3088	True	0
Mu	3089	True	0
Mu	3090	True	0
Mu	3091	True	207477379/23866621
Mu	3092	True	0
Mu	3093	True	0
Mu	3094	True	0
Mu	3095	True	0
Mu	3096	True	236928553/30002552
Mu	3097	True	457697766/30295633
Mu	3098	True	368151523/13110081
Mu	3099	True	166301957/4865020
Mu	3100	True	221414603/33275850
Mu	3101	True	0
Mu	3102	True	0
Mu	3103	True	0
Mu	3104	True	0
Mu	3105	True	0
Mu	3106	True	0
Mu	3107	True	0
Mu	3108	True	91644421/5029942
Mu	3109	True	449364814/10656113
Mu	3110	True	0
Mu	3111	True	0
Mu	3112	True	0
Mu	3113	True	0
Mu	3114	True	0
Mu	3115	True	0
Mu	3116	True	164835083/161559649
Mu	3117	True	468821579/36303714
Mu	3118	True	421544165/18956419
Mu	3119	True	429376003/35507890
Mu	3120	True	0
Mu	3121	True	0
Mu	3122	True	0
Mu	3123	True	0
Mu	3124	True	0
Mu	3125	True	0
Mu	3126	True	20677269/71751418
Mu	3127	True	0
Mu	3128	True	2074656647/180224369
Mu	3129	True	0
Mu	3130	True	0
Mu	3131	True	0
Mu	3132	True	0
Mu	3133	True	0
Mu	3134	True	0
Mu	3135	True	2279110424/147750179
Mu	3136	True	676143309/26828924
Mu	3137	True	106738439/49491299
Mu	3138	True	82049621/5993968
Mu	3139	True	104265996/18402875
Mu	3140	True	0
Mu	3141	True	0
Mu	3142	True	0
Mu	3143	True	0
Mu	3144	True	45434790/20092729
Mu	3145	True	573976245/12935336
Mu	3146	True	0
Mu	3147	True	558176855/19099853
Mu	3148	True	0
Mu	3149	True	0
Mu	3150	True	0
Mu	3151	True	0
Mu	3152	True	0
Mu	3153	True	0
Mu	3154	True	0
Mu	3155	True	0
Mu	3156	True	616828329/21613126
Mu	3157	True	0
Mu	3158	True	300844887/31297253
Mu	3159	True	720966358/20076143
Mu	3160	True	670590259/78237399
Mu	3161	True	0
Mu	3162	True	0
Mu	3163	True	0
Mu	3164	True	0
Mu	3165	True	0
Mu	3166	True	0
Mu	3167	True	0
Mu	3168	True	547633567/14107420
Mu	3169	True	0
Mu	3170	True	0
Mu	3171	True	0
Mu	3172	True	0
Mu	3173	True	0
Mu	3174	True	855695914/7220131
Mu	3175	True	0
Mu	3176	True	0
Mu	3177	True	0
Mu	3178	True	0
Mu	3179	True	0
Mu	3180	True	85725937/5736735
Mu	3181	True	738599561/22282723
Mu	3182	True	673457142/20989097
Mu	3183	True	0
Mu	3184	True	0
Mu	3185	True	0
Mu	3186	True	2210740273/82761919
Mu	3187	True	0
Mu	3188	True	0
Mu	3189	True	1289351515/84516137
Mu	3190	True	0
Mu	3191	True	0
Mu	3192	True	0
Mu	3193	True	0
Mu	3194	True	0
Mu	3195	True	0
Mu	3196	True	0
Mu	3197	True	0
Mu	3198	True	0
Mu	3199	True	0
Mu	3200	True	0
Mu	3201	True	0
Mu	3202	True	0
Mu	3203	True	292673907/57677956
Mu	3204	True	274607897/14893027
Mu	3205	True	403659369/32725352
Mu	3206	True	0
Mu	3207	True	0
Mu	3208	True	0
Mu	3209	True	582284960/15709409
Mu	3210	True	0
Mu	3211	True	0
Mu	3212	True	653137419/15286220
Mu	3213	True	0
Mu	3214	True	0
Mu	3215	True	0
Mu	3216	True	0
Mu	3217	True	0
Mu	3218	True	297887077/4615553
Mu	3219	True	0
Mu	3220	True	0
Mu	3221	True	0
Mu	3222	True	0
Mu	3223	True	0
Mu	3224	True	0
Mu	3225	True	0
Mu	3226	True	0
Mu	3227	True	0
Mu	3228	True	194220439/44472209
Mu	3229	True	213981860/63621077
Mu	3230	True	0
Mu	3231	True	0
Mu	3232	True	0
Mu	3233	True	434580926/46409633
Mu	3234	True	258173901/29078284
Mu	3235	True	0
Mu	3236	True	704756468/19921921
Mu	3237	True	0
Mu	3238	True	0
Mu	3239	True	0
Mu	3240	True	0
Mu	3241	True	0
Mu	3242	True	0
Mu	3243	True	0
Mu	3244	True	0
Mu	3245	True	0
Mu	3246	True	0
Mu	3247	True	0
Mu	3248	True	0
Mu	3249	True	0
Mu	3250	True	0
Mu	3251	True	552713425/31789596
Mu	3252	True	83630399/53009856
Mu	3253	True	0
Mu	3254	True	243888203/47368350
Mu	3255	True	0
Mu	3256	True	0
Mu	3257	True	0
Mu	3258	True	0
Mu	3259	True	0
Mu	3260	True	0
Mu	3261	True	487816692/34799801
Mu	3262	True	0
Mu	3263	True	0
Mu	3264	True	0
Mu	3265	True	0
Mu	3266	True	0
Mu	3267	True	0
Mu	3268	True	0
Mu	3269	True	0
Mu	3270	True	0
Mu	3271	True	0
Mu	3272	True	0
Mu	3273	True	0
Mu	3274	True	0
Mu	3275	True	0
Mu	3276	True	0
Mu	3277	True	0
Mu	3278	True	0
Mu	3279	True	0
Mu	3280	True	0
Mu	3281	True	195268163/38201483
Mu	3282	True	0
Mu	3283	True	0
Mu	3284	True	53775312/2932703
Mu	3285	True	151405061/39073695
Mu	3286	True	0
Mu	3287	True	763288929/56023099
Mu	3288	True	413167878/18229345
Mu	3289	True	1103035526/39220577
Mu	3290	True	0
Mu	3291	True	0
Mu	3292	True	476264651/31339327
Mu	3293	True	0
Mu	3294	True	1460471426/217709027
Mu	3295	True	296473900/40911993
Mu	3296	True	552115728/51575497
Mu	3297	True	601096637/129353498
Mu	3298	True	0
Mu	3299	True	0
Mu	3300	True	141798658/39398303
Mu	3301	True	0
Mu	3302	True	461239702/32084939
Mu	3303	True	358290851/14953332
Mu	3304	True	64253369/27416963
Mu	3305	True	0
Mu	3306	True	0
Mu	3307	True	163736437/18238971
Mu	3308	True	0
Mu	3309	True	211945935/30775091
Mu	3310	True	423281734/23314327
Mu	3311	True	0
Mu	3312	True	509278861/32088146
Mu	3313	True	0
Mu	3314	True	0
Mu	3315	True	261950441/67014544
Mu	3316	True	395136888/26999795
Mu	3317	True	112212332/163703467
Mu	3318	True	114133681/6462673
Mu	3319	True	373880141/27841759
Mu	3320	True	187030647/12292985
Mu	3321	True	0
Mu	3322	True	0
Mu	3323	True	0
Mu	3324	True	0
Mu	3325	True	0
Mu	3326	True	854901953/56757061
Mu	3327	True	0
Mu	3328	True	447483251/46048276
Mu	3329	True	100376617/36882314
Mu	3330	True	0
Mu	3331	True	49274942/184012221
Mu	3332	True	0
Mu	3333	True	0
Mu	3334	True	0
Mu	3335	True	0
Mu	3336	True	0
Mu	3337	True	0
Mu	3338	True	0
Mu	3339	True	586083450/37236949
Mu	3340	True	1055175091/33995348
Mu	3341	True	65768300/32301341
Mu	3342	True	183605746/8998145
Mu	3343	True	1206906378/90824857
Mu	3344	True	0
Mu	3345	True	0
Mu	3346	True	0
Mu	3347	True	0
Mu	3348	True	0
Mu	3349	True	0
Mu	3350	True	613054129/30232818
Mu	3351	True	132306443/177247363
Mu	3352	True	200901261/45952672
Mu	3353	True	0
Mu	3354	True	110476699/17453944
Mu	3355	True	96006681/160413245
Mu	3356	True	312161021/27702497
Mu	3357	True	0
Mu	3358	True	0
Mu	3359	True	0
Mu	3360	True	293975296/26107681
Mu	3361	True	699452302/30458359
Mu	3362	True	0
Mu	3363	True	819592317/297886889
Mu	3364	True	0
Mu	3365	True	0
Mu	3366	True	0
Mu	3367	True	0
Mu	3368	True	778545799/28078029
Mu	3369	True	397032445/52243962
Mu	3370	True	22899944/50495773
Mu	3371	True	0
Mu	3372	True	0
Mu	3373	True	812740309/23874200
Mu	3374	True	765051341/57667616
Mu	3375	True	0
Mu	3376	True	0
Mu	3377	True	0
Mu	3378	True	0
Mu	3379	True	0
Mu	3380	True	486184961/27566340
Mu	3381	True	0
Mu	3382	True	207003923/32387084
Mu	3383	True	194765713/30735180
Mu	3384	True	172191727/66068995
Mu	3385	True	33235431/6884401
Mu	3386	True	59215491/8778452
Mu	3387	True	48686469/48229483
Mu	3388	True	200307507/26740619
Mu	3389	True	332768675/31378731
Mu	3390	True	162757691/5923507
Mu	3391	True	0
Mu	3392	True	378477417/27805703
Mu	3393	True	0
Mu	3394	True	0
Mu	3395	True	0
Mu	3396	True	73636021/44333992
Mu	3397	True	641629817/20981860
Mu	3398	True	385629411/20883365
Mu	3399	True	0
Mu	3400	True	0
Mu	3401	True	0
Mu	3402	True	0
Mu	3403	True	222167674/59276501
Mu	3404	True	0
Mu	3405	True	0
Mu	3406	True	495278458/42288775
Mu	3407	True	0
Mu	3408	True	0
Mu	3409	True	0
Mu	3410	True	0
Mu	3411	True	162369801/4763728
Mu	3412	True	76746399/10285645
Mu	3413	True	830769548/52629107
Mu	3414	True	205734764/20391817
Mu	3415	True	42986796/21594871
Mu	3416	True	428405927/19958940
Mu	3417	True	0
Mu	3418	True	0
Mu	3419	True	0
Mu	3420	True	0
Mu	3421	True	0
Mu	3422	True	0
Mu	3423	True	533397169/15878075
Mu	3424	True	0
Mu	3425	True	0
Mu	3426	True	358482198/16243823
Mu	3427	True	0
Mu	3428	True	0
Mu	3429	True	167766878/8291571
Mu	3430	True	451545525/35964391
Mu	3431	True	329101857/27009281
Mu	3432	True	0
Mu	3433	True	300887059/35190957
Mu	3434	True	0
Mu	3435	True	0
Mu	3436	True	0
Mu	3437	True	0
Mu	3438	True	0
Mu	3439	True	0
Mu	3440	True	797261062/26574397
Mu	3441	True	0
Mu	3442	True	0
Mu	3443	True	0
Mu	3444	True	0
Mu	3445	True	0
Mu	3446	True	0
Mu	3447	True	353836819/18673507
Mu	3448	True	155915475/15187451
Mu	3449	True	0
Mu	3450	True	129312699/10992019
Mu	3451	True	513671283/33764981
Mu	3452	True	0
Mu	3453	True	0
Mu	3454	True	0
Mu	3455	True	0
Mu	3456	True	184836912/10213105
Mu	3457	True	1172624927/60459304
Mu	3458	True	0
Mu	3459	True	0
Mu	3460	True	353954012/18060459
Mu	3461	True	170952893/25084760
Mu	3462	True	0
Mu	3463	True	0
Mu	3464	True	0
Mu	3465	True	0
Mu	3466	True	676853601/28797721
Mu	3467	True	530326403/52325735
Mu	3468	True	528449200/51897481
Mu	3469	True	835495441/93873532
Mu	3470	True	211900139/12929769
Mu	3471	True	0
Mu	3472	True	0
Mu	3473	True	0
Mu	3474	True	0
Mu	3475	True	0
Mu	3476	True	0
Mu	3477	True	0
Mu	3478	True	88662749/37267227
Mu	3479	True	0
Mu	3480	True	0
Mu	3481	True	0
Mu	3482	True	0
Mu	3483	True	0
Mu	3484	True	0
Mu	3485	True	0
Mu	3486	True	165601537/14461158
Mu	3487	True	435222341/33779979
Mu	3488	True	2598559139/225627396
Mu	3489	True	227961421/21975291
Mu	3490	True	505069950/295730077
Mu	3491	True	0
Mu	3492	True	0
Mu	3493	True	0
Mu	3494	True	0
Mu	3495	True	0
Mu	3496	True	0
Mu	3497	True	0
Mu	3498	True	214074241/10504103
Mu	3499	True	0
Mu	3500	True	0
Mu	3501	True	0
Mu	3502	True	0
Mu	3503	True	0
Mu	3504	True	0
Mu	3505	True	0
Mu	3506	True	0
Mu	3507	True	605989932/23545493
Mu	3508	True	434483040/22862461
Mu	3509	True	197120429/21325396
Mu	3510	True	546080869/52005502
Mu	3511	True	0
Mu	3512	True	0
Mu	3513	True	0
Mu	3514	True	0
Mu	3515	True	0
Mu	3516	True	0
Mu	3517	True	0
Mu	3518	True	405656471/13239291
Mu	3519	True	175480861/10635305
Mu	3520	True	0
Mu	3521	True	0
Mu	3522	True	0
Mu	3523	True	0
Mu	3524	True	0
Mu	3525	True	679115627/5040450
Mu	3526	True	0
Mu	3527	True	0
Mu	3528	True	0
Mu	3529	True	403076452/53843315
Mu	3530	True	0
Mu	3531	True	349005877/46733955
Mu	3532	True	936880769/34576781
Mu	3533	True	454063456/22095929
Mu	3534	True	131996840/26825083
Mu	3535	True	0
Mu	3536	True	0
Mu	3537	True	0
Mu	3538	True	0
Mu	3539	True	455716497/11472944
Mu	3540	True	1283081654/66990073
Mu	3541	True	259335959/53175364
Mu	3542	True	0
Mu	3543	True	0
Mu	3544	True	0
Mu	3545	True	0
Mu	3546	True	0
Mu	3547	True	0
Mu	3548	True	0
Mu	3549	True	0
Mu	3550	True	0
Mu	3551	True	0
Mu	3552	True	0
Mu	3553	True	491040360/32200559
Mu	3554	True	284947797/30531362
Mu	3555	True	50202614/4845657
Mu	3556	True	487329778/33888555
Mu	3557	True	0
Mu	3558	True	115971387/169212116
Mu	3559	True	0
Mu	3560	True	674964590/42244613
Mu	3561	True	0
Mu	3562	True	0
Mu	3563	True	0
Mu	3564	True	0
Mu	3565	True	0
Mu	3566	True	0
Mu	3567	True	0
Mu	3568	True	0
Mu	3569	True	1657676159/9724046
Mu	3570	True	0
Mu	3571	True	0
Mu	3572	True	0
Mu	3573	True	0
Mu	3574	True	0
Mu	3575	True	0
Mu	3576	True	7879605/864814
Mu	3577	True	128173760/12329943
Mu	3578	True	41223490/40204909
Mu	3579	True	115005164/49815881
Mu	3580	True	0
Mu	3581	True	0
Mu	3582	True	0
Mu	3583	True	0
Mu	3584	True	0
Mu	3585	True	0
Mu	3586	True	0
Mu	3587	True	0
Mu	3588	True	0
Mu	3589	True	0
Mu	3590	True	0
Mu	3591	True	0
Mu	3592	True	0
Mu	3593	True	0
Mu	3594	True	0
Mu	3595	True	0
Mu	3596	True	0
Mu	3597	True	0
Mu	3598	True	0
Mu	3599	True	0
Mu	3600	True	0
Mu	3601	True	38114536/16880511
Mu	3602	True	360823304/42373827
Mu	3603	True	156616666/33300217
Mu	3604	True	0
Mu	3605	True	311114269/44045992
Mu	3606	True	0
Mu	3607	True	0
Mu	3608	True	0
Mu	3609	True	0
Mu	3610	True	0
Mu	3611	True	0
Mu	3612	True	0
Mu	3613	True	0
Mu	3614	True	0
Mu	3615	True	0
Mu	3616	True	0
Mu	3617	True	0
Mu	3618	True	0
Mu	3619	True	0
Mu	3620	True	0
Mu	3621	True	0
Mu	3622	True	0
Mu	3623	True	0
Mu	3624	True	0
Mu	3625	True	0
Mu	3626	True	0
Mu	3627	True	0
Mu	3628	True	187311415/40340354
Mu	3629	True	0
Mu	3630	True	0
Mu	3631	True	73799595/69973673
Mu	3632	True	135911218/29712971
Mu	3633	True	0
Mu	3634	True	0
Mu	3635	True	91928080/8340519
Mu	3636	True	0
Mu	3637	True	347229745/10479547
Mu	3638	True	11630706/22361071
Mu	3639	True	217620544/21599463
Mu	3640	True	0
Mu	3641	True	0
Mu	3642	True	0
Mu	3643	True	0
Mu	3644	True	0
Mu	3645	True	0
Mu	3646	True	0
Mu	3647	True	0
Mu	3648	True	0
Mu	3649	True	0
Mu	3650	True	0
Mu	3651	True	0
Mu	3652	True	0
Mu	3653	True	89/8*sqrt(89)
Exact bound: 1/116672542904058678905888860493404342648278735513594002369771081274587668457686178478450755282281787221835580417487765894767200224115206554170791963561695989427096268932961013075599150358642705511605207288399693399801068747966279106132166376984429965737711077577321914619366810625820973984050884622335248458147798503256851613605057970467506063181572682657124502188893888415292524997811191106981994399504402593249113129071887757719930560290889243936916287128261864445743976491866089221080179011336966481570409793725805480091351615068239097556041948637016960138716781376136546020275738930950143837076428325615677933700449537935947960258819465503570865957076452143092914205785240774912006892524415491905710423681849823398758450710071376436621365902918919851486253650449862277705250997382050286784663884260861128165141672785619507282477602705392311088562855421894949717778375090026888777521546769323744482534750212756097220547207924092291508956200348245641326408715273463455185778982347232456814618538182600876098634106637568743071468464630226445971444435333292672656791215176602371317927067302426201395496874082853447894915303290080600079780705396410270304358134322205380066310908084805155445440830186168458460180099186554494843119704907326592485435437395989527783848459593242941774767744296385277391593143966330793729554899443215070371741488739902961471308872121948225680479855018150128947880211897294614801947145910121080735606559721615452777098251126773654610457963593930446977756490344996182818712416573498642606887463765805331138551571203748606256105823453496549108063758481746033877185045965273657006032695239779415264306972874121186085687410668454882080194572000319770035874603371883551120439005800419254244657052332821623160806110697969028629889734325495299627538208413522323279380918042622620432543847765475778145626592975201105293734628712115901706383224082604915234808231827626867932094899072775507580605837315518039044615109010486572460196031311138147888673002966724079407433400410793479519027345313268605499618410355835617381190211355008067690059319055167036305671186798064833567395714315767658851301396605820622113725922887025135337601646001831939716244441530364899635476322980037763519228081775749762928325053259242821941306946068555896765197295726898305425694380064250165370802319219889870501795883112846525951855548303222031156921727644172702279762283436704405398126992735312293185282244775551883103436213970272677707796122833575570748852777916834784506191483626809109009254144759957684541616910844566814544698024576941500614945504612914978110061898845962101595418815562348351617102308923960245854017361752407658752641367068781187247839959761610026901125097534410300537192234352108527596030579961260024281451415047230716376814355635378251591996108464379294370727173009890956448202424814680078791516870726004615994755671817558509608262852984914232124924795798835586098513543817848723212107826606865397954735690343021954874095097044209083971941405321650471826116739646922815734022623590755124379501451764139425110882244259620597140404304683945941223580647614765912044030096159346931469666042954529137248161575493943408774600361107395310790941053979601745009712836790038753572268777096481069375450512499604610140065057736153234958736207913300224951768136806224189991889742038815181766907754922500841185650531383163648281036134939526383706704278419949009373331946738703412192160571692568867195438326092442836771114233056847818065231614162481602839180036209551621670224652292075273545145378194884519655960230855378634595149017949120364562979588567333798160793800554001488773489293094893870431500572493296327165559894706217054687130347061202013829750698212669699040938106059776121076549438145886713105490053000824592489546391419556834028526633809573310549096796618600910761347840237098107593818914617626144215360788699209095556840363270953999250004079698955844563422695702344660219275298279676328364581706472844936237938291095795488051546125205950125756805778681893300655387271024474030187555649711993839305579619186218175846674417859097458032518015460461502937544348315116926282998676448164020073767260633158035182693712781900535474796432255474110736106722578992053683837050703235767534560268054501906068802655659878130283636083464924161204393501348817276064030805801366423354636717418489977210549371968061398763827984310318473834210091404608581906932647148876014670673731056710762419374905137102228483558342505450343547441392861615728170156748626197488078459121383543641203557957305829168065994996122689672006912834706230219182064037326377291974805701887463925952314846680628211621083686470405395622193548613115130373310396297916875271787760968713699903350446026776775710403081897643982800150794136668176652760883990982133236231189134464334771597444557586912790784470968672679927999673880185154053366513105237869485568582228612308263467668930018037422334191578209274211102184695593198986588042618035438778669024711554811630010394874025775214111890615763325610413949309531785516847868910856025238956180946791177123539751584059618953341428892957092260982722608832659324791000110645341777223177213461075016904991820874063980941469249183355810812253296579564216951414668807352574771427789071547500585565814699665946818497158154712694366967023250192933069138694368266837261614406845913213457330374334849132666579478029625975877584447517794267625724360252476620768133416625411998489205914070106909472387210983507183898252962810447035061488320684522217975541771418781492484404122178849538575013854272934137161604115796784012714491404544615392484956563671178904781058015179275828237589417899143953150848387968613689411083923294167826250671065707798511626550584118145298473175408504991974919285782225267256749808378212035960399973565832181138341672380765502550532953319088213462291996218152709598940492765081945355036743755124016689640379225553438108130887391751691786433118915103542118549218135827739850826112206837216034273898111321702091703302806452866964198289085639592431489661198758559425990831602897619157833097341065693412010444092761505035071614096528758436551672387580347418204368942842049233859951662183944673645594485919342827232840466520688508263506572046840207794047548753891822433371450211097656319649986702065514085065946667311492822815956064067058476968772855930169735325703338625104219591846968983146793430315452679344355803641137353681217944932665880858775972655176944948681004808233062216827001595833266214442940157678342847124989937715789450874096736012141527258145458691413871667834519212353961509003595758949629815903865224031452448122285614031408618549840385517985084179087657333994896432343914342112977981120344263721114411725651244362814630813979858485827829289869795376832535100775331051428278950460133577699608884541426013472600964860508831662030685482467034758466926313939589005729640723158754349643246065660290272896766139115283684373454262897478140283519713741002691443902276735663475602600518025534207530681976222025988202136906952495275670614799388472837488657083206142795035682264645322747012004918936071379089357937288749634416457441755410924228260779479647989637154942652326479309760570029428372271589844680855292874372362303531555861574498088064609582534028371007785739873046151901917650667649991349689499596885405150718332155288176843105508785774081354399424996644892507235533451445847436573745943591120865616133628810687400438743112447327009679844528725803636122886575418688226011111213544275073829250275486565369701987566924494530649468533884712965896083127459657369358841350628266759483864590883258898909297496300375491360566572274324539614641986759951177580655849922327345194538171241305976025343719081545294868924601448837248843192424573480020448087431564444780675631687757933112685500026938134416377984000*sqrt(53)*(164499735796544317491926483694609151452503457341666911860468744450406484926807216894985825644264891182542715982023326027815681007695433638982219283542266673270798826063859892757620295611877159176558175741560823614274831891886547227693768091444841368838228713566093917486203409933090053137770193150896585277487425462241462111290334508308302745155206139468621759161633430030454333595207884166399321878411021945290329393217568270506478310160830859208480914446396010833674365158728630432608226482152831000729969307980031377810337128704087869967745525093693740792636620354262189399552143349286355316928748085506373694128089416796950788916336856235662424606621007019966041428825543540488352570563711179008102099664213029004339249299192794819151417469983513469937329785250698637950071401968436327326481834555089867251084073295407088429407957524704699353596031289927865691620627801593988712465971061678832680567774780385578721827945362966686446255650178263246531649586054041691367331241100886128749645457264447471148755625460976620648359291279108233253754662495591964964721703130607802098748938593159465249951520594466244558593164231958314821055946720493244598901416065070665937565637943169415696017674438494193239867582654393154882409160746221724809991842199529217115574337353429750004377572837104127236536495889848803924792196610798208358352812994723698893427561939085083747789062172118554565325910721716786298789896110274775794228891356936530503681340058401624380230412440315897424699578528619805796145461142378062757089591166189274001976081007191227581585620182109190659886173366290930411426583038938872572168126954813780657404164996354239393425121191795603226490832878699972998997774978762955796342952923866644311266918607704721380606325712577654455732583903457242765854523773700975451700943608403169884326482300751757956212789416654358130106104358186707056707109226798680839259555796706044377339702381214468653335574869914544420212543156958760640787405525266697335876882284464709237332499700598412143591653868770894471864873029752082714062818391485227966699358947665329768944624938387314212818879072507139263211968603657295545759617457814628871271385327507959190728602226570155665373770389019391739415177573485838515752869503022235792347738371423028775155775035988762644615705711069209817522632818110177229053488580787102993390767289515695763129550662554198262736505319933792382766373074131889004772329231641860556501926868499339837359961518635964598481024708732836139061770169429637778476668336762897030673812299377669347377621645432540087387415142204782126012168923710529212228547680569208865753961866083669059711714595793995780882712808026621967940807708416197856001010593690624624311700030353963149501304428591586511791485512789615701762631003557710735373002820261483409482869261713815733952337767915020206705419711016521418866207138745840639109864082705583143763777298500040155468744551006085146735613583174150250971335596159378366706409231176915474208496820835320313875507535220771083664188209457795883667123826297928397339144139410403901485586190360080217205352210374851861354817250397613605562794951174288599870847844398893124187108152186518483374996470185963724271728084660635199741326948046880386872099629680533773317972290245010274524495152509080572961334292452401020897633513320531049608860792240911319647327157583370028585963416201245366041068652460189597860752401289029228736037775115185949912480339085356023117708889664898245835926549675213917361679577108390614114558637089097380722712901544314113747636964855160271095364741891407604067220086023717000120909126232806669842863278004764037888674846048249747620433862861431818202858742815856708352319410686167526471000933277622362516619629777916365121066717500947210468361123050645273381787641526933511239918375310089742310351249526669791263096016718227240631943005591317952587306323830352250552962062881055130615926923667181372014924484502168252603546540496062996294330908435722052109452252175139772146246576864321679652151769616273816077448642982786762248494540025786297977638965540785233721863343645871548284683152481554026726669196190285905340976620295155822245507555070908498114412650147624959642801077815990841710054060518986589281817180262357265093160254253726661967936878281728756317606303797220500542706400307086452693249154354594665060566414732265529514148180864135076884066621067901147550535833144476643596918616990172324798173856608018177800131623551855959767914729846631136047831363695959076874746342070021889613861946736769879326029916924278897180702432058475066407537798512837584896717132711703661602210222924160679755266121705384791738707478150676163224796918505378493229860229932739388736087451182206734701507564784619423287070176131653477394449641241925841158730262567735013115369101472318962237820422669234511685202957469872729394121637929461844841965565003189213823316581897943398313471803249786115512071410915803323750728773777448600749802187730669319635348335993299934059125559058693306004435733200690030801993139996570650558250255345883920052495706239361181647024615374861355528615939036331877397572623383723662931049006993928451645474338918497083761287226617088792848790577462597262902538918791110122986435700614571652097561566719922861274969280639694680822691054405732220937376057916744057115841261915564399649755244892573291909035291141261094429874044261111740505576720583802483783369386474374437146786842783087541542816936279488844959903485131796561585923287517618973415930183094534300746557257946594271838057670855096447976092431911213288701755555277155631119971237601594290093249121171376445763342218823919160163136862778178832785771697143382902390705408960399048149963892988826212941147240531728765455116656038598690161172456737288900315418783706977453472241456004547235419375026041679178746955721324073182384316242766016681972084373025508289323454284254914111440876954552906359456216665438634991816094831364983432624766259631577388158860846183386763138932052657898165739955026536464101532274247436749878004649093285442691122785533525248867415838214675600069903432607452250072794973501847525521894495974214727559282122628746762649109381120853429461773667560956380181947274268073276814393036239474760350423663320854389159109071563832481041928414586724667400840814078534977275220139000147421068285380631376237302192725550892263413102054521062918433737856476386301380555841573651584048410064708202644750564151728087656146970050717268704738745040923889375587402784831126031181239055792433322441400830726028233173909760257484611878767297583356238311923180665490145646188788798484667718087321542791736978273123317854493369063661622915897776939078867793982888672798331035851114312646821597558584176883620884642338947645016333675722321567382757652676929093275875496614196610540482026476236377905984748681568074817649592962417467611042361187124052527657118840953545990833468521245872676035178900286389911694276769051508192317893453664748566122018932440085571080580517096327685611288654004975817018404424307854148568467288444743985213851882484795103710808478480889708378023765557877027907364449205573069775050606405960973575249358319514499349479124357757332794043166079891377031467002906281634325110182608842945197590294129896021248696994370034434859694075088157872169026489226885563450563708289619510108021940321965554149921803625825808000178028675681954300532455496627724028344701657733809380760562339389751027163673782005577547541970429130017635180947314924060369455263618860711030797951794743240553704108227866563900057326558052674575791729206114756955406806044642227304226110092186156528589385515647538179796244434882528756598199183197723314906782397923380688983523997686096844832956746301742996398473994801163091888591458036908815445582927857984790375312000*sqrt(89)*sqrt(53) + 403457900009246896279203738498551478079676745382165090812442994468224859196862213482874818870587247631088808691462263467533077550926989204999967135898880132676890891596031575041480174369603475249119995667634532086888714524076158282888806716407487060500412522291545817775590559056456710644784077384190242739987347860338347046462023748970899387943928595040753342980549908250325664035853804236647858826159470821837500875352671548018144521534259025010577534748537209616090594623535574496753791848814430916456631744335899304105589259257512863884526094069504996236175301476834486735764754459668247089170819486057453743029499837607299298695656238694655868872207728107374744286948768558940378110048959347229255537275971678355013824909713496233067733400143934907899970738529680037384856267423420852199411384887633770422902483490991722807379990206525061467947504852677696530862418176998939611954644926863243342617720239580282224063867132046115468073511479024001761744233617028291003928088115959531450385393170726297216608465724620914929318339670658546122621990878387215814154417277022042769490357761626057287005487847879124742541782872195399099493884377038886748061831015161123120188910399337647221997958269424087258285824505649643231082621069502899538985449878700243741136049908095396523803203759143181180811817042047230745023195449015202872293029382549972288482107603013966341577891568952114199593158124666262755994323487918817481450996228610828123437401972759294930113271436300459562716129310664690595051916503384235723048862837481795843884591868438887474432601700980460065709708776372052550406058603631820610471762838802444761570164355842168444960080802209826253559107791828795756833483329269026762143886534172789554629210582257968513078460434927273239153628428064169659616648497477225847256781150727253583844033852741836075533750489866226956646779188508663120163467118751495685773629978462780224300009602189563405233341889954231167103212175144744157323678719084056283845533866678676492085968950281290975993291978658927632944088259403608299179066718763461569198030968396203593905462444321902751556132823153338082599767669590485665867167972360875835356504532148808846569971347106215752222219567057272666964383758843000841659099510219240727997131828489935647437009201881243732966929452923089976132645895885833594682051226266302530237386273247991690593866071674112510894688320297822906772534989194918276200491750020127090868569929136469106872652660563839479474287861251277558560832641118329437768263326659792120554495446840847409610379199617690881767205004270312053104146557447334857670529218686088322970239899162639733012593981380196048002353304953443483761201004634435063424737600282436644229359896671780144951223571082591287853463287024114339174880116181107508354388964240759020189334562868534202560418300573946946141977853117231287718028248484204781400689794518915899091692878822907132901037271929275369083610879583544475617454405153830748859944953451942484290454373453414198965540413163635787657077065116292119693423082308132817285642878742350285950099370847975580539746977068216741416835841324986936408448779876883407970651730460538932955357283839414088149696876983637148970208382339302029893885812579598241895954538180652517116664091016380818589202844769744410302197596968274709753038140018572900829051500110850307619664539784272939445034542940908494690535125061646990036611654808608467576115289656809588580429911102689232266603617332427052688942737951582419395718645787803402955678139610771029206592432267124815398986425393570859113872415431606401188101775804280599358355373844810484712517406749555686926000913080096372232741059287623438851157153256881791144412750624451079167565803544815064880511521177331359571808478422278029990006370186783541099050496836394003294341990639719737456539549945396096522174599204378526710980049914546633639602607731244621715074934912815271970185796931533881314991526696824139849828741748511277028472167763902999082452576597678031402273629001352688629382392818777367904673107719265068583170201743304585029946832614759797094686278840376505103475151529873492750356045630955235513762862851278140305744344142494717433249423165610139637091916339788435255410989136755007388615144547104723758203226850407342766527438243301236638040085881653225716645079936947179073789849949993143251219676351376430899354974327739494409176766684368361664682387844976913891497094880740950561112777690809368015919354834205863892341871782990415906085774139517836641168018539573393061007533237761340282991663708737475798625362407670808333778078255031185643542402545849957395250420703970154018498206487275571581363837080090802023265665158443846802522612759326350662803134641517178642213177249748758288310232505598060100031484412613631929138952541625418829812206221868768192663539715234013243418581522314363765761088280440435652098315047259171296262856420331544137146462349708940651751460450618981382342005918311281018372973354916713269541822388558164689499091984755128184083864744436886829666295990680354008113552489624490649618160507394744549929726586530808471058570770194077608096540272707348374852522655066028295085028775089370145990596226265971410625172988209537170074023450873901320894114638791717231156954941788841949239001176404012894702610596305232365038627603590742352405634429195644012447146944434923752748651248406925684153527273738070594787682777171465763745432882981334803494516577931960113937925075938420263950631216893974017779437806050984582292800089566492930727999968993584076768613923868750794116125058745899088022862528269793142644769535433953258232975430863390681747738385076992086176451457749537305649535080392317341653226909378151786063570691749833992988139038497075657389577625792108301523637104052215942853167763421524511871208613080330356026632391405689983669084411980945462018080384466781072967251501784246263570685233590801182212290901105050017905651227645136945994925555371067435082239987333923641340156215174888038347325993081002276468924194334477157623492047454833164739289880509127120577369864593509691894335838007657318350275172880589231654040219228089932593549271251322230191811107522282157274204084015619419928016060248604657963776245641692705089144645944732576114184111125784230144523038873003826082597772366623358359991176323553743837598232684272976978404636283768941142273521167030273018021990587363038685790826692861518113325647789327236966112613415767904643957561287288314836741772620203012156057772543217075020625888251707442363263263488964163749875176891958127548070593696701994787876677695278584978359345866322430877387861809383639069913712119347142529585519187077428528346123208435929836704194508778609124079326606769249553172082713559526999834312565930602619302531368725985875997083967941247983280724686717246336676188215467262598180473956469155527593911301655815697908819590408782746089507577195830810947846329961406825400778751070565474120915987815087524405484454315060495743284803999890680606298024884495869405785985462947853348914180556282715722033668318923171948223977732105434859851431600316866269292551619991529729721951443940737042561510527669206589024421615850348954214749338778637091496822738076780293159852244994374953835073193455270476407494342889032859991767894607322549708021381435367623287180033164432396632285184753398847086518676676496043313325829042469426947591393399653077583028380299435348208117622048359345396599778420252641337975009694269459968809840006675523968951911965884662472388982853948143108655145923079587412603163245146899631871423238176464232030739013300746605905627898576454822627355476813818375868926587602315534892189866274604485711866511620270579087958814753578501923884369607472488827567146746692487111748534109075093079684694131735613762622171197087420537141962547*sqrt(53))
Approximate bound: 0.183980893864114


==> anc/Mu_4_30_sqrt66.txt <==
Number of representatives: 3876
rep_index [(15, 15, 15, 15), (14, 15, 15, 15), (14, 14, 15, 15), (14, 14, 14, 15), (14, 14, 14, 14), (13, 15, 15, 15), (13, 14, 15, 15), (13, 14, 14, 15), (13, 14, 14, 14), (13, 13, 15, 15), (13, 13, 14, 15), (13, 13, 14, 14), (13, 13, 13, 15), (13, 13, 13, 14), (13, 13, 13, 13), (12, 15, 15, 15), (12, 14, 15, 15), (12, 14, 14, 15), (12, 14, 14, 14), (12, 13, 15, 15), (12, 13, 14, 15), (12, 13, 14, 14), (12, 13, 13, 15), (12, 13, 13, 14), (12, 13, 13, 13), (12, 12, 15, 15), (12, 12, 14, 15), (12, 12, 14, 14), (12, 12, 13, 15), (12, 12, 13, 14), (12, 12, 13, 13), (12, 12, 12, 15), (12, 12, 12, 14), (12, 12, 12, 13), (12, 12, 12, 12), (11, 15, 15, 15), (11, 14, 15, 15), (11, 14, 14, 15), (11, 14, 14, 14), (11, 13, 15, 15), (11, 13, 14, 15), (11, 13, 14, 14), (11, 13, 13, 15), (11, 13, 13, 14), (11, 13, 13, 13), (11, 12, 15, 15), (11, 12, 14, 15), (11, 12, 14, 14), (11, 12, 13, 15), (11, 12, 13, 14), (11, 12, 13, 13), (11, 12, 12, 15), (11, 12, 12, 14), (11, 12, 12, 13), (11, 12, 12, 12), (11, 11, 15, 15), (11, 11, 14, 15), (11, 11, 14, 14), (11, 11, 13, 15), (11, 11, 13, 14), (11, 11, 13, 13), (11, 11, 12, 15), (11, 11, 12, 14), (11, 11, 12, 13), (11, 11, 12, 12), (11, 11, 11, 15), (11, 11, 11, 14), (11, 11, 11, 13), (11, 11, 11, 12), (11, 11, 11, 11), (10, 15, 15, 15), (10, 14, 15, 15), (10, 14, 14, 15), (10, 14, 14, 14), (10, 13, 15, 15), (10, 13, 14, 15), (10, 13, 14, 14), (10, 13, 13, 15), (10, 13, 13, 14), (10, 13, 13, 13), (10, 12, 15, 15), (10, 12, 14, 15), (10, 12, 14, 14), (10, 12, 13, 15), (10, 12, 13, 14), (10, 12, 13, 13), (10, 12, 12, 15), (10, 12, 12, 14), (10, 12, 12, 13), (10, 12, 12, 12), (10, 11, 15, 15), (10, 11, 14, 15), (10, 11, 14, 14), (10, 11, 13, 15), (10, 11, 13, 14), (10, 11, 13, 13), (10, 11, 12, 15), (10, 11, 12, 14), (10, 11, 12, 13), (10, 11, 12, 12), (10, 11, 11, 15), (10, 11, 11, 14), (10, 11, 11, 13), (10, 11, 11, 12), (10, 11, 11, 11), (10, 10, 15, 15), (10, 10, 14, 15), (10, 10, 14, 14), (10, 10, 13, 15), (10, 10, 13, 14), (10, 10, 13, 13), (10, 10, 12, 15), (10, 10, 12, 14), (10, 10, 12, 13), (10, 10, 12, 12), (10, 10, 11, 15), (10, 10, 11, 14), (10, 10, 11, 13), (10, 10, 11, 12), (10, 10, 11, 11), (10, 10, 10, 15), (10, 10, 10, 14), (10, 10, 10, 13), (10, 10, 10, 12), (10, 10, 10, 11), (10, 10, 10, 10), (9, 15, 15, 15), (9, 14, 15, 15), (9, 14, 14, 15), (9, 14, 14, 14), (9, 13, 15, 15), (9, 13, 14, 15), (9, 13, 14, 14), (9, 13, 13, 15), (9, 13, 13, 14), (9, 13, 13, 13), (9, 12, 15, 15), (9, 12, 14, 15), (9, 12, 14, 14), (9, 12, 13, 15), (9, 12, 13, 14), (9, 12, 13, 13), (9, 12, 12, 15), (9, 12, 12, 14), (9, 12, 12, 13), (9, 12, 12, 12), (9, 11, 15, 15), (9, 11, 14, 15), (9, 11, 14, 14), (9, 11, 13, 15), (9, 11, 13, 14), (9, 11, 13, 13), (9, 11, 12, 15), (9, 11, 12, 14), (9, 11, 12, 13), (9, 11, 12, 12), (9, 11, 11, 15), (9, 11, 11, 14), (9, 11, 11, 13), (9, 11, 11, 12), (9, 11, 11, 11), (9, 10, 15, 15), (9, 10, 14, 15), (9, 10, 14, 14), (9, 10, 13, 15), (9, 10, 13, 14), (9, 10, 13, 13), (9, 10, 12, 15), (9, 10, 12, 14), (9, 10, 12, 13), (9, 10, 12, 12), (9, 10, 11, 15), (9, 10, 11, 14), (9, 10, 11, 13), (9, 10, 11, 12), (9, 10, 11, 11), (9, 10, 10, 15), (9, 10, 10, 14), (9, 10, 10, 13), (9, 10, 10, 12), (9, 10, 10, 11), (9, 10, 10, 10), (9, 9, 15, 15), (9, 9, 14, 15), (9, 9, 14, 14), (9, 9, 13, 15), (9, 9, 13, 14), (9, 9, 13, 13), (9, 9, 12, 15), (9, 9, 12, 14), (9, 9, 12, 13), (9, 9, 12, 12), (9, 9, 11, 15), (9, 9, 11, 14), (9, 9, 11, 13), (9, 9, 11, 12), (9, 9, 11, 11), (9, 9, 10, 15), (9, 9, 10, 14), (9, 9, 10, 13), (9, 9, 10, 12), (9, 9, 10, 11), (9, 9, 10, 10), (9, 9, 9, 15), (9, 9, 9, 14), (9, 9, 9, 13), (9, 9, 9, 12), (9, 9, 9, 11), (9, 9, 9, 10), (9, 9, 9, 9), (8, 15, 15, 15), (8, 14, 15, 15), (8, 14, 14, 15), (8, 14, 14, 14), (8, 13, 15, 15), (8, 13, 14, 15), (8, 13, 14, 14), (8, 13, 13, 15), (8, 13, 13, 14), (8, 13, 13, 13), (8, 12, 15, 15), (8, 12, 14, 15), (8, 12, 14, 14), (8, 12, 13, 15), (8, 12, 13, 14), (8, 12, 13, 13), (8, 12, 12, 15), (8, 12, 12, 14), (8, 12, 12, 13), (8, 12, 12, 12), (8, 11, 15, 15), (8, 11, 14, 15), (8, 11, 14, 14), (8, 11, 13, 15), (8, 11, 13, 14), (8, 11, 13, 13), (8, 11, 12, 15), (8, 11, 12, 14), (8, 11, 12, 13), (8, 11, 12, 12), (8, 11, 11, 15), (8, 11, 11, 14), (8, 11, 11, 13), (8, 11, 11, 12), (8, 11, 11, 11), (8, 10, 15, 15), (8, 10, 14, 15), (8, 10, 14, 14), (8, 10, 13, 15), (8, 10, 13, 14), (8, 10, 13, 13), (8, 10, 12, 15), (8, 10, 12, 14), (8, 10, 12, 13), (8, 10, 12, 12), (8, 10, 11, 15), (8, 10, 11, 14), (8, 10, 11, 13), (8, 10, 11, 12), (8, 10, 11, 11), (8, 10, 10, 15), (8, 10, 10, 14), (8, 10, 10, 13), (8, 10, 10, 12), (8, 10, 10, 11), (8, 10, 10, 10), (8, 9, 15, 15), (8, 9, 14, 15), (8, 9, 14, 14), (8, 9, 13, 15), (8, 9, 13, 14), (8, 9, 13, 13), (8, 9, 12, 15), (8, 9, 12, 14), (8, 9, 12, 13), (8, 9, 12, 12), (8, 9, 11, 15), (8, 9, 11, 14), (8, 9, 11, 13), (8, 9, 11, 12), (8, 9, 11, 11), (8, 9, 10, 15), (8, 9, 10, 14), (8, 9, 10, 13), (8, 9, 10, 12), (8, 9, 10, 11), (8, 9, 10, 10), (8, 9, 9, 15), (8, 9, 9, 14), (8, 9, 9, 13), (8, 9, 9, 12), (8, 9, 9, 11), (8, 9, 9, 10), (8, 9, 9, 9), (8, 8, 15, 15), (8, 8, 14, 15), (8, 8, 14, 14), (8, 8, 13, 15), (8, 8, 13, 14), (8, 8, 13, 13), (8, 8, 12, 15), (8, 8, 12, 14), (8, 8, 12, 13), (8, 8, 12, 12), (8, 8, 11, 15), (8, 8, 11, 14), (8, 8, 11, 13), (8, 8, 11, 12), (8, 8, 11, 11), (8, 8, 10, 15), (8, 8, 10, 14), (8, 8, 10, 13), (8, 8, 10, 12), (8, 8, 10, 11), (8, 8, 10, 10), (8, 8, 9, 15), (8, 8, 9, 14), (8, 8, 9, 13), (8, 8, 9, 12), (8, 8, 9, 11), (8, 8, 9, 10), (8, 8, 9, 9), (8, 8, 8, 15), (8, 8, 8, 14), (8, 8, 8, 13), (8, 8, 8, 12), (8, 8, 8, 11), (8, 8, 8, 10), (8, 8, 8, 9), (8, 8, 8, 8), (7, 15, 15, 15), (7, 14, 15, 15), (7, 14, 14, 15), (7, 14, 14, 14), (7, 13, 15, 15), (7, 13, 14, 15), (7, 13, 14, 14), (7, 13, 13, 15), (7, 13, 13, 14), (7, 13, 13, 13), (7, 12, 15, 15), (7, 12, 14, 15), (7, 12, 14, 14), (7, 12, 13, 15), (7, 12, 13, 14), (7, 12, 13, 13), (7, 12, 12, 15), (7, 12, 12, 14), (7, 12, 12, 13), (7, 12, 12, 12), (7, 11, 15, 15), (7, 11, 14, 15), (7, 11, 14, 14), (7, 11, 13, 15), (7, 11, 13, 14), (7, 11, 13, 13), (7, 11, 12, 15), (7, 11, 12, 14), (7, 11, 12, 13), (7, 11, 12, 12), (7, 11, 11, 15), (7, 11, 11, 14), (7, 11, 11, 13), (7, 11, 11, 12), (7, 11, 11, 11), (7, 10, 15, 15), (7, 10, 14, 15), (7, 10, 14, 14), (7, 10, 13, 15), (7, 10, 13, 14), (7, 10, 13, 13), (7, 10, 12, 15), (7, 10, 12, 14), (7, 10, 12, 13), (7, 10, 12, 12), (7, 10, 11, 15), (7, 10, 11, 14), (7, 10, 11, 13), (7, 10, 11, 12), (7, 10, 11, 11), (7, 10, 10, 15), (7, 10, 10, 14), (7, 10, 10, 13), (7, 10, 10, 12), (7, 10, 10, 11), (7, 10, 10, 10), (7, 9, 15, 15), (7, 9, 14, 15), (7, 9, 14, 14), (7, 9, 13, 15), (7, 9, 13, 14), (7, 9, 13, 13), (7, 9, 12, 15), (7, 9, 12, 14), (7, 9, 12, 13), (7, 9, 12, 12), (7, 9, 11, 15), (7, 9, 11, 14), (7, 9, 11, 13), (7, 9, 11, 12), (7, 9, 11, 11), (7, 9, 10, 15), (7, 9, 10, 14), (7, 9, 10, 13), (7, 9, 10, 12), (7, 9, 10, 11), (7, 9, 10, 10), (7, 9, 9, 15), (7, 9, 9, 14), (7, 9, 9, 13), (7, 9, 9, 12), (7, 9, 9, 11), (7, 9, 9, 10), (7, 9, 9, 9), (7, 8, 15, 15), (7, 8, 14, 15), (7, 8, 14, 14), (7, 8, 13, 15), (7, 8, 13, 14), (7, 8, 13, 13), (7, 8, 12, 15), (7, 8, 12, 14), (7, 8, 12, 13), (7, 8, 12, 12), (7, 8, 11, 15), (7, 8, 11, 14), (7, 8, 11, 13), (7, 8, 11, 12), (7, 8, 11, 11), (7, 8, 10, 15), (7, 8, 10, 14), (7, 8, 10, 13), (7, 8, 10, 12), (7, 8, 10, 11), (7, 8, 10, 10), (7, 8, 9, 15), (7, 8, 9, 14), (7, 8, 9, 13), (7, 8, 9, 12), (7, 8, 9, 11), (7, 8, 9, 10), (7, 8, 9, 9), (7, 8, 8, 15), (7, 8, 8, 14), (7, 8, 8, 13), (7, 8, 8, 12), (7, 8, 8, 11), (7, 8, 8, 10), (7, 8, 8, 9), (7, 8, 8, 8), (7, 7, 15, 15), (7, 7, 14, 15), (7, 7, 14, 14), (7, 7, 13, 15), (7, 7, 13, 14), (7, 7, 13, 13), (7, 7, 12, 15), (7, 7, 12, 14), (7, 7, 12, 13), (7, 7, 12, 12), (7, 7, 11, 15), (7, 7, 11, 14), (7, 7, 11, 13), (7, 7, 11, 12), (7, 7, 11, 11), (7, 7, 10, 15), (7, 7, 10, 14), (7, 7, 10, 13), (7, 7, 10, 12), (7, 7, 10, 11), (7, 7, 10, 10), (7, 7, 9, 15), (7, 7, 9, 14), (7, 7, 9, 13), (7, 7, 9, 12), (7, 7, 9, 11), (7, 7, 9, 10), (7, 7, 9, 9), (7, 7, 8, 15), (7, 7, 8, 14), (7, 7, 8, 13), (7, 7, 8, 12), (7, 7, 8, 11), (7, 7, 8, 10), (7, 7, 8, 9), (7, 7, 8, 8), (7, 7, 7, 15), (7, 7, 7, 14), (7, 7, 7, 13), (7, 7, 7, 12), (7, 7, 7, 11), (7, 7, 7, 10), (7, 7, 7, 9), (7, 7, 7, 8), (7, 7, 7, 7), (6, 15, 15, 15), (6, 14, 15, 15), (6, 14, 14, 15), (6, 14, 14, 14), (6, 13, 15, 15), (6, 13, 14, 15), (6, 13, 14, 14), (6, 13, 13, 15), (6, 13, 13, 14), (6, 13, 13, 13), (6, 12, 15, 15), (6, 12, 14, 15), (6, 12, 14, 14), (6, 12, 13, 15), (6, 12, 13, 14), (6, 12, 13, 13), (6, 12, 12, 15), (6, 12, 12, 14), (6, 12, 12, 13), (6, 12, 12, 12), (6, 11, 15, 15), (6, 11, 14, 15), (6, 11, 14, 14), (6, 11, 13, 15), (6, 11, 13, 14), (6, 11, 13, 13), (6, 11, 12, 15), (6, 11, 12, 14), (6, 11, 12, 13), (6, 11, 12, 12), (6, 11, 11, 15), (6, 11, 11, 14), (6, 11, 11, 13), (6, 11, 11, 12), (6, 11, 11, 11), (6, 10, 15, 15), (6, 10, 14, 15), (6, 10, 14, 14), (6, 10, 13, 15), (6, 10, 13, 14), (6, 10, 13, 13), (6, 10, 12, 15), (6, 10, 12, 14), (6, 10, 12, 13), (6, 10, 12, 12), (6, 10, 11, 15), (6, 10, 11, 14), (6, 10, 11, 13), (6, 10, 11, 12), (6, 10, 11, 11), (6, 10, 10, 15), (6, 10, 10, 14), (6, 10, 10, 13), (6, 10, 10, 12), (6, 10, 10, 11), (6, 10, 10, 10), (6, 9, 15, 15), (6, 9, 14, 15), (6, 9, 14, 14), (6, 9, 13, 15), (6, 9, 13, 14), (6, 9, 13, 13), (6, 9, 12, 15), (6, 9, 12, 14), (6, 9, 12, 13), (6, 9, 12, 12), (6, 9, 11, 15), (6, 9, 11, 14), (6, 9, 11, 13), (6, 9, 11, 12), (6, 9, 11, 11), (6, 9, 10, 15), (6, 9, 10, 14), (6, 9, 10, 13), (6, 9, 10, 12), (6, 9, 10, 11), (6, 9, 10, 10), (6, 9, 9, 15), (6, 9, 9, 14), (6, 9, 9, 13), (6, 9, 9, 12), (6, 9, 9, 11), (6, 9, 9, 10), (6, 9, 9, 9), (6, 8, 15, 15), (6, 8, 14, 15), (6, 8, 14, 14), (6, 8, 13, 15), (6, 8, 13, 14), (6, 8, 13, 13), (6, 8, 12, 15), (6, 8, 12, 14), (6, 8, 12, 13), (6, 8, 12, 12), (6, 8, 11, 15), (6, 8, 11, 14), (6, 8, 11, 13), (6, 8, 11, 12), (6, 8, 11, 11), (6, 8, 10, 15), (6, 8, 10, 14), (6, 8, 10, 13), (6, 8, 10, 12), (6, 8, 10, 11), (6, 8, 10, 10), (6, 8, 9, 15), (6, 8, 9, 14), (6, 8, 9, 13), (6, 8, 9, 12), (6, 8, 9, 11), (6, 8, 9, 10), (6, 8, 9, 9), (6, 8, 8, 15), (6, 8, 8, 14), (6, 8, 8, 13), (6, 8, 8, 12), (6, 8, 8, 11), (6, 8, 8, 10), (6, 8, 8, 9), (6, 8, 8, 8), (6, 7, 15, 15), (6, 7, 14, 15), (6, 7, 14, 14), (6, 7, 13, 15), (6, 7, 13, 14), (6, 7, 13, 13), (6, 7, 12, 15), (6, 7, 12, 14), (6, 7, 12, 13), (6, 7, 12, 12), (6, 7, 11, 15), (6, 7, 11, 14), (6, 7, 11, 13), (6, 7, 11, 12), (6, 7, 11, 11), (6, 7, 10, 15), (6, 7, 10, 14), (6, 7, 10, 13), (6, 7, 10, 12), (6, 7, 10, 11), (6, 7, 10, 10), (6, 7, 9, 15), (6, 7, 9, 14), (6, 7, 9, 13), (6, 7, 9, 12), (6, 7, 9, 11), (6, 7, 9, 10), (6, 7, 9, 9), (6, 7, 8, 15), (6, 7, 8, 14), (6, 7, 8, 13), (6, 7, 8, 12), (6, 7, 8, 11), (6, 7, 8, 10), (6, 7, 8, 9), (6, 7, 8, 8), (6, 7, 7, 15), (6, 7, 7, 14), (6, 7, 7, 13), (6, 7, 7, 12), (6, 7, 7, 11), (6, 7, 7, 10), (6, 7, 7, 9), (6, 7, 7, 8), (6, 7, 7, 7), (6, 6, 15, 15), (6, 6, 14, 15), (6, 6, 14, 14), (6, 6, 13, 15), (6, 6, 13, 14), (6, 6, 13, 13), (6, 6, 12, 15), (6, 6, 12, 14), (6, 6, 12, 13), (6, 6, 12, 12), (6, 6, 11, 15), (6, 6, 11, 14), (6, 6, 11, 13), (6, 6, 11, 12), (6, 6, 11, 11), (6, 6, 10, 15), (6, 6, 10, 14), (6, 6, 10, 13), (6, 6, 10, 12), (6, 6, 10, 11), (6, 6, 10, 10), (6, 6, 9, 15), (6, 6, 9, 14), (6, 6, 9, 13), (6, 6, 9, 12), (6, 6, 9, 11), (6, 6, 9, 10), (6, 6, 9, 9), (6, 6, 8, 15), (6, 6, 8, 14), (6, 6, 8, 13), (6, 6, 8, 12), (6, 6, 8, 11), (6, 6, 8, 10), (6, 6, 8, 9), (6, 6, 8, 8), (6, 6, 7, 15), (6, 6, 7, 14), (6, 6, 7, 13), (6, 6, 7, 12), (6, 6, 7, 11), (6, 6, 7, 10), (6, 6, 7, 9), (6, 6, 7, 8), (6, 6, 7, 7), (6, 6, 6, 15), (6, 6, 6, 14), (6, 6, 6, 13), (6, 6, 6, 12), (6, 6, 6, 11), (6, 6, 6, 10), (6, 6, 6, 9), (6, 6, 6, 8), (6, 6, 6, 7), (6, 6, 6, 6), (5, 15, 15, 15), (5, 14, 15, 15), (5, 14, 14, 15), (5, 14, 14, 14), (5, 13, 15, 15), (5, 13, 14, 15), (5, 13, 14, 14), (5, 13, 13, 15), (5, 13, 13, 14), (5, 13, 13, 13), (5, 12, 15, 15), (5, 12, 14, 15), (5, 12, 14, 14), (5, 12, 13, 15), (5, 12, 13, 14), (5, 12, 13, 13), (5, 12, 12, 15), (5, 12, 12, 14), (5, 12, 12, 13), (5, 12, 12, 12), (5, 11, 15, 15), (5, 11, 14, 15), (5, 11, 14, 14), (5, 11, 13, 15), (5, 11, 13, 14), (5, 11, 13, 13), (5, 11, 12, 15), (5, 11, 12, 14), (5, 11, 12, 13), (5, 11, 12, 12), (5, 11, 11, 15), (5, 11, 11, 14), (5, 11, 11, 13), (5, 11, 11, 12), (5, 11, 11, 11), (5, 10, 15, 15), (5, 10, 14, 15), (5, 10, 14, 14), (5, 10, 13, 15), (5, 10, 13, 14), (5, 10, 13, 13), (5, 10, 12, 15), (5, 10, 12, 14), (5, 10, 12, 13), (5, 10, 12, 12), (5, 10, 11, 15), (5, 10, 11, 14), (5, 10, 11, 13), (5, 10, 11, 12), (5, 10, 11, 11), (5, 10, 10, 15), (5, 10, 10, 14), (5, 10, 10, 13), (5, 10, 10, 12), (5, 10, 10, 11), (5, 10, 10, 10), (5, 9, 15, 15), (5, 9, 14, 15), (5, 9, 14, 14), (5, 9, 13, 15), (5, 9, 13, 14), (5, 9, 13, 13), (5, 9, 12, 15), (5, 9, 12, 14), (5, 9, 12, 13), (5, 9, 12, 12), (5, 9, 11, 15), (5, 9, 11, 14), (5, 9, 11, 13), (5, 9, 11, 12), (5, 9, 11, 11), (5, 9, 10, 15), (5, 9, 10, 14), (5, 9, 10, 13), (5, 9, 10, 12), (5, 9, 10, 11), (5, 9, 10, 10), (5, 9, 9, 15), (5, 9, 9, 14), (5, 9, 9, 13), (5, 9, 9, 12), (5, 9, 9, 11), (5, 9, 9, 10), (5, 9, 9, 9), (5, 8, 15, 15), (5, 8, 14, 15), (5, 8, 14, 14), (5, 8, 13, 15), (5, 8, 13, 14), (5, 8, 13, 13), (5, 8, 12, 15), (5, 8, 12, 14), (5, 8, 12, 13), (5, 8, 12, 12), (5, 8, 11, 15), (5, 8, 11, 14), (5, 8, 11, 13), (5, 8, 11, 12), (5, 8, 11, 11), (5, 8, 10, 15), (5, 8, 10, 14), (5, 8, 10, 13), (5, 8, 10, 12), (5, 8, 10, 11), (5, 8, 10, 10), (5, 8, 9, 15), (5, 8, 9, 14), (5, 8, 9, 13), (5, 8, 9, 12), (5, 8, 9, 11), (5, 8, 9, 10), (5, 8, 9, 9), (5, 8, 8, 15), (5, 8, 8, 14), (5, 8, 8, 13), (5, 8, 8, 12), (5, 8, 8, 11), (5, 8, 8, 10), (5, 8, 8, 9), (5, 8, 8, 8), (5, 7, 15, 15), (5, 7, 14, 15), (5, 7, 14, 14), (5, 7, 13, 15), (5, 7, 13, 14), (5, 7, 13, 13), (5, 7, 12, 15), (5, 7, 12, 14), (5, 7, 12, 13), (5, 7, 12, 12), (5, 7, 11, 15), (5, 7, 11, 14), (5, 7, 11, 13), (5, 7, 11, 12), (5, 7, 11, 11), (5, 7, 10, 15), (5, 7, 10, 14), (5, 7, 10, 13), (5, 7, 10, 12), (5, 7, 10, 11), (5, 7, 10, 10), (5, 7, 9, 15), (5, 7, 9, 14), (5, 7, 9, 13), (5, 7, 9, 12), (5, 7, 9, 11), (5, 7, 9, 10), (5, 7, 9, 9), (5, 7, 8, 15), (5, 7, 8, 14), (5, 7, 8, 13), (5, 7, 8, 12), (5, 7, 8, 11), (5, 7, 8, 10), (5, 7, 8, 9), (5, 7, 8, 8), (5, 7, 7, 15), (5, 7, 7, 14), (5, 7, 7, 13), (5, 7, 7, 12), (5, 7, 7, 11), (5, 7, 7, 10), (5, 7, 7, 9), (5, 7, 7, 8), (5, 7, 7, 7), (5, 6, 15, 15), (5, 6, 14, 15), (5, 6, 14, 14), (5, 6, 13, 15), (5, 6, 13, 14), (5, 6, 13, 13), (5, 6, 12, 15), (5, 6, 12, 14), (5, 6, 12, 13), (5, 6, 12, 12), (5, 6, 11, 15), (5, 6, 11, 14), (5, 6, 11, 13), (5, 6, 11, 12), (5, 6, 11, 11), (5, 6, 10, 15), (5, 6, 10, 14), (5, 6, 10, 13), (5, 6, 10, 12), (5, 6, 10, 11), (5, 6, 10, 10), (5, 6, 9, 15), (5, 6, 9, 14), (5, 6, 9, 13), (5, 6, 9, 12), (5, 6, 9, 11), (5, 6, 9, 10), (5, 6, 9, 9), (5, 6, 8, 15), (5, 6, 8, 14), (5, 6, 8, 13), (5, 6, 8, 12), (5, 6, 8, 11), (5, 6, 8, 10), (5, 6, 8, 9), (5, 6, 8, 8), (5, 6, 7, 15), (5, 6, 7, 14), (5, 6, 7, 13), (5, 6, 7, 12), (5, 6, 7, 11), (5, 6, 7, 10), (5, 6, 7, 9), (5, 6, 7, 8), (5, 6, 7, 7), (5, 6, 6, 15), (5, 6, 6, 14), (5, 6, 6, 13), (5, 6, 6, 12), (5, 6, 6, 11), (5, 6, 6, 10), (5, 6, 6, 9), (5, 6, 6, 8), (5, 6, 6, 7), (5, 6, 6, 6), (5, 5, 15, 15), (5, 5, 14, 15), (5, 5, 14, 14), (5, 5, 13, 15), (5, 5, 13, 14), (5, 5, 13, 13), (5, 5, 12, 15), (5, 5, 12, 14), (5, 5, 12, 13), (5, 5, 12, 12), (5, 5, 11, 15), (5, 5, 11, 14), (5, 5, 11, 13), (5, 5, 11, 12), (5, 5, 11, 11), (5, 5, 10, 15), (5, 5, 10, 14), (5, 5, 10, 13), (5, 5, 10, 12), (5, 5, 10, 11), (5, 5, 10, 10), (5, 5, 9, 15), (5, 5, 9, 14), (5, 5, 9, 13), (5, 5, 9, 12), (5, 5, 9, 11), (5, 5, 9, 10), (5, 5, 9, 9), (5, 5, 8, 15), (5, 5, 8, 14), (5, 5, 8, 13), (5, 5, 8, 12), (5, 5, 8, 11), (5, 5, 8, 10), (5, 5, 8, 9), (5, 5, 8, 8), (5, 5, 7, 15), (5, 5, 7, 14), (5, 5, 7, 13), (5, 5, 7, 12), (5, 5, 7, 11), (5, 5, 7, 10), (5, 5, 7, 9), (5, 5, 7, 8), (5, 5, 7, 7), (5, 5, 6, 15), (5, 5, 6, 14), (5, 5, 6, 13), (5, 5, 6, 12), (5, 5, 6, 11), (5, 5, 6, 10), (5, 5, 6, 9), (5, 5, 6, 8), (5, 5, 6, 7), (5, 5, 6, 6), (5, 5, 5, 15), (5, 5, 5, 14), (5, 5, 5, 13), (5, 5, 5, 12), (5, 5, 5, 11), (5, 5, 5, 10), (5, 5, 5, 9), (5, 5, 5, 8), (5, 5, 5, 7), (5, 5, 5, 6), (5, 5, 5, 5), (4, 15, 15, 15), (4, 14, 15, 15), (4, 14, 14, 15), (4, 14, 14, 14), (4, 13, 15, 15), (4, 13, 14, 15), (4, 13, 14, 14), (4, 13, 13, 15), (4, 13, 13, 14), (4, 13, 13, 13), (4, 12, 15, 15), (4, 12, 14, 15), (4, 12, 14, 14), (4, 12, 13, 15), (4, 12, 13, 14), (4, 12, 13, 13), (4, 12, 12, 15), (4, 12, 12, 14), (4, 12, 12, 13), (4, 12, 12, 12), (4, 11, 15, 15), (4, 11, 14, 15), (4, 11, 14, 14), (4, 11, 13, 15), (4, 11, 13, 14), (4, 11, 13, 13), (4, 11, 12, 15), (4, 11, 12, 14), (4, 11, 12, 13), (4, 11, 12, 12), (4, 11, 11, 15), (4, 11, 11, 14), (4, 11, 11, 13), (4, 11, 11, 12), (4, 11, 11, 11), (4, 10, 15, 15), (4, 10, 14, 15), (4, 10, 14, 14), (4, 10, 13, 15), (4, 10, 13, 14), (4, 10, 13, 13), (4, 10, 12, 15), (4, 10, 12, 14), (4, 10, 12, 13), (4, 10, 12, 12), (4, 10, 11, 15), (4, 10, 11, 14), (4, 10, 11, 13), (4, 10, 11, 12), (4, 10, 11, 11), (4, 10, 10, 15), (4, 10, 10, 14), (4, 10, 10, 13), (4, 10, 10, 12), (4, 10, 10, 11), (4, 10, 10, 10), (4, 9, 15, 15), (4, 9, 14, 15), (4, 9, 14, 14), (4, 9, 13, 15), (4, 9, 13, 14), (4, 9, 13, 13), (4, 9, 12, 15), (4, 9, 12, 14), (4, 9, 12, 13), (4, 9, 12, 12), (4, 9, 11, 15), (4, 9, 11, 14), (4, 9, 11, 13), (4, 9, 11, 12), (4, 9, 11, 11), (4, 9, 10, 15), (4, 9, 10, 14), (4, 9, 10, 13), (4, 9, 10, 12), (4, 9, 10, 11), (4, 9, 10, 10), (4, 9, 9, 15), (4, 9, 9, 14), (4, 9, 9, 13), (4, 9, 9, 12), (4, 9, 9, 11), (4, 9, 9, 10), (4, 9, 9, 9), (4, 8, 15, 15), (4, 8, 14, 15), (4, 8, 14, 14), (4, 8, 13, 15), (4, 8, 13, 14), (4, 8, 13, 13), (4, 8, 12, 15), (4, 8, 12, 14), (4, 8, 12, 13), (4, 8, 12, 12), (4, 8, 11, 15), (4, 8, 11, 14), (4, 8, 11, 13), (4, 8, 11, 12), (4, 8, 11, 11), (4, 8, 10, 15), (4, 8, 10, 14), (4, 8, 10, 13), (4, 8, 10, 12), (4, 8, 10, 11), (4, 8, 10, 10), (4, 8, 9, 15), (4, 8, 9, 14), (4, 8, 9, 13), (4, 8, 9, 12), (4, 8, 9, 11), (4, 8, 9, 10), (4, 8, 9, 9), (4, 8, 8, 15), (4, 8, 8, 14), (4, 8, 8, 13), (4, 8, 8, 12), (4, 8, 8, 11), (4, 8, 8, 10), (4, 8, 8, 9), (4, 8, 8, 8), (4, 7, 15, 15), (4, 7, 14, 15), (4, 7, 14, 14), (4, 7, 13, 15), (4, 7, 13, 14), (4, 7, 13, 13), (4, 7, 12, 15), (4, 7, 12, 14), (4, 7, 12, 13), (4, 7, 12, 12), (4, 7, 11, 15), (4, 7, 11, 14), (4, 7, 11, 13), (4, 7, 11, 12), (4, 7, 11, 11), (4, 7, 10, 15), (4, 7, 10, 14), (4, 7, 10, 13), (4, 7, 10, 12), (4, 7, 10, 11), (4, 7, 10, 10), (4, 7, 9, 15), (4, 7, 9, 14), (4, 7, 9, 13), (4, 7, 9, 12), (4, 7, 9, 11), (4, 7, 9, 10), (4, 7, 9, 9), (4, 7, 8, 15), (4, 7, 8, 14), (4, 7, 8, 13), (4, 7, 8, 12), (4, 7, 8, 11), (4, 7, 8, 10), (4, 7, 8, 9), (4, 7, 8, 8), (4, 7, 7, 15), (4, 7, 7, 14), (4, 7, 7, 13), (4, 7, 7, 12), (4, 7, 7, 11), (4, 7, 7, 10), (4, 7, 7, 9), (4, 7, 7, 8), (4, 7, 7, 7), (4, 6, 15, 15), (4, 6, 14, 15), (4, 6, 14, 14), (4, 6, 13, 15), (4, 6, 13, 14), (4, 6, 13, 13), (4, 6, 12, 15), (4, 6, 12, 14), (4, 6, 12, 13), (4, 6, 12, 12), (4, 6, 11, 15), (4, 6, 11, 14), (4, 6, 11, 13), (4, 6, 11, 12), (4, 6, 11, 11), (4, 6, 10, 15), (4, 6, 10, 14), (4, 6, 10, 13), (4, 6, 10, 12), (4, 6, 10, 11), (4, 6, 10, 10), (4, 6, 9, 15), (4, 6, 9, 14), (4, 6, 9, 13), (4, 6, 9, 12), (4, 6, 9, 11), (4, 6, 9, 10), (4, 6, 9, 9), (4, 6, 8, 15), (4, 6, 8, 14), (4, 6, 8, 13), (4, 6, 8, 12), (4, 6, 8, 11), (4, 6, 8, 10), (4, 6, 8, 9), (4, 6, 8, 8), (4, 6, 7, 15), (4, 6, 7, 14), (4, 6, 7, 13), (4, 6, 7, 12), (4, 6, 7, 11), (4, 6, 7, 10), (4, 6, 7, 9), (4, 6, 7, 8), (4, 6, 7, 7), (4, 6, 6, 15), (4, 6, 6, 14), (4, 6, 6, 13), (4, 6, 6, 12), (4, 6, 6, 11), (4, 6, 6, 10), (4, 6, 6, 9), (4, 6, 6, 8), (4, 6, 6, 7), (4, 6, 6, 6), (4, 5, 15, 15), (4, 5, 14, 15), (4, 5, 14, 14), (4, 5, 13, 15), (4, 5, 13, 14), (4, 5, 13, 13), (4, 5, 12, 15), (4, 5, 12, 14), (4, 5, 12, 13), (4, 5, 12, 12), (4, 5, 11, 15), (4, 5, 11, 14), (4, 5, 11, 13), (4, 5, 11, 12), (4, 5, 11, 11), (4, 5, 10, 15), (4, 5, 10, 14), (4, 5, 10, 13), (4, 5, 10, 12), (4, 5, 10, 11), (4, 5, 10, 10), (4, 5, 9, 15), (4, 5, 9, 14), (4, 5, 9, 13), (4, 5, 9, 12), (4, 5, 9, 11), (4, 5, 9, 10), (4, 5, 9, 9), (4, 5, 8, 15), (4, 5, 8, 14), (4, 5, 8, 13), (4, 5, 8, 12), (4, 5, 8, 11), (4, 5, 8, 10), (4, 5, 8, 9), (4, 5, 8, 8), (4, 5, 7, 15), (4, 5, 7, 14), (4, 5, 7, 13), (4, 5, 7, 12), (4, 5, 7, 11), (4, 5, 7, 10), (4, 5, 7, 9), (4, 5, 7, 8), (4, 5, 7, 7), (4, 5, 6, 15), (4, 5, 6, 14), (4, 5, 6, 13), (4, 5, 6, 12), (4, 5, 6, 11), (4, 5, 6, 10), (4, 5, 6, 9), (4, 5, 6, 8), (4, 5, 6, 7), (4, 5, 6, 6), (4, 5, 5, 15), (4, 5, 5, 14), (4, 5, 5, 13), (4, 5, 5, 12), (4, 5, 5, 11), (4, 5, 5, 10), (4, 5, 5, 9), (4, 5, 5, 8), (4, 5, 5, 7), (4, 5, 5, 6), (4, 5, 5, 5), (4, 4, 15, 15), (4, 4, 14, 15), (4, 4, 14, 14), (4, 4, 13, 15), (4, 4, 13, 14), (4, 4, 13, 13), (4, 4, 12, 15), (4, 4, 12, 14), (4, 4, 12, 13), (4, 4, 12, 12), (4, 4, 11, 15), (4, 4, 11, 14), (4, 4, 11, 13), (4, 4, 11, 12), (4, 4, 11, 11), (4, 4, 10, 15), (4, 4, 10, 14), (4, 4, 10, 13), (4, 4, 10, 12), (4, 4, 10, 11), (4, 4, 10, 10), (4, 4, 9, 15), (4, 4, 9, 14), (4, 4, 9, 13), (4, 4, 9, 12), (4, 4, 9, 11), (4, 4, 9, 10), (4, 4, 9, 9), (4, 4, 8, 15), (4, 4, 8, 14), (4, 4, 8, 13), (4, 4, 8, 12), (4, 4, 8, 11), (4, 4, 8, 10), (4, 4, 8, 9), (4, 4, 8, 8), (4, 4, 7, 15), (4, 4, 7, 14), (4, 4, 7, 13), (4, 4, 7, 12), (4, 4, 7, 11), (4, 4, 7, 10), (4, 4, 7, 9), (4, 4, 7, 8), (4, 4, 7, 7), (4, 4, 6, 15), (4, 4, 6, 14), (4, 4, 6, 13), (4, 4, 6, 12), (4, 4, 6, 11), (4, 4, 6, 10), (4, 4, 6, 9), (4, 4, 6, 8), (4, 4, 6, 7), (4, 4, 6, 6), (4, 4, 5, 15), (4, 4, 5, 14), (4, 4, 5, 13), (4, 4, 5, 12), (4, 4, 5, 11), (4, 4, 5, 10), (4, 4, 5, 9), (4, 4, 5, 8), (4, 4, 5, 7), (4, 4, 5, 6), (4, 4, 5, 5), (4, 4, 4, 15), (4, 4, 4, 14), (4, 4, 4, 13), (4, 4, 4, 12), (4, 4, 4, 11), (4, 4, 4, 10), (4, 4, 4, 9), (4, 4, 4, 8), (4, 4, 4, 7), (4, 4, 4, 6), (4, 4, 4, 5), (4, 4, 4, 4), (3, 15, 15, 15), (3, 14, 15, 15), (3, 14, 14, 15), (3, 14, 14, 14), (3, 13, 15, 15), (3, 13, 14, 15), (3, 13, 14, 14), (3, 13, 13, 15), (3, 13, 13, 14), (3, 13, 13, 13), (3, 12, 15, 15), (3, 12, 14, 15), (3, 12, 14, 14), (3, 12, 13, 15), (3, 12, 13, 14), (3, 12, 13, 13), (3, 12, 12, 15), (3, 12, 12, 14), (3, 12, 12, 13), (3, 12, 12, 12), (3, 11, 15, 15), (3, 11, 14, 15), (3, 11, 14, 14), (3, 11, 13, 15), (3, 11, 13, 14), (3, 11, 13, 13), (3, 11, 12, 15), (3, 11, 12, 14), (3, 11, 12, 13), (3, 11, 12, 12), (3, 11, 11, 15), (3, 11, 11, 14), (3, 11, 11, 13), (3, 11, 11, 12), (3, 11, 11, 11), (3, 10, 15, 15), (3, 10, 14, 15), (3, 10, 14, 14), (3, 10, 13, 15), (3, 10, 13, 14), (3, 10, 13, 13), (3, 10, 12, 15), (3, 10, 12, 14), (3, 10, 12, 13), (3, 10, 12, 12), (3, 10, 11, 15), (3, 10, 11, 14), (3, 10, 11, 13), (3, 10, 11, 12), (3, 10, 11, 11), (3, 10, 10, 15), (3, 10, 10, 14), (3, 10, 10, 13), (3, 10, 10, 12), (3, 10, 10, 11), (3, 10, 10, 10), (3, 9, 15, 15), (3, 9, 14, 15), (3, 9, 14, 14), (3, 9, 13, 15), (3, 9, 13, 14), (3, 9, 13, 13), (3, 9, 12, 15), (3, 9, 12, 14), (3, 9, 12, 13), (3, 9, 12, 12), (3, 9, 11, 15), (3, 9, 11, 14), (3, 9, 11, 13), (3, 9, 11, 12), (3, 9, 11, 11), (3, 9, 10, 15), (3, 9, 10, 14), (3, 9, 10, 13), (3, 9, 10, 12), (3, 9, 10, 11), (3, 9, 10, 10), (3, 9, 9, 15), (3, 9, 9, 14), (3, 9, 9, 13), (3, 9, 9, 12), (3, 9, 9, 11), (3, 9, 9, 10), (3, 9, 9, 9), (3, 8, 15, 15), (3, 8, 14, 15), (3, 8, 14, 14), (3, 8, 13, 15), (3, 8, 13, 14), (3, 8, 13, 13), (3, 8, 12, 15), (3, 8, 12, 14), (3, 8, 12, 13), (3, 8, 12, 12), (3, 8, 11, 15), (3, 8, 11, 14), (3, 8, 11, 13), (3, 8, 11, 12), (3, 8, 11, 11), (3, 8, 10, 15), (3, 8, 10, 14), (3, 8, 10, 13), (3, 8, 10, 12), (3, 8, 10, 11), (3, 8, 10, 10), (3, 8, 9, 15), (3, 8, 9, 14), (3, 8, 9, 13), (3, 8, 9, 12), (3, 8, 9, 11), (3, 8, 9, 10), (3, 8, 9, 9), (3, 8, 8, 15), (3, 8, 8, 14), (3, 8, 8, 13), (3, 8, 8, 12), (3, 8, 8, 11), (3, 8, 8, 10), (3, 8, 8, 9), (3, 8, 8, 8), (3, 7, 15, 15), (3, 7, 14, 15), (3, 7, 14, 14), (3, 7, 13, 15), (3, 7, 13, 14), (3, 7, 13, 13), (3, 7, 12, 15), (3, 7, 12, 14), (3, 7, 12, 13), (3, 7, 12, 12), (3, 7, 11, 15), (3, 7, 11, 14), (3, 7, 11, 13), (3, 7, 11, 12), (3, 7, 11, 11), (3, 7, 10, 15), (3, 7, 10, 14), (3, 7, 10, 13), (3, 7, 10, 12), (3, 7, 10, 11), (3, 7, 10, 10), (3, 7, 9, 15), (3, 7, 9, 14), (3, 7, 9, 13), (3, 7, 9, 12), (3, 7, 9, 11), (3, 7, 9, 10), (3, 7, 9, 9), (3, 7, 8, 15), (3, 7, 8, 14), (3, 7, 8, 13), (3, 7, 8, 12), (3, 7, 8, 11), (3, 7, 8, 10), (3, 7, 8, 9), (3, 7, 8, 8), (3, 7, 7, 15), (3, 7, 7, 14), (3, 7, 7, 13), (3, 7, 7, 12), (3, 7, 7, 11), (3, 7, 7, 10), (3, 7, 7, 9), (3, 7, 7, 8), (3, 7, 7, 7), (3, 6, 15, 15), (3, 6, 14, 15), (3, 6, 14, 14), (3, 6, 13, 15), (3, 6, 13, 14), (3, 6, 13, 13), (3, 6, 12, 15), (3, 6, 12, 14), (3, 6, 12, 13), (3, 6, 12, 12), (3, 6, 11, 15), (3, 6, 11, 14), (3, 6, 11, 13), (3, 6, 11, 12), (3, 6, 11, 11), (3, 6, 10, 15), (3, 6, 10, 14), (3, 6, 10, 13), (3, 6, 10, 12), (3, 6, 10, 11), (3, 6, 10, 10), (3, 6, 9, 15), (3, 6, 9, 14), (3, 6, 9, 13), (3, 6, 9, 12), (3, 6, 9, 11), (3, 6, 9, 10), (3, 6, 9, 9), (3, 6, 8, 15), (3, 6, 8, 14), (3, 6, 8, 13), (3, 6, 8, 12), (3, 6, 8, 11), (3, 6, 8, 10), (3, 6, 8, 9), (3, 6, 8, 8), (3, 6, 7, 15), (3, 6, 7, 14), (3, 6, 7, 13), (3, 6, 7, 12), (3, 6, 7, 11), (3, 6, 7, 10), (3, 6, 7, 9), (3, 6, 7, 8), (3, 6, 7, 7), (3, 6, 6, 15), (3, 6, 6, 14), (3, 6, 6, 13), (3, 6, 6, 12), (3, 6, 6, 11), (3, 6, 6, 10), (3, 6, 6, 9), (3, 6, 6, 8), (3, 6, 6, 7), (3, 6, 6, 6), (3, 5, 15, 15), (3, 5, 14, 15), (3, 5, 14, 14), (3, 5, 13, 15), (3, 5, 13, 14), (3, 5, 13, 13), (3, 5, 12, 15), (3, 5, 12, 14), (3, 5, 12, 13), (3, 5, 12, 12), (3, 5, 11, 15), (3, 5, 11, 14), (3, 5, 11, 13), (3, 5, 11, 12), (3, 5, 11, 11), (3, 5, 10, 15), (3, 5, 10, 14), (3, 5, 10, 13), (3, 5, 10, 12), (3, 5, 10, 11), (3, 5, 10, 10), (3, 5, 9, 15), (3, 5, 9, 14), (3, 5, 9, 13), (3, 5, 9, 12), (3, 5, 9, 11), (3, 5, 9, 10), (3, 5, 9, 9), (3, 5, 8, 15), (3, 5, 8, 14), (3, 5, 8, 13), (3, 5, 8, 12), (3, 5, 8, 11), (3, 5, 8, 10), (3, 5, 8, 9), (3, 5, 8, 8), (3, 5, 7, 15), (3, 5, 7, 14), (3, 5, 7, 13), (3, 5, 7, 12), (3, 5, 7, 11), (3, 5, 7, 10), (3, 5, 7, 9), (3, 5, 7, 8), (3, 5, 7, 7), (3, 5, 6, 15), (3, 5, 6, 14), (3, 5, 6, 13), (3, 5, 6, 12), (3, 5, 6, 11), (3, 5, 6, 10), (3, 5, 6, 9), (3, 5, 6, 8), (3, 5, 6, 7), (3, 5, 6, 6), (3, 5, 5, 15), (3, 5, 5, 14), (3, 5, 5, 13), (3, 5, 5, 12), (3, 5, 5, 11), (3, 5, 5, 10), (3, 5, 5, 9), (3, 5, 5, 8), (3, 5, 5, 7), (3, 5, 5, 6), (3, 5, 5, 5), (3, 4, 15, 15), (3, 4, 14, 15), (3, 4, 14, 14), (3, 4, 13, 15), (3, 4, 13, 14), (3, 4, 13, 13), (3, 4, 12, 15), (3, 4, 12, 14), (3, 4, 12, 13), (3, 4, 12, 12), (3, 4, 11, 15), (3, 4, 11, 14), (3, 4, 11, 13), (3, 4, 11, 12), (3, 4, 11, 11), (3, 4, 10, 15), (3, 4, 10, 14), (3, 4, 10, 13), (3, 4, 10, 12), (3, 4, 10, 11), (3, 4, 10, 10), (3, 4, 9, 15), (3, 4, 9, 14), (3, 4, 9, 13), (3, 4, 9, 12), (3, 4, 9, 11), (3, 4, 9, 10), (3, 4, 9, 9), (3, 4, 8, 15), (3, 4, 8, 14), (3, 4, 8, 13), (3, 4, 8, 12), (3, 4, 8, 11), (3, 4, 8, 10), (3, 4, 8, 9), (3, 4, 8, 8), (3, 4, 7, 15), (3, 4, 7, 14), (3, 4, 7, 13), (3, 4, 7, 12), (3, 4, 7, 11), (3, 4, 7, 10), (3, 4, 7, 9), (3, 4, 7, 8), (3, 4, 7, 7), (3, 4, 6, 15), (3, 4, 6, 14), (3, 4, 6, 13), (3, 4, 6, 12), (3, 4, 6, 11), (3, 4, 6, 10), (3, 4, 6, 9), (3, 4, 6, 8), (3, 4, 6, 7), (3, 4, 6, 6), (3, 4, 5, 15), (3, 4, 5, 14), (3, 4, 5, 13), (3, 4, 5, 12), (3, 4, 5, 11), (3, 4, 5, 10), (3, 4, 5, 9), (3, 4, 5, 8), (3, 4, 5, 7), (3, 4, 5, 6), (3, 4, 5, 5), (3, 4, 4, 15), (3, 4, 4, 14), (3, 4, 4, 13), (3, 4, 4, 12), (3, 4, 4, 11), (3, 4, 4, 10), (3, 4, 4, 9), (3, 4, 4, 8), (3, 4, 4, 7), (3, 4, 4, 6), (3, 4, 4, 5), (3, 4, 4, 4), (3, 3, 15, 15), (3, 3, 14, 15), (3, 3, 14, 14), (3, 3, 13, 15), (3, 3, 13, 14), (3, 3, 13, 13), (3, 3, 12, 15), (3, 3, 12, 14), (3, 3, 12, 13), (3, 3, 12, 12), (3, 3, 11, 15), (3, 3, 11, 14), (3, 3, 11, 13), (3, 3, 11, 12), (3, 3, 11, 11), (3, 3, 10, 15), (3, 3, 10, 14), (3, 3, 10, 13), (3, 3, 10, 12), (3, 3, 10, 11), (3, 3, 10, 10), (3, 3, 9, 15), (3, 3, 9, 14), (3, 3, 9, 13), (3, 3, 9, 12), (3, 3, 9, 11), (3, 3, 9, 10), (3, 3, 9, 9), (3, 3, 8, 15), (3, 3, 8, 14), (3, 3, 8, 13), (3, 3, 8, 12), (3, 3, 8, 11), (3, 3, 8, 10), (3, 3, 8, 9), (3, 3, 8, 8), (3, 3, 7, 15), (3, 3, 7, 14), (3, 3, 7, 13), (3, 3, 7, 12), (3, 3, 7, 11), (3, 3, 7, 10), (3, 3, 7, 9), (3, 3, 7, 8), (3, 3, 7, 7), (3, 3, 6, 15), (3, 3, 6, 14), (3, 3, 6, 13), (3, 3, 6, 12), (3, 3, 6, 11), (3, 3, 6, 10), (3, 3, 6, 9), (3, 3, 6, 8), (3, 3, 6, 7), (3, 3, 6, 6), (3, 3, 5, 15), (3, 3, 5, 14), (3, 3, 5, 13), (3, 3, 5, 12), (3, 3, 5, 11), (3, 3, 5, 10), (3, 3, 5, 9), (3, 3, 5, 8), (3, 3, 5, 7), (3, 3, 5, 6), (3, 3, 5, 5), (3, 3, 4, 15), (3, 3, 4, 14), (3, 3, 4, 13), (3, 3, 4, 12), (3, 3, 4, 11), (3, 3, 4, 10), (3, 3, 4, 9), (3, 3, 4, 8), (3, 3, 4, 7), (3, 3, 4, 6), (3, 3, 4, 5), (3, 3, 4, 4), (3, 3, 3, 15), (3, 3, 3, 14), (3, 3, 3, 13), (3, 3, 3, 12), (3, 3, 3, 11), (3, 3, 3, 10), (3, 3, 3, 9), (3, 3, 3, 8), (3, 3, 3, 7), (3, 3, 3, 6), (3, 3, 3, 5), (3, 3, 3, 4), (3, 3, 3, 3), (2, 15, 15, 15), (2, 14, 15, 15), (2, 14, 14, 15), (2, 14, 14, 14), (2, 13, 15, 15), (2, 13, 14, 15), (2, 13, 14, 14), (2, 13, 13, 15), (2, 13, 13, 14), (2, 13, 13, 13), (2, 12, 15, 15), (2, 12, 14, 15), (2, 12, 14, 14), (2, 12, 13, 15), (2, 12, 13, 14), (2, 12, 13, 13), (2, 12, 12, 15), (2, 12, 12, 14), (2, 12, 12, 13), (2, 12, 12, 12), (2, 11, 15, 15), (2, 11, 14, 15), (2, 11, 14, 14), (2, 11, 13, 15), (2, 11, 13, 14), (2, 11, 13, 13), (2, 11, 12, 15), (2, 11, 12, 14), (2, 11, 12, 13), (2, 11, 12, 12), (2, 11, 11, 15), (2, 11, 11, 14), (2, 11, 11, 13), (2, 11, 11, 12), (2, 11, 11, 11), (2, 10, 15, 15), (2, 10, 14, 15), (2, 10, 14, 14), (2, 10, 13, 15), (2, 10, 13, 14), (2, 10, 13, 13), (2, 10, 12, 15), (2, 10, 12, 14), (2, 10, 12, 13), (2, 10, 12, 12), (2, 10, 11, 15), (2, 10, 11, 14), (2, 10, 11, 13), (2, 10, 11, 12), (2, 10, 11, 11), (2, 10, 10, 15), (2, 10, 10, 14), (2, 10, 10, 13), (2, 10, 10, 12), (2, 10, 10, 11), (2, 10, 10, 10), (2, 9, 15, 15), (2, 9, 14, 15), (2, 9, 14, 14), (2, 9, 13, 15), (2, 9, 13, 14), (2, 9, 13, 13), (2, 9, 12, 15), (2, 9, 12, 14), (2, 9, 12, 13), (2, 9, 12, 12), (2, 9, 11, 15), (2, 9, 11, 14), (2, 9, 11, 13), (2, 9, 11, 12), (2, 9, 11, 11), (2, 9, 10, 15), (2, 9, 10, 14), (2, 9, 10, 13), (2, 9, 10, 12), (2, 9, 10, 11), (2, 9, 10, 10), (2, 9, 9, 15), (2, 9, 9, 14), (2, 9, 9, 13), (2, 9, 9, 12), (2, 9, 9, 11), (2, 9, 9, 10), (2, 9, 9, 9), (2, 8, 15, 15), (2, 8, 14, 15), (2, 8, 14, 14), (2, 8, 13, 15), (2, 8, 13, 14), (2, 8, 13, 13), (2, 8, 12, 15), (2, 8, 12, 14), (2, 8, 12, 13), (2, 8, 12, 12), (2, 8, 11, 15), (2, 8, 11, 14), (2, 8, 11, 13), (2, 8, 11, 12), (2, 8, 11, 11), (2, 8, 10, 15), (2, 8, 10, 14), (2, 8, 10, 13), (2, 8, 10, 12), (2, 8, 10, 11), (2, 8, 10, 10), (2, 8, 9, 15), (2, 8, 9, 14), (2, 8, 9, 13), (2, 8, 9, 12), (2, 8, 9, 11), (2, 8, 9, 10), (2, 8, 9, 9), (2, 8, 8, 15), (2, 8, 8, 14), (2, 8, 8, 13), (2, 8, 8, 12), (2, 8, 8, 11), (2, 8, 8, 10), (2, 8, 8, 9), (2, 8, 8, 8), (2, 7, 15, 15), (2, 7, 14, 15), (2, 7, 14, 14), (2, 7, 13, 15), (2, 7, 13, 14), (2, 7, 13, 13), (2, 7, 12, 15), (2, 7, 12, 14), (2, 7, 12, 13), (2, 7, 12, 12), (2, 7, 11, 15), (2, 7, 11, 14), (2, 7, 11, 13), (2, 7, 11, 12), (2, 7, 11, 11), (2, 7, 10, 15), (2, 7, 10, 14), (2, 7, 10, 13), (2, 7, 10, 12), (2, 7, 10, 11), (2, 7, 10, 10), (2, 7, 9, 15), (2, 7, 9, 14), (2, 7, 9, 13), (2, 7, 9, 12), (2, 7, 9, 11), (2, 7, 9, 10), (2, 7, 9, 9), (2, 7, 8, 15), (2, 7, 8, 14), (2, 7, 8, 13), (2, 7, 8, 12), (2, 7, 8, 11), (2, 7, 8, 10), (2, 7, 8, 9), (2, 7, 8, 8), (2, 7, 7, 15), (2, 7, 7, 14), (2, 7, 7, 13), (2, 7, 7, 12), (2, 7, 7, 11), (2, 7, 7, 10), (2, 7, 7, 9), (2, 7, 7, 8), (2, 7, 7, 7), (2, 6, 15, 15), (2, 6, 14, 15), (2, 6, 14, 14), (2, 6, 13, 15), (2, 6, 13, 14), (2, 6, 13, 13), (2, 6, 12, 15), (2, 6, 12, 14), (2, 6, 12, 13), (2, 6, 12, 12), (2, 6, 11, 15), (2, 6, 11, 14), (2, 6, 11, 13), (2, 6, 11, 12), (2, 6, 11, 11), (2, 6, 10, 15), (2, 6, 10, 14), (2, 6, 10, 13), (2, 6, 10, 12), (2, 6, 10, 11), (2, 6, 10, 10), (2, 6, 9, 15), (2, 6, 9, 14), (2, 6, 9, 13), (2, 6, 9, 12), (2, 6, 9, 11), (2, 6, 9, 10), (2, 6, 9, 9), (2, 6, 8, 15), (2, 6, 8, 14), (2, 6, 8, 13), (2, 6, 8, 12), (2, 6, 8, 11), (2, 6, 8, 10), (2, 6, 8, 9), (2, 6, 8, 8), (2, 6, 7, 15), (2, 6, 7, 14), (2, 6, 7, 13), (2, 6, 7, 12), (2, 6, 7, 11), (2, 6, 7, 10), (2, 6, 7, 9), (2, 6, 7, 8), (2, 6, 7, 7), (2, 6, 6, 15), (2, 6, 6, 14), (2, 6, 6, 13), (2, 6, 6, 12), (2, 6, 6, 11), (2, 6, 6, 10), (2, 6, 6, 9), (2, 6, 6, 8), (2, 6, 6, 7), (2, 6, 6, 6), (2, 5, 15, 15), (2, 5, 14, 15), (2, 5, 14, 14), (2, 5, 13, 15), (2, 5, 13, 14), (2, 5, 13, 13), (2, 5, 12, 15), (2, 5, 12, 14), (2, 5, 12, 13), (2, 5, 12, 12), (2, 5, 11, 15), (2, 5, 11, 14), (2, 5, 11, 13), (2, 5, 11, 12), (2, 5, 11, 11), (2, 5, 10, 15), (2, 5, 10, 14), (2, 5, 10, 13), (2, 5, 10, 12), (2, 5, 10, 11), (2, 5, 10, 10), (2, 5, 9, 15), (2, 5, 9, 14), (2, 5, 9, 13), (2, 5, 9, 12), (2, 5, 9, 11), (2, 5, 9, 10), (2, 5, 9, 9), (2, 5, 8, 15), (2, 5, 8, 14), (2, 5, 8, 13), (2, 5, 8, 12), (2, 5, 8, 11), (2, 5, 8, 10), (2, 5, 8, 9), (2, 5, 8, 8), (2, 5, 7, 15), (2, 5, 7, 14), (2, 5, 7, 13), (2, 5, 7, 12), (2, 5, 7, 11), (2, 5, 7, 10), (2, 5, 7, 9), (2, 5, 7, 8), (2, 5, 7, 7), (2, 5, 6, 15), (2, 5, 6, 14), (2, 5, 6, 13), (2, 5, 6, 12), (2, 5, 6, 11), (2, 5, 6, 10), (2, 5, 6, 9), (2, 5, 6, 8), (2, 5, 6, 7), (2, 5, 6, 6), (2, 5, 5, 15), (2, 5, 5, 14), (2, 5, 5, 13), (2, 5, 5, 12), (2, 5, 5, 11), (2, 5, 5, 10), (2, 5, 5, 9), (2, 5, 5, 8), (2, 5, 5, 7), (2, 5, 5, 6), (2, 5, 5, 5), (2, 4, 15, 15), (2, 4, 14, 15), (2, 4, 14, 14), (2, 4, 13, 15), (2, 4, 13, 14), (2, 4, 13, 13), (2, 4, 12, 15), (2, 4, 12, 14), (2, 4, 12, 13), (2, 4, 12, 12), (2, 4, 11, 15), (2, 4, 11, 14), (2, 4, 11, 13), (2, 4, 11, 12), (2, 4, 11, 11), (2, 4, 10, 15), (2, 4, 10, 14), (2, 4, 10, 13), (2, 4, 10, 12), (2, 4, 10, 11), (2, 4, 10, 10), (2, 4, 9, 15), (2, 4, 9, 14), (2, 4, 9, 13), (2, 4, 9, 12), (2, 4, 9, 11), (2, 4, 9, 10), (2, 4, 9, 9), (2, 4, 8, 15), (2, 4, 8, 14), (2, 4, 8, 13), (2, 4, 8, 12), (2, 4, 8, 11), (2, 4, 8, 10), (2, 4, 8, 9), (2, 4, 8, 8), (2, 4, 7, 15), (2, 4, 7, 14), (2, 4, 7, 13), (2, 4, 7, 12), (2, 4, 7, 11), (2, 4, 7, 10), (2, 4, 7, 9), (2, 4, 7, 8), (2, 4, 7, 7), (2, 4, 6, 15), (2, 4, 6, 14), (2, 4, 6, 13), (2, 4, 6, 12), (2, 4, 6, 11), (2, 4, 6, 10), (2, 4, 6, 9), (2, 4, 6, 8), (2, 4, 6, 7), (2, 4, 6, 6), (2, 4, 5, 15), (2, 4, 5, 14), (2, 4, 5, 13), (2, 4, 5, 12), (2, 4, 5, 11), (2, 4, 5, 10), (2, 4, 5, 9), (2, 4, 5, 8), (2, 4, 5, 7), (2, 4, 5, 6), (2, 4, 5, 5), (2, 4, 4, 15), (2, 4, 4, 14), (2, 4, 4, 13), (2, 4, 4, 12), (2, 4, 4, 11), (2, 4, 4, 10), (2, 4, 4, 9), (2, 4, 4, 8), (2, 4, 4, 7), (2, 4, 4, 6), (2, 4, 4, 5), (2, 4, 4, 4), (2, 3, 15, 15), (2, 3, 14, 15), (2, 3, 14, 14), (2, 3, 13, 15), (2, 3, 13, 14), (2, 3, 13, 13), (2, 3, 12, 15), (2, 3, 12, 14), (2, 3, 12, 13), (2, 3, 12, 12), (2, 3, 11, 15), (2, 3, 11, 14), (2, 3, 11, 13), (2, 3, 11, 12), (2, 3, 11, 11), (2, 3, 10, 15), (2, 3, 10, 14), (2, 3, 10, 13), (2, 3, 10, 12), (2, 3, 10, 11), (2, 3, 10, 10), (2, 3, 9, 15), (2, 3, 9, 14), (2, 3, 9, 13), (2, 3, 9, 12), (2, 3, 9, 11), (2, 3, 9, 10), (2, 3, 9, 9), (2, 3, 8, 15), (2, 3, 8, 14), (2, 3, 8, 13), (2, 3, 8, 12), (2, 3, 8, 11), (2, 3, 8, 10), (2, 3, 8, 9), (2, 3, 8, 8), (2, 3, 7, 15), (2, 3, 7, 14), (2, 3, 7, 13), (2, 3, 7, 12), (2, 3, 7, 11), (2, 3, 7, 10), (2, 3, 7, 9), (2, 3, 7, 8), (2, 3, 7, 7), (2, 3, 6, 15), (2, 3, 6, 14), (2, 3, 6, 13), (2, 3, 6, 12), (2, 3, 6, 11), (2, 3, 6, 10), (2, 3, 6, 9), (2, 3, 6, 8), (2, 3, 6, 7), (2, 3, 6, 6), (2, 3, 5, 15), (2, 3, 5, 14), (2, 3, 5, 13), (2, 3, 5, 12), (2, 3, 5, 11), (2, 3, 5, 10), (2, 3, 5, 9), (2, 3, 5, 8), (2, 3, 5, 7), (2, 3, 5, 6), (2, 3, 5, 5), (2, 3, 4, 15), (2, 3, 4, 14), (2, 3, 4, 13), (2, 3, 4, 12), (2, 3, 4, 11), (2, 3, 4, 10), (2, 3, 4, 9), (2, 3, 4, 8), (2, 3, 4, 7), (2, 3, 4, 6), (2, 3, 4, 5), (2, 3, 4, 4), (2, 3, 3, 15), (2, 3, 3, 14), (2, 3, 3, 13), (2, 3, 3, 12), (2, 3, 3, 11), (2, 3, 3, 10), (2, 3, 3, 9), (2, 3, 3, 8), (2, 3, 3, 7), (2, 3, 3, 6), (2, 3, 3, 5), (2, 3, 3, 4), (2, 3, 3, 3), (2, 2, 15, 15), (2, 2, 14, 15), (2, 2, 14, 14), (2, 2, 13, 15), (2, 2, 13, 14), (2, 2, 13, 13), (2, 2, 12, 15), (2, 2, 12, 14), (2, 2, 12, 13), (2, 2, 12, 12), (2, 2, 11, 15), (2, 2, 11, 14), (2, 2, 11, 13), (2, 2, 11, 12), (2, 2, 11, 11), (2, 2, 10, 15), (2, 2, 10, 14), (2, 2, 10, 13), (2, 2, 10, 12), (2, 2, 10, 11), (2, 2, 10, 10), (2, 2, 9, 15), (2, 2, 9, 14), (2, 2, 9, 13), (2, 2, 9, 12), (2, 2, 9, 11), (2, 2, 9, 10), (2, 2, 9, 9), (2, 2, 8, 15), (2, 2, 8, 14), (2, 2, 8, 13), (2, 2, 8, 12), (2, 2, 8, 11), (2, 2, 8, 10), (2, 2, 8, 9), (2, 2, 8, 8), (2, 2, 7, 15), (2, 2, 7, 14), (2, 2, 7, 13), (2, 2, 7, 12), (2, 2, 7, 11), (2, 2, 7, 10), (2, 2, 7, 9), (2, 2, 7, 8), (2, 2, 7, 7), (2, 2, 6, 15), (2, 2, 6, 14), (2, 2, 6, 13), (2, 2, 6, 12), (2, 2, 6, 11), (2, 2, 6, 10), (2, 2, 6, 9), (2, 2, 6, 8), (2, 2, 6, 7), (2, 2, 6, 6), (2, 2, 5, 15), (2, 2, 5, 14), (2, 2, 5, 13), (2, 2, 5, 12), (2, 2, 5, 11), (2, 2, 5, 10), (2, 2, 5, 9), (2, 2, 5, 8), (2, 2, 5, 7), (2, 2, 5, 6), (2, 2, 5, 5), (2, 2, 4, 15), (2, 2, 4, 14), (2, 2, 4, 13), (2, 2, 4, 12), (2, 2, 4, 11), (2, 2, 4, 10), (2, 2, 4, 9), (2, 2, 4, 8), (2, 2, 4, 7), (2, 2, 4, 6), (2, 2, 4, 5), (2, 2, 4, 4), (2, 2, 3, 15), (2, 2, 3, 14), (2, 2, 3, 13), (2, 2, 3, 12), (2, 2, 3, 11), (2, 2, 3, 10), (2, 2, 3, 9), (2, 2, 3, 8), (2, 2, 3, 7), (2, 2, 3, 6), (2, 2, 3, 5), (2, 2, 3, 4), (2, 2, 3, 3), (2, 2, 2, 15), (2, 2, 2, 14), (2, 2, 2, 13), (2, 2, 2, 12), (2, 2, 2, 11), (2, 2, 2, 10), (2, 2, 2, 9), (2, 2, 2, 8), (2, 2, 2, 7), (2, 2, 2, 6), (2, 2, 2, 5), (2, 2, 2, 4), (2, 2, 2, 3), (2, 2, 2, 2), (1, 15, 15, 15), (1, 14, 15, 15), (1, 14, 14, 15), (1, 14, 14, 14), (1, 13, 15, 15), (1, 13, 14, 15), (1, 13, 14, 14), (1, 13, 13, 15), (1, 13, 13, 14), (1, 13, 13, 13), (1, 12, 15, 15), (1, 12, 14, 15), (1, 12, 14, 14), (1, 12, 13, 15), (1, 12, 13, 14), (1, 12, 13, 13), (1, 12, 12, 15), (1, 12, 12, 14), (1, 12, 12, 13), (1, 12, 12, 12), (1, 11, 15, 15), (1, 11, 14, 15), (1, 11, 14, 14), (1, 11, 13, 15), (1, 11, 13, 14), (1, 11, 13, 13), (1, 11, 12, 15), (1, 11, 12, 14), (1, 11, 12, 13), (1, 11, 12, 12), (1, 11, 11, 15), (1, 11, 11, 14), (1, 11, 11, 13), (1, 11, 11, 12), (1, 11, 11, 11), (1, 10, 15, 15), (1, 10, 14, 15), (1, 10, 14, 14), (1, 10, 13, 15), (1, 10, 13, 14), (1, 10, 13, 13), (1, 10, 12, 15), (1, 10, 12, 14), (1, 10, 12, 13), (1, 10, 12, 12), (1, 10, 11, 15), (1, 10, 11, 14), (1, 10, 11, 13), (1, 10, 11, 12), (1, 10, 11, 11), (1, 10, 10, 15), (1, 10, 10, 14), (1, 10, 10, 13), (1, 10, 10, 12), (1, 10, 10, 11), (1, 10, 10, 10), (1, 9, 15, 15), (1, 9, 14, 15), (1, 9, 14, 14), (1, 9, 13, 15), (1, 9, 13, 14), (1, 9, 13, 13), (1, 9, 12, 15), (1, 9, 12, 14), (1, 9, 12, 13), (1, 9, 12, 12), (1, 9, 11, 15), (1, 9, 11, 14), (1, 9, 11, 13), (1, 9, 11, 12), (1, 9, 11, 11), (1, 9, 10, 15), (1, 9, 10, 14), (1, 9, 10, 13), (1, 9, 10, 12), (1, 9, 10, 11), (1, 9, 10, 10), (1, 9, 9, 15), (1, 9, 9, 14), (1, 9, 9, 13), (1, 9, 9, 12), (1, 9, 9, 11), (1, 9, 9, 10), (1, 9, 9, 9), (1, 8, 15, 15), (1, 8, 14, 15), (1, 8, 14, 14), (1, 8, 13, 15), (1, 8, 13, 14), (1, 8, 13, 13), (1, 8, 12, 15), (1, 8, 12, 14), (1, 8, 12, 13), (1, 8, 12, 12), (1, 8, 11, 15), (1, 8, 11, 14), (1, 8, 11, 13), (1, 8, 11, 12), (1, 8, 11, 11), (1, 8, 10, 15), (1, 8, 10, 14), (1, 8, 10, 13), (1, 8, 10, 12), (1, 8, 10, 11), (1, 8, 10, 10), (1, 8, 9, 15), (1, 8, 9, 14), (1, 8, 9, 13), (1, 8, 9, 12), (1, 8, 9, 11), (1, 8, 9, 10), (1, 8, 9, 9), (1, 8, 8, 15), (1, 8, 8, 14), (1, 8, 8, 13), (1, 8, 8, 12), (1, 8, 8, 11), (1, 8, 8, 10), (1, 8, 8, 9), (1, 8, 8, 8), (1, 7, 15, 15), (1, 7, 14, 15), (1, 7, 14, 14), (1, 7, 13, 15), (1, 7, 13, 14), (1, 7, 13, 13), (1, 7, 12, 15), (1, 7, 12, 14), (1, 7, 12, 13), (1, 7, 12, 12), (1, 7, 11, 15), (1, 7, 11, 14), (1, 7, 11, 13), (1, 7, 11, 12), (1, 7, 11, 11), (1, 7, 10, 15), (1, 7, 10, 14), (1, 7, 10, 13), (1, 7, 10, 12), (1, 7, 10, 11), (1, 7, 10, 10), (1, 7, 9, 15), (1, 7, 9, 14), (1, 7, 9, 13), (1, 7, 9, 12), (1, 7, 9, 11), (1, 7, 9, 10), (1, 7, 9, 9), (1, 7, 8, 15), (1, 7, 8, 14), (1, 7, 8, 13), (1, 7, 8, 12), (1, 7, 8, 11), (1, 7, 8, 10), (1, 7, 8, 9), (1, 7, 8, 8), (1, 7, 7, 15), (1, 7, 7, 14), (1, 7, 7, 13), (1, 7, 7, 12), (1, 7, 7, 11), (1, 7, 7, 10), (1, 7, 7, 9), (1, 7, 7, 8), (1, 7, 7, 7), (1, 6, 15, 15), (1, 6, 14, 15), (1, 6, 14, 14), (1, 6, 13, 15), (1, 6, 13, 14), (1, 6, 13, 13), (1, 6, 12, 15), (1, 6, 12, 14), (1, 6, 12, 13), (1, 6, 12, 12), (1, 6, 11, 15), (1, 6, 11, 14), (1, 6, 11, 13), (1, 6, 11, 12), (1, 6, 11, 11), (1, 6, 10, 15), (1, 6, 10, 14), (1, 6, 10, 13), (1, 6, 10, 12), (1, 6, 10, 11), (1, 6, 10, 10), (1, 6, 9, 15), (1, 6, 9, 14), (1, 6, 9, 13), (1, 6, 9, 12), (1, 6, 9, 11), (1, 6, 9, 10), (1, 6, 9, 9), (1, 6, 8, 15), (1, 6, 8, 14), (1, 6, 8, 13), (1, 6, 8, 12), (1, 6, 8, 11), (1, 6, 8, 10), (1, 6, 8, 9), (1, 6, 8, 8), (1, 6, 7, 15), (1, 6, 7, 14), (1, 6, 7, 13), (1, 6, 7, 12), (1, 6, 7, 11), (1, 6, 7, 10), (1, 6, 7, 9), (1, 6, 7, 8), (1, 6, 7, 7), (1, 6, 6, 15), (1, 6, 6, 14), (1, 6, 6, 13), (1, 6, 6, 12), (1, 6, 6, 11), (1, 6, 6, 10), (1, 6, 6, 9), (1, 6, 6, 8), (1, 6, 6, 7), (1, 6, 6, 6), (1, 5, 15, 15), (1, 5, 14, 15), (1, 5, 14, 14), (1, 5, 13, 15), (1, 5, 13, 14), (1, 5, 13, 13), (1, 5, 12, 15), (1, 5, 12, 14), (1, 5, 12, 13), (1, 5, 12, 12), (1, 5, 11, 15), (1, 5, 11, 14), (1, 5, 11, 13), (1, 5, 11, 12), (1, 5, 11, 11), (1, 5, 10, 15), (1, 5, 10, 14), (1, 5, 10, 13), (1, 5, 10, 12), (1, 5, 10, 11), (1, 5, 10, 10), (1, 5, 9, 15), (1, 5, 9, 14), (1, 5, 9, 13), (1, 5, 9, 12), (1, 5, 9, 11), (1, 5, 9, 10), (1, 5, 9, 9), (1, 5, 8, 15), (1, 5, 8, 14), (1, 5, 8, 13), (1, 5, 8, 12), (1, 5, 8, 11), (1, 5, 8, 10), (1, 5, 8, 9), (1, 5, 8, 8), (1, 5, 7, 15), (1, 5, 7, 14), (1, 5, 7, 13), (1, 5, 7, 12), (1, 5, 7, 11), (1, 5, 7, 10), (1, 5, 7, 9), (1, 5, 7, 8), (1, 5, 7, 7), (1, 5, 6, 15), (1, 5, 6, 14), (1, 5, 6, 13), (1, 5, 6, 12), (1, 5, 6, 11), (1, 5, 6, 10), (1, 5, 6, 9), (1, 5, 6, 8), (1, 5, 6, 7), (1, 5, 6, 6), (1, 5, 5, 15), (1, 5, 5, 14), (1, 5, 5, 13), (1, 5, 5, 12), (1, 5, 5, 11), (1, 5, 5, 10), (1, 5, 5, 9), (1, 5, 5, 8), (1, 5, 5, 7), (1, 5, 5, 6), (1, 5, 5, 5), (1, 4, 15, 15), (1, 4, 14, 15), (1, 4, 14, 14), (1, 4, 13, 15), (1, 4, 13, 14), (1, 4, 13, 13), (1, 4, 12, 15), (1, 4, 12, 14), (1, 4, 12, 13), (1, 4, 12, 12), (1, 4, 11, 15), (1, 4, 11, 14), (1, 4, 11, 13), (1, 4, 11, 12), (1, 4, 11, 11), (1, 4, 10, 15), (1, 4, 10, 14), (1, 4, 10, 13), (1, 4, 10, 12), (1, 4, 10, 11), (1, 4, 10, 10), (1, 4, 9, 15), (1, 4, 9, 14), (1, 4, 9, 13), (1, 4, 9, 12), (1, 4, 9, 11), (1, 4, 9, 10), (1, 4, 9, 9), (1, 4, 8, 15), (1, 4, 8, 14), (1, 4, 8, 13), (1, 4, 8, 12), (1, 4, 8, 11), (1, 4, 8, 10), (1, 4, 8, 9), (1, 4, 8, 8), (1, 4, 7, 15), (1, 4, 7, 14), (1, 4, 7, 13), (1, 4, 7, 12), (1, 4, 7, 11), (1, 4, 7, 10), (1, 4, 7, 9), (1, 4, 7, 8), (1, 4, 7, 7), (1, 4, 6, 15), (1, 4, 6, 14), (1, 4, 6, 13), (1, 4, 6, 12), (1, 4, 6, 11), (1, 4, 6, 10), (1, 4, 6, 9), (1, 4, 6, 8), (1, 4, 6, 7), (1, 4, 6, 6), (1, 4, 5, 15), (1, 4, 5, 14), (1, 4, 5, 13), (1, 4, 5, 12), (1, 4, 5, 11), (1, 4, 5, 10), (1, 4, 5, 9), (1, 4, 5, 8), (1, 4, 5, 7), (1, 4, 5, 6), (1, 4, 5, 5), (1, 4, 4, 15), (1, 4, 4, 14), (1, 4, 4, 13), (1, 4, 4, 12), (1, 4, 4, 11), (1, 4, 4, 10), (1, 4, 4, 9), (1, 4, 4, 8), (1, 4, 4, 7), (1, 4, 4, 6), (1, 4, 4, 5), (1, 4, 4, 4), (1, 3, 15, 15), (1, 3, 14, 15), (1, 3, 14, 14), (1, 3, 13, 15), (1, 3, 13, 14), (1, 3, 13, 13), (1, 3, 12, 15), (1, 3, 12, 14), (1, 3, 12, 13), (1, 3, 12, 12), (1, 3, 11, 15), (1, 3, 11, 14), (1, 3, 11, 13), (1, 3, 11, 12), (1, 3, 11, 11), (1, 3, 10, 15), (1, 3, 10, 14), (1, 3, 10, 13), (1, 3, 10, 12), (1, 3, 10, 11), (1, 3, 10, 10), (1, 3, 9, 15), (1, 3, 9, 14), (1, 3, 9, 13), (1, 3, 9, 12), (1, 3, 9, 11), (1, 3, 9, 10), (1, 3, 9, 9), (1, 3, 8, 15), (1, 3, 8, 14), (1, 3, 8, 13), (1, 3, 8, 12), (1, 3, 8, 11), (1, 3, 8, 10), (1, 3, 8, 9), (1, 3, 8, 8), (1, 3, 7, 15), (1, 3, 7, 14), (1, 3, 7, 13), (1, 3, 7, 12), (1, 3, 7, 11), (1, 3, 7, 10), (1, 3, 7, 9), (1, 3, 7, 8), (1, 3, 7, 7), (1, 3, 6, 15), (1, 3, 6, 14), (1, 3, 6, 13), (1, 3, 6, 12), (1, 3, 6, 11), (1, 3, 6, 10), (1, 3, 6, 9), (1, 3, 6, 8), (1, 3, 6, 7), (1, 3, 6, 6), (1, 3, 5, 15), (1, 3, 5, 14), (1, 3, 5, 13), (1, 3, 5, 12), (1, 3, 5, 11), (1, 3, 5, 10), (1, 3, 5, 9), (1, 3, 5, 8), (1, 3, 5, 7), (1, 3, 5, 6), (1, 3, 5, 5), (1, 3, 4, 15), (1, 3, 4, 14), (1, 3, 4, 13), (1, 3, 4, 12), (1, 3, 4, 11), (1, 3, 4, 10), (1, 3, 4, 9), (1, 3, 4, 8), (1, 3, 4, 7), (1, 3, 4, 6), (1, 3, 4, 5), (1, 3, 4, 4), (1, 3, 3, 15), (1, 3, 3, 14), (1, 3, 3, 13), (1, 3, 3, 12), (1, 3, 3, 11), (1, 3, 3, 10), (1, 3, 3, 9), (1, 3, 3, 8), (1, 3, 3, 7), (1, 3, 3, 6), (1, 3, 3, 5), (1, 3, 3, 4), (1, 3, 3, 3), (1, 2, 15, 15), (1, 2, 14, 15), (1, 2, 14, 14), (1, 2, 13, 15), (1, 2, 13, 14), (1, 2, 13, 13), (1, 2, 12, 15), (1, 2, 12, 14), (1, 2, 12, 13), (1, 2, 12, 12), (1, 2, 11, 15), (1, 2, 11, 14), (1, 2, 11, 13), (1, 2, 11, 12), (1, 2, 11, 11), (1, 2, 10, 15), (1, 2, 10, 14), (1, 2, 10, 13), (1, 2, 10, 12), (1, 2, 10, 11), (1, 2, 10, 10), (1, 2, 9, 15), (1, 2, 9, 14), (1, 2, 9, 13), (1, 2, 9, 12), (1, 2, 9, 11), (1, 2, 9, 10), (1, 2, 9, 9), (1, 2, 8, 15), (1, 2, 8, 14), (1, 2, 8, 13), (1, 2, 8, 12), (1, 2, 8, 11), (1, 2, 8, 10), (1, 2, 8, 9), (1, 2, 8, 8), (1, 2, 7, 15), (1, 2, 7, 14), (1, 2, 7, 13), (1, 2, 7, 12), (1, 2, 7, 11), (1, 2, 7, 10), (1, 2, 7, 9), (1, 2, 7, 8), (1, 2, 7, 7), (1, 2, 6, 15), (1, 2, 6, 14), (1, 2, 6, 13), (1, 2, 6, 12), (1, 2, 6, 11), (1, 2, 6, 10), (1, 2, 6, 9), (1, 2, 6, 8), (1, 2, 6, 7), (1, 2, 6, 6), (1, 2, 5, 15), (1, 2, 5, 14), (1, 2, 5, 13), (1, 2, 5, 12), (1, 2, 5, 11), (1, 2, 5, 10), (1, 2, 5, 9), (1, 2, 5, 8), (1, 2, 5, 7), (1, 2, 5, 6), (1, 2, 5, 5), (1, 2, 4, 15), (1, 2, 4, 14), (1, 2, 4, 13), (1, 2, 4, 12), (1, 2, 4, 11), (1, 2, 4, 10), (1, 2, 4, 9), (1, 2, 4, 8), (1, 2, 4, 7), (1, 2, 4, 6), (1, 2, 4, 5), (1, 2, 4, 4), (1, 2, 3, 15), (1, 2, 3, 14), (1, 2, 3, 13), (1, 2, 3, 12), (1, 2, 3, 11), (1, 2, 3, 10), (1, 2, 3, 9), (1, 2, 3, 8), (1, 2, 3, 7), (1, 2, 3, 6), (1, 2, 3, 5), (1, 2, 3, 4), (1, 2, 3, 3), (1, 2, 2, 15), (1, 2, 2, 14), (1, 2, 2, 13), (1, 2, 2, 12), (1, 2, 2, 11), (1, 2, 2, 10), (1, 2, 2, 9), (1, 2, 2, 8), (1, 2, 2, 7), (1, 2, 2, 6), (1, 2, 2, 5), (1, 2, 2, 4), (1, 2, 2, 3), (1, 2, 2, 2), (1, 1, 15, 15), (1, 1, 14, 15), (1, 1, 14, 14), (1, 1, 13, 15), (1, 1, 13, 14), (1, 1, 13, 13), (1, 1, 12, 15), (1, 1, 12, 14), (1, 1, 12, 13), (1, 1, 12, 12), (1, 1, 11, 15), (1, 1, 11, 14), (1, 1, 11, 13), (1, 1, 11, 12), (1, 1, 11, 11), (1, 1, 10, 15), (1, 1, 10, 14), (1, 1, 10, 13), (1, 1, 10, 12), (1, 1, 10, 11), (1, 1, 10, 10), (1, 1, 9, 15), (1, 1, 9, 14), (1, 1, 9, 13), (1, 1, 9, 12), (1, 1, 9, 11), (1, 1, 9, 10), (1, 1, 9, 9), (1, 1, 8, 15), (1, 1, 8, 14), (1, 1, 8, 13), (1, 1, 8, 12), (1, 1, 8, 11), (1, 1, 8, 10), (1, 1, 8, 9), (1, 1, 8, 8), (1, 1, 7, 15), (1, 1, 7, 14), (1, 1, 7, 13), (1, 1, 7, 12), (1, 1, 7, 11), (1, 1, 7, 10), (1, 1, 7, 9), (1, 1, 7, 8), (1, 1, 7, 7), (1, 1, 6, 15), (1, 1, 6, 14), (1, 1, 6, 13), (1, 1, 6, 12), (1, 1, 6, 11), (1, 1, 6, 10), (1, 1, 6, 9), (1, 1, 6, 8), (1, 1, 6, 7), (1, 1, 6, 6), (1, 1, 5, 15), (1, 1, 5, 14), (1, 1, 5, 13), (1, 1, 5, 12), (1, 1, 5, 11), (1, 1, 5, 10), (1, 1, 5, 9), (1, 1, 5, 8), (1, 1, 5, 7), (1, 1, 5, 6), (1, 1, 5, 5), (1, 1, 4, 15), (1, 1, 4, 14), (1, 1, 4, 13), (1, 1, 4, 12), (1, 1, 4, 11), (1, 1, 4, 10), (1, 1, 4, 9), (1, 1, 4, 8), (1, 1, 4, 7), (1, 1, 4, 6), (1, 1, 4, 5), (1, 1, 4, 4), (1, 1, 3, 15), (1, 1, 3, 14), (1, 1, 3, 13), (1, 1, 3, 12), (1, 1, 3, 11), (1, 1, 3, 10), (1, 1, 3, 9), (1, 1, 3, 8), (1, 1, 3, 7), (1, 1, 3, 6), (1, 1, 3, 5), (1, 1, 3, 4), (1, 1, 3, 3), (1, 1, 2, 15), (1, 1, 2, 14), (1, 1, 2, 13), (1, 1, 2, 12), (1, 1, 2, 11), (1, 1, 2, 10), (1, 1, 2, 9), (1, 1, 2, 8), (1, 1, 2, 7), (1, 1, 2, 6), (1, 1, 2, 5), (1, 1, 2, 4), (1, 1, 2, 3), (1, 1, 2, 2), (1, 1, 1, 15), (1, 1, 1, 14), (1, 1, 1, 13), (1, 1, 1, 12), (1, 1, 1, 11), (1, 1, 1, 10), (1, 1, 1, 9), (1, 1, 1, 8), (1, 1, 1, 7), (1, 1, 1, 6), (1, 1, 1, 5), (1, 1, 1, 4), (1, 1, 1, 3), (1, 1, 1, 2), (1, 1, 1, 1), (0, 15, 15, 15), (0, 14, 15, 15), (0, 14, 14, 15), (0, 14, 14, 14), (0, 13, 15, 15), (0, 13, 14, 15), (0, 13, 14, 14), (0, 13, 13, 15), (0, 13, 13, 14), (0, 13, 13, 13), (0, 12, 15, 15), (0, 12, 14, 15), (0, 12, 14, 14), (0, 12, 13, 15), (0, 12, 13, 14), (0, 12, 13, 13), (0, 12, 12, 15), (0, 12, 12, 14), (0, 12, 12, 13), (0, 12, 12, 12), (0, 11, 15, 15), (0, 11, 14, 15), (0, 11, 14, 14), (0, 11, 13, 15), (0, 11, 13, 14), (0, 11, 13, 13), (0, 11, 12, 15), (0, 11, 12, 14), (0, 11, 12, 13), (0, 11, 12, 12), (0, 11, 11, 15), (0, 11, 11, 14), (0, 11, 11, 13), (0, 11, 11, 12), (0, 11, 11, 11), (0, 10, 15, 15), (0, 10, 14, 15), (0, 10, 14, 14), (0, 10, 13, 15), (0, 10, 13, 14), (0, 10, 13, 13), (0, 10, 12, 15), (0, 10, 12, 14), (0, 10, 12, 13), (0, 10, 12, 12), (0, 10, 11, 15), (0, 10, 11, 14), (0, 10, 11, 13), (0, 10, 11, 12), (0, 10, 11, 11), (0, 10, 10, 15), (0, 10, 10, 14), (0, 10, 10, 13), (0, 10, 10, 12), (0, 10, 10, 11), (0, 10, 10, 10), (0, 9, 15, 15), (0, 9, 14, 15), (0, 9, 14, 14), (0, 9, 13, 15), (0, 9, 13, 14), (0, 9, 13, 13), (0, 9, 12, 15), (0, 9, 12, 14), (0, 9, 12, 13), (0, 9, 12, 12), (0, 9, 11, 15), (0, 9, 11, 14), (0, 9, 11, 13), (0, 9, 11, 12), (0, 9, 11, 11), (0, 9, 10, 15), (0, 9, 10, 14), (0, 9, 10, 13), (0, 9, 10, 12), (0, 9, 10, 11), (0, 9, 10, 10), (0, 9, 9, 15), (0, 9, 9, 14), (0, 9, 9, 13), (0, 9, 9, 12), (0, 9, 9, 11), (0, 9, 9, 10), (0, 9, 9, 9), (0, 8, 15, 15), (0, 8, 14, 15), (0, 8, 14, 14), (0, 8, 13, 15), (0, 8, 13, 14), (0, 8, 13, 13), (0, 8, 12, 15), (0, 8, 12, 14), (0, 8, 12, 13), (0, 8, 12, 12), (0, 8, 11, 15), (0, 8, 11, 14), (0, 8, 11, 13), (0, 8, 11, 12), (0, 8, 11, 11), (0, 8, 10, 15), (0, 8, 10, 14), (0, 8, 10, 13), (0, 8, 10, 12), (0, 8, 10, 11), (0, 8, 10, 10), (0, 8, 9, 15), (0, 8, 9, 14), (0, 8, 9, 13), (0, 8, 9, 12), (0, 8, 9, 11), (0, 8, 9, 10), (0, 8, 9, 9), (0, 8, 8, 15), (0, 8, 8, 14), (0, 8, 8, 13), (0, 8, 8, 12), (0, 8, 8, 11), (0, 8, 8, 10), (0, 8, 8, 9), (0, 8, 8, 8), (0, 7, 15, 15), (0, 7, 14, 15), (0, 7, 14, 14), (0, 7, 13, 15), (0, 7, 13, 14), (0, 7, 13, 13), (0, 7, 12, 15), (0, 7, 12, 14), (0, 7, 12, 13), (0, 7, 12, 12), (0, 7, 11, 15), (0, 7, 11, 14), (0, 7, 11, 13), (0, 7, 11, 12), (0, 7, 11, 11), (0, 7, 10, 15), (0, 7, 10, 14), (0, 7, 10, 13), (0, 7, 10, 12), (0, 7, 10, 11), (0, 7, 10, 10), (0, 7, 9, 15), (0, 7, 9, 14), (0, 7, 9, 13), (0, 7, 9, 12), (0, 7, 9, 11), (0, 7, 9, 10), (0, 7, 9, 9), (0, 7, 8, 15), (0, 7, 8, 14), (0, 7, 8, 13), (0, 7, 8, 12), (0, 7, 8, 11), (0, 7, 8, 10), (0, 7, 8, 9), (0, 7, 8, 8), (0, 7, 7, 15), (0, 7, 7, 14), (0, 7, 7, 13), (0, 7, 7, 12), (0, 7, 7, 11), (0, 7, 7, 10), (0, 7, 7, 9), (0, 7, 7, 8), (0, 7, 7, 7), (0, 6, 15, 15), (0, 6, 14, 15), (0, 6, 14, 14), (0, 6, 13, 15), (0, 6, 13, 14), (0, 6, 13, 13), (0, 6, 12, 15), (0, 6, 12, 14), (0, 6, 12, 13), (0, 6, 12, 12), (0, 6, 11, 15), (0, 6, 11, 14), (0, 6, 11, 13), (0, 6, 11, 12), (0, 6, 11, 11), (0, 6, 10, 15), (0, 6, 10, 14), (0, 6, 10, 13), (0, 6, 10, 12), (0, 6, 10, 11), (0, 6, 10, 10), (0, 6, 9, 15), (0, 6, 9, 14), (0, 6, 9, 13), (0, 6, 9, 12), (0, 6, 9, 11), (0, 6, 9, 10), (0, 6, 9, 9), (0, 6, 8, 15), (0, 6, 8, 14), (0, 6, 8, 13), (0, 6, 8, 12), (0, 6, 8, 11), (0, 6, 8, 10), (0, 6, 8, 9), (0, 6, 8, 8), (0, 6, 7, 15), (0, 6, 7, 14), (0, 6, 7, 13), (0, 6, 7, 12), (0, 6, 7, 11), (0, 6, 7, 10), (0, 6, 7, 9), (0, 6, 7, 8), (0, 6, 7, 7), (0, 6, 6, 15), (0, 6, 6, 14), (0, 6, 6, 13), (0, 6, 6, 12), (0, 6, 6, 11), (0, 6, 6, 10), (0, 6, 6, 9), (0, 6, 6, 8), (0, 6, 6, 7), (0, 6, 6, 6), (0, 5, 15, 15), (0, 5, 14, 15), (0, 5, 14, 14), (0, 5, 13, 15), (0, 5, 13, 14), (0, 5, 13, 13), (0, 5, 12, 15), (0, 5, 12, 14), (0, 5, 12, 13), (0, 5, 12, 12), (0, 5, 11, 15), (0, 5, 11, 14), (0, 5, 11, 13), (0, 5, 11, 12), (0, 5, 11, 11), (0, 5, 10, 15), (0, 5, 10, 14), (0, 5, 10, 13), (0, 5, 10, 12), (0, 5, 10, 11), (0, 5, 10, 10), (0, 5, 9, 15), (0, 5, 9, 14), (0, 5, 9, 13), (0, 5, 9, 12), (0, 5, 9, 11), (0, 5, 9, 10), (0, 5, 9, 9), (0, 5, 8, 15), (0, 5, 8, 14), (0, 5, 8, 13), (0, 5, 8, 12), (0, 5, 8, 11), (0, 5, 8, 10), (0, 5, 8, 9), (0, 5, 8, 8), (0, 5, 7, 15), (0, 5, 7, 14), (0, 5, 7, 13), (0, 5, 7, 12), (0, 5, 7, 11), (0, 5, 7, 10), (0, 5, 7, 9), (0, 5, 7, 8), (0, 5, 7, 7), (0, 5, 6, 15), (0, 5, 6, 14), (0, 5, 6, 13), (0, 5, 6, 12), (0, 5, 6, 11), (0, 5, 6, 10), (0, 5, 6, 9), (0, 5, 6, 8), (0, 5, 6, 7), (0, 5, 6, 6), (0, 5, 5, 15), (0, 5, 5, 14), (0, 5, 5, 13), (0, 5, 5, 12), (0, 5, 5, 11), (0, 5, 5, 10), (0, 5, 5, 9), (0, 5, 5, 8), (0, 5, 5, 7), (0, 5, 5, 6), (0, 5, 5, 5), (0, 4, 15, 15), (0, 4, 14, 15), (0, 4, 14, 14), (0, 4, 13, 15), (0, 4, 13, 14), (0, 4, 13, 13), (0, 4, 12, 15), (0, 4, 12, 14), (0, 4, 12, 13), (0, 4, 12, 12), (0, 4, 11, 15), (0, 4, 11, 14), (0, 4, 11, 13), (0, 4, 11, 12), (0, 4, 11, 11), (0, 4, 10, 15), (0, 4, 10, 14), (0, 4, 10, 13), (0, 4, 10, 12), (0, 4, 10, 11), (0, 4, 10, 10), (0, 4, 9, 15), (0, 4, 9, 14), (0, 4, 9, 13), (0, 4, 9, 12), (0, 4, 9, 11), (0, 4, 9, 10), (0, 4, 9, 9), (0, 4, 8, 15), (0, 4, 8, 14), (0, 4, 8, 13), (0, 4, 8, 12), (0, 4, 8, 11), (0, 4, 8, 10), (0, 4, 8, 9), (0, 4, 8, 8), (0, 4, 7, 15), (0, 4, 7, 14), (0, 4, 7, 13), (0, 4, 7, 12), (0, 4, 7, 11), (0, 4, 7, 10), (0, 4, 7, 9), (0, 4, 7, 8), (0, 4, 7, 7), (0, 4, 6, 15), (0, 4, 6, 14), (0, 4, 6, 13), (0, 4, 6, 12), (0, 4, 6, 11), (0, 4, 6, 10), (0, 4, 6, 9), (0, 4, 6, 8), (0, 4, 6, 7), (0, 4, 6, 6), (0, 4, 5, 15), (0, 4, 5, 14), (0, 4, 5, 13), (0, 4, 5, 12), (0, 4, 5, 11), (0, 4, 5, 10), (0, 4, 5, 9), (0, 4, 5, 8), (0, 4, 5, 7), (0, 4, 5, 6), (0, 4, 5, 5), (0, 4, 4, 15), (0, 4, 4, 14), (0, 4, 4, 13), (0, 4, 4, 12), (0, 4, 4, 11), (0, 4, 4, 10), (0, 4, 4, 9), (0, 4, 4, 8), (0, 4, 4, 7), (0, 4, 4, 6), (0, 4, 4, 5), (0, 4, 4, 4), (0, 3, 15, 15), (0, 3, 14, 15), (0, 3, 14, 14), (0, 3, 13, 15), (0, 3, 13, 14), (0, 3, 13, 13), (0, 3, 12, 15), (0, 3, 12, 14), (0, 3, 12, 13), (0, 3, 12, 12), (0, 3, 11, 15), (0, 3, 11, 14), (0, 3, 11, 13), (0, 3, 11, 12), (0, 3, 11, 11), (0, 3, 10, 15), (0, 3, 10, 14), (0, 3, 10, 13), (0, 3, 10, 12), (0, 3, 10, 11), (0, 3, 10, 10), (0, 3, 9, 15), (0, 3, 9, 14), (0, 3, 9, 13), (0, 3, 9, 12), (0, 3, 9, 11), (0, 3, 9, 10), (0, 3, 9, 9), (0, 3, 8, 15), (0, 3, 8, 14), (0, 3, 8, 13), (0, 3, 8, 12), (0, 3, 8, 11), (0, 3, 8, 10), (0, 3, 8, 9), (0, 3, 8, 8), (0, 3, 7, 15), (0, 3, 7, 14), (0, 3, 7, 13), (0, 3, 7, 12), (0, 3, 7, 11), (0, 3, 7, 10), (0, 3, 7, 9), (0, 3, 7, 8), (0, 3, 7, 7), (0, 3, 6, 15), (0, 3, 6, 14), (0, 3, 6, 13), (0, 3, 6, 12), (0, 3, 6, 11), (0, 3, 6, 10), (0, 3, 6, 9), (0, 3, 6, 8), (0, 3, 6, 7), (0, 3, 6, 6), (0, 3, 5, 15), (0, 3, 5, 14), (0, 3, 5, 13), (0, 3, 5, 12), (0, 3, 5, 11), (0, 3, 5, 10), (0, 3, 5, 9), (0, 3, 5, 8), (0, 3, 5, 7), (0, 3, 5, 6), (0, 3, 5, 5), (0, 3, 4, 15), (0, 3, 4, 14), (0, 3, 4, 13), (0, 3, 4, 12), (0, 3, 4, 11), (0, 3, 4, 10), (0, 3, 4, 9), (0, 3, 4, 8), (0, 3, 4, 7), (0, 3, 4, 6), (0, 3, 4, 5), (0, 3, 4, 4), (0, 3, 3, 15), (0, 3, 3, 14), (0, 3, 3, 13), (0, 3, 3, 12), (0, 3, 3, 11), (0, 3, 3, 10), (0, 3, 3, 9), (0, 3, 3, 8), (0, 3, 3, 7), (0, 3, 3, 6), (0, 3, 3, 5), (0, 3, 3, 4), (0, 3, 3, 3), (0, 2, 15, 15), (0, 2, 14, 15), (0, 2, 14, 14), (0, 2, 13, 15), (0, 2, 13, 14), (0, 2, 13, 13), (0, 2, 12, 15), (0, 2, 12, 14), (0, 2, 12, 13), (0, 2, 12, 12), (0, 2, 11, 15), (0, 2, 11, 14), (0, 2, 11, 13), (0, 2, 11, 12), (0, 2, 11, 11), (0, 2, 10, 15), (0, 2, 10, 14), (0, 2, 10, 13), (0, 2, 10, 12), (0, 2, 10, 11), (0, 2, 10, 10), (0, 2, 9, 15), (0, 2, 9, 14), (0, 2, 9, 13), (0, 2, 9, 12), (0, 2, 9, 11), (0, 2, 9, 10), (0, 2, 9, 9), (0, 2, 8, 15), (0, 2, 8, 14), (0, 2, 8, 13), (0, 2, 8, 12), (0, 2, 8, 11), (0, 2, 8, 10), (0, 2, 8, 9), (0, 2, 8, 8), (0, 2, 7, 15), (0, 2, 7, 14), (0, 2, 7, 13), (0, 2, 7, 12), (0, 2, 7, 11), (0, 2, 7, 10), (0, 2, 7, 9), (0, 2, 7, 8), (0, 2, 7, 7), (0, 2, 6, 15), (0, 2, 6, 14), (0, 2, 6, 13), (0, 2, 6, 12), (0, 2, 6, 11), (0, 2, 6, 10), (0, 2, 6, 9), (0, 2, 6, 8), (0, 2, 6, 7), (0, 2, 6, 6), (0, 2, 5, 15), (0, 2, 5, 14), (0, 2, 5, 13), (0, 2, 5, 12), (0, 2, 5, 11), (0, 2, 5, 10), (0, 2, 5, 9), (0, 2, 5, 8), (0, 2, 5, 7), (0, 2, 5, 6), (0, 2, 5, 5), (0, 2, 4, 15), (0, 2, 4, 14), (0, 2, 4, 13), (0, 2, 4, 12), (0, 2, 4, 11), (0, 2, 4, 10), (0, 2, 4, 9), (0, 2, 4, 8), (0, 2, 4, 7), (0, 2, 4, 6), (0, 2, 4, 5), (0, 2, 4, 4), (0, 2, 3, 15), (0, 2, 3, 14), (0, 2, 3, 13), (0, 2, 3, 12), (0, 2, 3, 11), (0, 2, 3, 10), (0, 2, 3, 9), (0, 2, 3, 8), (0, 2, 3, 7), (0, 2, 3, 6), (0, 2, 3, 5), (0, 2, 3, 4), (0, 2, 3, 3), (0, 2, 2, 15), (0, 2, 2, 14), (0, 2, 2, 13), (0, 2, 2, 12), (0, 2, 2, 11), (0, 2, 2, 10), (0, 2, 2, 9), (0, 2, 2, 8), (0, 2, 2, 7), (0, 2, 2, 6), (0, 2, 2, 5), (0, 2, 2, 4), (0, 2, 2, 3), (0, 2, 2, 2), (0, 1, 15, 15), (0, 1, 14, 15), (0, 1, 14, 14), (0, 1, 13, 15), (0, 1, 13, 14), (0, 1, 13, 13), (0, 1, 12, 15), (0, 1, 12, 14), (0, 1, 12, 13), (0, 1, 12, 12), (0, 1, 11, 15), (0, 1, 11, 14), (0, 1, 11, 13), (0, 1, 11, 12), (0, 1, 11, 11), (0, 1, 10, 15), (0, 1, 10, 14), (0, 1, 10, 13), (0, 1, 10, 12), (0, 1, 10, 11), (0, 1, 10, 10), (0, 1, 9, 15), (0, 1, 9, 14), (0, 1, 9, 13), (0, 1, 9, 12), (0, 1, 9, 11), (0, 1, 9, 10), (0, 1, 9, 9), (0, 1, 8, 15), (0, 1, 8, 14), (0, 1, 8, 13), (0, 1, 8, 12), (0, 1, 8, 11), (0, 1, 8, 10), (0, 1, 8, 9), (0, 1, 8, 8), (0, 1, 7, 15), (0, 1, 7, 14), (0, 1, 7, 13), (0, 1, 7, 12), (0, 1, 7, 11), (0, 1, 7, 10), (0, 1, 7, 9), (0, 1, 7, 8), (0, 1, 7, 7), (0, 1, 6, 15), (0, 1, 6, 14), (0, 1, 6, 13), (0, 1, 6, 12), (0, 1, 6, 11), (0, 1, 6, 10), (0, 1, 6, 9), (0, 1, 6, 8), (0, 1, 6, 7), (0, 1, 6, 6), (0, 1, 5, 15), (0, 1, 5, 14), (0, 1, 5, 13), (0, 1, 5, 12), (0, 1, 5, 11), (0, 1, 5, 10), (0, 1, 5, 9), (0, 1, 5, 8), (0, 1, 5, 7), (0, 1, 5, 6), (0, 1, 5, 5), (0, 1, 4, 15), (0, 1, 4, 14), (0, 1, 4, 13), (0, 1, 4, 12), (0, 1, 4, 11), (0, 1, 4, 10), (0, 1, 4, 9), (0, 1, 4, 8), (0, 1, 4, 7), (0, 1, 4, 6), (0, 1, 4, 5), (0, 1, 4, 4), (0, 1, 3, 15), (0, 1, 3, 14), (0, 1, 3, 13), (0, 1, 3, 12), (0, 1, 3, 11), (0, 1, 3, 10), (0, 1, 3, 9), (0, 1, 3, 8), (0, 1, 3, 7), (0, 1, 3, 6), (0, 1, 3, 5), (0, 1, 3, 4), (0, 1, 3, 3), (0, 1, 2, 15), (0, 1, 2, 14), (0, 1, 2, 13), (0, 1, 2, 12), (0, 1, 2, 11), (0, 1, 2, 10), (0, 1, 2, 9), (0, 1, 2, 8), (0, 1, 2, 7), (0, 1, 2, 6), (0, 1, 2, 5), (0, 1, 2, 4), (0, 1, 2, 3), (0, 1, 2, 2), (0, 1, 1, 15), (0, 1, 1, 14), (0, 1, 1, 13), (0, 1, 1, 12), (0, 1, 1, 11), (0, 1, 1, 10), (0, 1, 1, 9), (0, 1, 1, 8), (0, 1, 1, 7), (0, 1, 1, 6), (0, 1, 1, 5), (0, 1, 1, 4), (0, 1, 1, 3), (0, 1, 1, 2), (0, 1, 1, 1), (0, 0, 15, 15), (0, 0, 14, 15), (0, 0, 14, 14), (0, 0, 13, 15), (0, 0, 13, 14), (0, 0, 13, 13), (0, 0, 12, 15), (0, 0, 12, 14), (0, 0, 12, 13), (0, 0, 12, 12), (0, 0, 11, 15), (0, 0, 11, 14), (0, 0, 11, 13), (0, 0, 11, 12), (0, 0, 11, 11), (0, 0, 10, 15), (0, 0, 10, 14), (0, 0, 10, 13), (0, 0, 10, 12), (0, 0, 10, 11), (0, 0, 10, 10), (0, 0, 9, 15), (0, 0, 9, 14), (0, 0, 9, 13), (0, 0, 9, 12), (0, 0, 9, 11), (0, 0, 9, 10), (0, 0, 9, 9), (0, 0, 8, 15), (0, 0, 8, 14), (0, 0, 8, 13), (0, 0, 8, 12), (0, 0, 8, 11), (0, 0, 8, 10), (0, 0, 8, 9), (0, 0, 8, 8), (0, 0, 7, 15), (0, 0, 7, 14), (0, 0, 7, 13), (0, 0, 7, 12), (0, 0, 7, 11), (0, 0, 7, 10), (0, 0, 7, 9), (0, 0, 7, 8), (0, 0, 7, 7), (0, 0, 6, 15), (0, 0, 6, 14), (0, 0, 6, 13), (0, 0, 6, 12), (0, 0, 6, 11), (0, 0, 6, 10), (0, 0, 6, 9), (0, 0, 6, 8), (0, 0, 6, 7), (0, 0, 6, 6), (0, 0, 5, 15), (0, 0, 5, 14), (0, 0, 5, 13), (0, 0, 5, 12), (0, 0, 5, 11), (0, 0, 5, 10), (0, 0, 5, 9), (0, 0, 5, 8), (0, 0, 5, 7), (0, 0, 5, 6), (0, 0, 5, 5), (0, 0, 4, 15), (0, 0, 4, 14), (0, 0, 4, 13), (0, 0, 4, 12), (0, 0, 4, 11), (0, 0, 4, 10), (0, 0, 4, 9), (0, 0, 4, 8), (0, 0, 4, 7), (0, 0, 4, 6), (0, 0, 4, 5), (0, 0, 4, 4), (0, 0, 3, 15), (0, 0, 3, 14), (0, 0, 3, 13), (0, 0, 3, 12), (0, 0, 3, 11), (0, 0, 3, 10), (0, 0, 3, 9), (0, 0, 3, 8), (0, 0, 3, 7), (0, 0, 3, 6), (0, 0, 3, 5), (0, 0, 3, 4), (0, 0, 3, 3), (0, 0, 2, 15), (0, 0, 2, 14), (0, 0, 2, 13), (0, 0, 2, 12), (0, 0, 2, 11), (0, 0, 2, 10), (0, 0, 2, 9), (0, 0, 2, 8), (0, 0, 2, 7), (0, 0, 2, 6), (0, 0, 2, 5), (0, 0, 2, 4), (0, 0, 2, 3), (0, 0, 2, 2), (0, 0, 1, 15), (0, 0, 1, 14), (0, 0, 1, 13), (0, 0, 1, 12), (0, 0, 1, 11), (0, 0, 1, 10), (0, 0, 1, 9), (0, 0, 1, 8), (0, 0, 1, 7), (0, 0, 1, 6), (0, 0, 1, 5), (0, 0, 1, 4), (0, 0, 1, 3), (0, 0, 1, 2), (0, 0, 1, 1), (0, 0, 0, 15), (0, 0, 0, 14), (0, 0, 0, 13), (0, 0, 0, 12), (0, 0, 0, 11), (0, 0, 0, 10), (0, 0, 0, 9), (0, 0, 0, 8), (0, 0, 0, 7), (0, 0, 0, 6), (0, 0, 0, 5), (0, 0, 0, 4), (0, 0, 0, 3), (0, 0, 0, 2), (0, 0, 0, 1), (0, 0, 0, 0)]
Mu	0	True	0
Mu	1	True	365/46302738300313
Mu	2	True	1001633950/72339511
Mu	3	True	504/18397008674425
Mu	4	True	2913661878/64983229
Mu	5	True	713321632/24545979
Mu	6	True	0
Mu	7	True	0
Mu	8	True	0
Mu	9	True	526404554/34095925
Mu	10	True	0
Mu	11	True	0
Mu	12	True	0
Mu	13	True	0
Mu	14	True	0
Mu	15	True	0
Mu	16	True	0
Mu	17	True	0
Mu	18	True	0
Mu	19	True	0
Mu	20	True	0
Mu	21	True	0
Mu	22	True	0
Mu	23	True	0
Mu	24	True	0
Mu	25	True	172253866/68258465
Mu	26	True	0
Mu	27	True	942279193/7040372
Mu	28	True	265878469/130007511
Mu	29	True	0
Mu	30	True	0
Mu	31	True	0
Mu	32	True	0
Mu	33	True	0
Mu	34	True	0
Mu	35	True	0
Mu	36	True	0
Mu	37	True	0
Mu	38	True	0
Mu	39	True	0
Mu	40	True	0
Mu	41	True	620171569/39072375
Mu	42	True	0
Mu	43	True	430/12625111173059
Mu	44	True	0
Mu	45	True	1054/38194474746313
Mu	46	True	2788962844/8894687
Mu	47	True	0
Mu	48	True	1027/14772307843920
Mu	49	True	810974438/8987647
Mu	50	True	0
Mu	51	True	0
Mu	52	True	0
Mu	53	True	0
Mu	54	True	0
Mu	55	True	935742545/16584789
Mu	56	True	261/40086485206633
Mu	57	True	0
Mu	58	True	0
Mu	59	True	0
Mu	60	True	0
Mu	61	True	0
Mu	62	True	0
Mu	63	True	0
Mu	64	True	0
Mu	65	True	0
Mu	66	True	0
Mu	67	True	0
Mu	68	True	0
Mu	69	True	0
Mu	70	True	0
Mu	71	True	0
Mu	72	True	0
Mu	73	True	0
Mu	74	True	0
Mu	75	True	0
Mu	76	True	0
Mu	77	True	0
Mu	78	True	1126107617/8990311
Mu	79	True	0
Mu	80	True	786760024/17464179
Mu	81	True	0
Mu	82	True	548245469/6569463
Mu	83	True	560296466/10426609
Mu	84	True	0
Mu	85	True	602912311/12172807
Mu	86	True	0
Mu	87	True	0
Mu	88	True	0
Mu	89	True	0
Mu	90	True	0
Mu	91	True	1416058575/7704341
Mu	92	True	0
Mu	93	True	0
Mu	94	True	0
Mu	95	True	0
Mu	96	True	0
Mu	97	True	0
Mu	98	True	0
Mu	99	True	0
Mu	100	True	0
Mu	101	True	0
Mu	102	True	0
Mu	103	True	594854053/5166432
Mu	104	True	0
Mu	105	True	0
Mu	106	True	0
Mu	107	True	376793772/5255819
Mu	108	True	310369417/17177925
Mu	109	True	829/11865666125230
Mu	110	True	0
Mu	111	True	0
Mu	112	True	0
Mu	113	True	0
Mu	114	True	46988607/143694707
Mu	115	True	0
Mu	116	True	0
Mu	117	True	3339848163/221831965
Mu	118	True	0
Mu	119	True	1596154655/19729779
Mu	120	True	0
Mu	121	True	282271445/3665816
Mu	122	True	0
Mu	123	True	0
Mu	124	True	0
Mu	125	True	0
Mu	126	True	0
Mu	127	True	0
Mu	128	True	0
Mu	129	True	0
Mu	130	True	0
Mu	131	True	0
Mu	132	True	0
Mu	133	True	0
Mu	134	True	0
Mu	135	True	651363933/23583278
Mu	136	True	0
Mu	137	True	0
Mu	138	True	0
Mu	139	True	0
Mu	140	True	2596432434/8417159
Mu	141	True	676/17722979469183
Mu	142	True	514458475/18248001
Mu	143	True	0
Mu	144	True	420135551/3135200
Mu	145	True	0
Mu	146	True	368265965/32939328
Mu	147	True	0
Mu	148	True	60826411/373927
Mu	149	True	490264595/3614643
Mu	150	True	734/6977849889401
Mu	151	True	0
Mu	152	True	0
Mu	153	True	684148526/13981713
Mu	154	True	0
Mu	155	True	378596148/5590177
Mu	156	True	982990819/25180135
Mu	157	True	0
Mu	158	True	1004733307/36336354
Mu	159	True	653/5045400500198
Mu	160	True	0
Mu	161	True	635/13793922673972
Mu	162	True	3109994831/12746711
Mu	163	True	493/31262558404639
Mu	164	True	0
Mu	165	True	0
Mu	166	True	0
Mu	167	True	2088524847/14572637
Mu	168	True	0
Mu	169	True	0
Mu	170	True	0
Mu	171	True	347/37719621218017
Mu	172	True	519154103/7644983
Mu	173	True	0
Mu	174	True	0
Mu	175	True	0
Mu	176	True	0
Mu	177	True	0
Mu	178	True	0
Mu	179	True	0
Mu	180	True	929926929/20170399
Mu	181	True	0
Mu	182	True	886350503/18287242
Mu	183	True	0
Mu	184	True	0
Mu	185	True	348409205/8870242
Mu	186	True	503/7092379291956
Mu	187	True	527488981/24951881
Mu	188	True	0
Mu	189	True	742707049/12581791
Mu	190	True	0
Mu	191	True	0
Mu	192	True	686217941/16553543
Mu	193	True	0
Mu	194	True	465353709/16988390
Mu	195	True	0
Mu	196	True	955423871/14545708
Mu	197	True	131/122050638173822
Mu	198	True	1548508666/29782867
Mu	199	True	2956/40413200669045
Mu	200	True	75759829/134870896
Mu	201	True	0
Mu	202	True	0
Mu	203	True	0
Mu	204	True	0
Mu	205	True	405421364/23169743
Mu	206	True	0
Mu	207	True	0
Mu	208	True	0
Mu	209	True	0
Mu	210	True	0
Mu	211	True	0
Mu	212	True	0
Mu	213	True	0
Mu	214	True	0
Mu	215	True	0
Mu	216	True	0
Mu	217	True	0
Mu	218	True	0
Mu	219	True	0
Mu	220	True	0
Mu	221	True	0
Mu	222	True	0
Mu	223	True	0
Mu	224	True	0
Mu	225	True	1096895929/9356216
Mu	226	True	0
Mu	227	True	128466109/29769788
Mu	228	True	0
Mu	229	True	270450571/27381268
Mu	230	True	0
Mu	231	True	0
Mu	232	True	545/9846324635168
Mu	233	True	985/16925249999769
Mu	234	True	2477549291/6075719
Mu	235	True	301/15934406340018
Mu	236	True	3533399470/27683231
Mu	237	True	739/12015675736943
Mu	238	True	1668005588/5561335
Mu	239	True	0
Mu	240	True	0
Mu	241	True	0
Mu	242	True	0
Mu	243	True	541785212/10103995
Mu	244	True	0
Mu	245	True	0
Mu	246	True	0
Mu	247	True	1187689972/13718703
Mu	248	True	1382319158/5386721
Mu	249	True	0
Mu	250	True	0
Mu	251	True	0
Mu	252	True	0
Mu	253	True	0
Mu	254	True	0
Mu	255	True	0
Mu	256	True	0
Mu	257	True	0
Mu	258	True	0
Mu	259	True	801076096/10394079
Mu	260	True	0
Mu	261	True	0
Mu	262	True	0
Mu	263	True	0
Mu	264	True	0
Mu	265	True	0
Mu	266	True	0
Mu	267	True	3748847306/15944607
Mu	268	True	0
Mu	269	True	653/23423939560615
Mu	270	True	1892989480/10744213
Mu	271	True	0
Mu	272	True	713286441/48063032
Mu	273	True	37/18843126495828
Mu	274	True	0
Mu	275	True	0
Mu	276	True	0
Mu	277	True	733875638/16995443
Mu	278	True	0
Mu	279	True	385178923/4175976
Mu	280	True	365/20334316039414
Mu	281	True	0
Mu	282	True	0
Mu	283	True	1082271916/34206687
Mu	284	True	0
Mu	285	True	954695633/4196195
Mu	286	True	0
Mu	287	True	0
Mu	288	True	0
Mu	289	True	0
Mu	290	True	2315330362/8224615
Mu	291	True	0
Mu	292	True	0
Mu	293	True	0
Mu	294	True	551653700/26799883
Mu	295	True	0
Mu	296	True	0
Mu	297	True	550914734/35766219
Mu	298	True	0
Mu	299	True	292987357/26272424
Mu	300	True	1609/50227152043514
Mu	301	True	332960398/2887357
Mu	302	True	0
Mu	303	True	0
Mu	304	True	0
Mu	305	True	0
Mu	306	True	0
Mu	307	True	0
Mu	308	True	934659539/17176041
Mu	309	True	0
Mu	310	True	0
Mu	311	True	124/1626092466867
Mu	312	True	2917696471/11260538
Mu	313	True	0
Mu	314	True	0
Mu	315	True	0
Mu	316	True	0
Mu	317	True	986934303/6516368
Mu	318	True	0
Mu	319	True	0
Mu	320	True	0
Mu	321	True	0
Mu	322	True	520/21017178840653
Mu	323	True	617877154/5917395
Mu	324	True	0
Mu	325	True	0
Mu	326	True	0
Mu	327	True	0
Mu	328	True	0
Mu	329	True	0
Mu	330	True	0
Mu	331	True	0
Mu	332	True	0
Mu	333	True	0
Mu	334	True	0
Mu	335	True	0
Mu	336	True	0
Mu	337	True	0
Mu	338	True	0
Mu	339	True	0
Mu	340	True	0
Mu	341	True	0
Mu	342	True	0
Mu	343	True	0
Mu	344	True	0
Mu	345	True	0
Mu	346	True	0
Mu	347	True	0
Mu	348	True	2080904558/7456247
Mu	349	True	0
Mu	350	True	3583796241/202330160
Mu	351	True	0
Mu	352	True	840548091/7403075
Mu	353	True	1710758243/11563975
Mu	354	True	1767/33917070486391
Mu	355	True	640979961/8486770
Mu	356	True	0
Mu	357	True	1350087449/10977231
Mu	358	True	0
Mu	359	True	726628781/26432574
Mu	360	True	0
Mu	361	True	0
Mu	362	True	0
Mu	363	True	0
Mu	364	True	853590682/12902991
Mu	365	True	0
Mu	366	True	1162753554/4856345
Mu	367	True	493/22571019773887
Mu	368	True	0
Mu	369	True	1474403239/4711569
Mu	370	True	0
Mu	371	True	0
Mu	372	True	0
Mu	373	True	118337723/10295760
Mu	374	True	0
Mu	375	True	0
Mu	376	True	0
Mu	377	True	0
Mu	378	True	352551929/10208872
Mu	379	True	703/16429159846242
Mu	380	True	0
Mu	381	True	0
Mu	382	True	0
Mu	383	True	475/10269790045422
Mu	384	True	5365262041/13974995
Mu	385	True	0
Mu	386	True	1114381127/26959693
Mu	387	True	0
Mu	388	True	1060634900/24035701
Mu	389	True	0
Mu	390	True	0
Mu	391	True	0
Mu	392	True	0
Mu	393	True	0
Mu	394	True	0
Mu	395	True	0
Mu	396	True	0
Mu	397	True	0
Mu	398	True	0
Mu	399	True	0
Mu	400	True	2888743481/18367091
Mu	401	True	0
Mu	402	True	0
Mu	403	True	0
Mu	404	True	1276074628/3206165
Mu	405	True	797/14350604974178
Mu	406	True	0
Mu	407	True	1104159962/13338023
Mu	408	True	0
Mu	409	True	1885087637/10026783
Mu	410	True	1941/17458204881235
Mu	411	True	0
Mu	412	True	0
Mu	413	True	0
Mu	414	True	0
Mu	415	True	707388657/11264489
Mu	416	True	1013/21694371821186
Mu	417	True	817/67193534140683
Mu	418	True	2319767277/12615305
Mu	419	True	0
Mu	420	True	0
Mu	421	True	0
Mu	422	True	0
Mu	423	True	0
Mu	424	True	0
Mu	425	True	0
Mu	426	True	0
Mu	427	True	1155350746/4451169
Mu	428	True	2809/78016036000902
Mu	429	True	2013748459/11667868
Mu	430	True	1149/12988182735479
Mu	431	True	655868137/9147120
Mu	432	True	0
Mu	433	True	1037438845/9784373
Mu	434	True	0
Mu	435	True	544/8553935859191
Mu	436	True	109771267/10468823
Mu	437	True	0
Mu	438	True	2332779031/10108653
Mu	439	True	0
Mu	440	True	0
Mu	441	True	0
Mu	442	True	1219803836/7458339
Mu	443	True	0
Mu	444	True	381314313/18543896
Mu	445	True	307/52997921931025
Mu	446	True	0
Mu	447	True	0
Mu	448	True	0
Mu	449	True	0
Mu	450	True	607291487/13643301
Mu	451	True	0
Mu	452	True	0
Mu	453	True	0
Mu	454	True	0
Mu	455	True	0
Mu	456	True	0
Mu	457	True	0
Mu	458	True	0
Mu	459	True	0
Mu	460	True	959179403/19613382
Mu	461	True	0
Mu	462	True	6097694562/29079077
Mu	463	True	0
Mu	464	True	0
Mu	465	True	0
Mu	466	True	2774742082/31004439
Mu	467	True	411/11941876018576
Mu	468	True	0
Mu	469	True	0
Mu	470	True	0
Mu	471	True	1188690957/21339820
Mu	472	True	0
Mu	473	True	1744174763/5915237
Mu	474	True	0
Mu	475	True	0
Mu	476	True	0
Mu	477	True	0
Mu	478	True	0
Mu	479	True	3297566912/8405159
Mu	480	True	0
Mu	481	True	256507558/2683013
Mu	482	True	0
Mu	483	True	0
Mu	484	True	0
Mu	485	True	0
Mu	486	True	215552492/3996895
Mu	487	True	769/25338122786833
Mu	488	True	0
Mu	489	True	0
Mu	490	True	0
Mu	491	True	0
Mu	492	True	0
Mu	493	True	0
Mu	494	True	6181899004/109041317
Mu	495	True	0
Mu	496	True	0
Mu	497	True	0
Mu	498	True	0
Mu	499	True	0
Mu	500	True	0
Mu	501	True	0
Mu	502	True	0
Mu	503	True	0
Mu	504	True	0
Mu	505	True	0
Mu	506	True	0
Mu	507	True	0
Mu	508	True	0
Mu	509	True	0
Mu	510	True	366406951/8016229
Mu	511	True	1019/20284456717586
Mu	512	True	29379843/4178180
Mu	513	True	0
Mu	514	True	0
Mu	515	True	0
Mu	516	True	735477943/15406671
Mu	517	True	0
Mu	518	True	0
Mu	519	True	2362443553/5778577
Mu	520	True	1287/33714030622856
Mu	521	True	1243910105/24884842
Mu	522	True	0
Mu	523	True	187367601/20608184
Mu	524	True	0
Mu	525	True	0
Mu	526	True	0
Mu	527	True	0
Mu	528	True	626756738/5565189
Mu	529	True	0
Mu	530	True	708759196/37399053
Mu	531	True	333/55236076350734
Mu	532	True	1125805728/32675263
Mu	533	True	0
Mu	534	True	0
Mu	535	True	0
Mu	536	True	0
Mu	537	True	0
Mu	538	True	0
Mu	539	True	1575613147/8934830
Mu	540	True	0
Mu	541	True	0
Mu	542	True	0
Mu	543	True	0
Mu	544	True	1470051654/9534175
Mu	545	True	0
Mu	546	True	0
Mu	547	True	0
Mu	548	True	1606826677/25668472
Mu	549	True	0
Mu	550	True	0
Mu	551	True	0
Mu	552	True	0
Mu	553	True	0
Mu	554	True	0
Mu	555	True	0
Mu	556	True	0
Mu	557	True	0
Mu	558	True	0
Mu	559	True	0
Mu	560	True	111/56459571825061
Mu	561	True	0
Mu	562	True	0
Mu	563	True	0
Mu	564	True	0
Mu	565	True	592/8853280276311
Mu	566	True	0
Mu	567	True	0
Mu	568	True	0
Mu	569	True	548/38430211039577
Mu	570	True	2970018809/6480761
Mu	571	True	0
Mu	572	True	0
Mu	573	True	0
Mu	574	True	1167/21896117725000
Mu	575	True	0
Mu	576	True	0
Mu	577	True	778266949/5724165
Mu	578	True	0
Mu	579	True	0
Mu	580	True	0
Mu	581	True	0
Mu	582	True	0
Mu	583	True	0
Mu	584	True	0
Mu	585	True	0
Mu	586	True	0
Mu	587	True	1499/9881903803940
Mu	588	True	307006571/33430452
Mu	589	True	0
Mu	590	True	0
Mu	591	True	0
Mu	592	True	0
Mu	593	True	0
Mu	594	True	223/9370159522669
Mu	595	True	3882768823/21028651
Mu	596	True	89/15705534083244
Mu	597	True	908572535/10399718
Mu	598	True	0
Mu	599	True	0
Mu	600	True	348790863/10215080
Mu	601	True	481/7330070497236
Mu	602	True	1654884665/5554106
Mu	603	True	1569/9422292338066
Mu	604	True	63473688/4149953
Mu	605	True	0
Mu	606	True	0
Mu	607	True	42/4740706068691
Mu	608	True	1315818317/4885940
Mu	609	True	0
Mu	610	True	0
Mu	611	True	0
Mu	612	True	0
Mu	613	True	0
Mu	614	True	0
Mu	615	True	0
Mu	616	True	408205024/3646875
Mu	617	True	0
Mu	618	True	0
Mu	619	True	0
Mu	620	True	0
Mu	621	True	0
Mu	622	True	0
Mu	623	True	0
Mu	624	True	0
Mu	625	True	489/32131568947603
Mu	626	True	0
Mu	627	True	0
Mu	628	True	0
Mu	629	True	0
Mu	630	True	2337785543/12057944
Mu	631	True	0
Mu	632	True	0
Mu	633	True	0
Mu	634	True	0
Mu	635	True	0
Mu	636	True	0
Mu	637	True	1174252742/17451153
Mu	638	True	0
Mu	639	True	0
Mu	640	True	0
Mu	641	True	0
Mu	642	True	0
Mu	643	True	1541322283/10084598
Mu	644	True	531/21151511218585
Mu	645	True	0
Mu	646	True	1957/18341767240294
Mu	647	True	1830616009/12735158
Mu	648	True	0
Mu	649	True	0
Mu	650	True	0
Mu	651	True	274/26351719849811
Mu	652	True	4343463457/15604912
Mu	653	True	0
Mu	654	True	434300286/61878511
Mu	655	True	0
Mu	656	True	0
Mu	657	True	0
Mu	658	True	0
Mu	659	True	0
Mu	660	True	1908219502/88110119
Mu	661	True	0
Mu	662	True	0
Mu	663	True	67192283/214383813
Mu	664	True	0
Mu	665	True	1178142911/10869897
Mu	666	True	0
Mu	667	True	0
Mu	668	True	611/8865210966356
Mu	669	True	12552230/2771923
Mu	670	True	213069319/25666137
Mu	671	True	0
Mu	672	True	0
Mu	673	True	0
Mu	674	True	0
Mu	675	True	0
Mu	676	True	1618281365/10602919
Mu	677	True	0
Mu	678	True	381348043/37380834
Mu	679	True	167/3135210206796
Mu	680	True	0
Mu	681	True	97310624/14521701
Mu	682	True	0
Mu	683	True	558458461/8158940
Mu	684	True	0
Mu	685	True	0
Mu	686	True	0
Mu	687	True	0
Mu	688	True	0
Mu	689	True	788094500/5025891
Mu	690	True	529/9954018880033
Mu	691	True	423496819/28185496
Mu	692	True	0
Mu	693	True	0
Mu	694	True	0
Mu	695	True	0
Mu	696	True	1460006896/7384427
Mu	697	True	0
Mu	698	True	0
Mu	699	True	0
Mu	700	True	1625928965/12901576
Mu	701	True	0
Mu	702	True	0
Mu	703	True	0
Mu	704	True	0
Mu	705	True	273/40507549988281
Mu	706	True	0
Mu	707	True	0
Mu	708	True	541922558/70999813
Mu	709	True	0
Mu	710	True	0
Mu	711	True	0
Mu	712	True	131455276/8105187
Mu	713	True	0
Mu	714	True	0
Mu	715	True	0
Mu	716	True	0
Mu	717	True	0
Mu	718	True	0
Mu	719	True	0
Mu	720	True	0
Mu	721	True	0
Mu	722	True	0
Mu	723	True	0
Mu	724	True	0
Mu	725	True	0
Mu	726	True	0
Mu	727	True	0
Mu	728	True	0
Mu	729	True	728665757/12441430
Mu	730	True	642/8573323958855
Mu	731	True	414509077/17331150
Mu	732	True	0
Mu	733	True	2247358973/10866400
Mu	734	True	0
Mu	735	True	543443049/10931309
Mu	736	True	0
Mu	737	True	1273466060/7641133
Mu	738	True	328485925/67811162
Mu	739	True	0
Mu	740	True	3909274657/16904670
Mu	741	True	0
Mu	742	True	698147744/24091499
Mu	743	True	0
Mu	744	True	1197143705/39732958
Mu	745	True	0
Mu	746	True	0
Mu	747	True	962383291/14358130
Mu	748	True	271/15770902453356
Mu	749	True	1147130108/7346967
Mu	750	True	0
Mu	751	True	0
Mu	752	True	0
Mu	753	True	0
Mu	754	True	0
Mu	755	True	0
Mu	756	True	0
Mu	757	True	0
Mu	758	True	896389429/10670866
Mu	759	True	0
Mu	760	True	0
Mu	761	True	0
Mu	762	True	0
Mu	763	True	1392000499/6188468
Mu	764	True	449/24731207856257
Mu	765	True	0
Mu	766	True	0
Mu	767	True	420379560/8076091
Mu	768	True	0
Mu	769	True	397288435/3304537
Mu	770	True	0
Mu	771	True	0
Mu	772	True	0
Mu	773	True	0
Mu	774	True	0
Mu	775	True	0
Mu	776	True	0
Mu	777	True	0
Mu	778	True	0
Mu	779	True	446/56783611243097
Mu	780	True	0
Mu	781	True	0
Mu	782	True	0
Mu	783	True	0
Mu	784	True	0
Mu	785	True	1759688441/13940842
Mu	786	True	0
Mu	787	True	229844355/5194879
Mu	788	True	470/44397246490591
Mu	789	True	6242554583/27476006
Mu	790	True	0
Mu	791	True	869224812/16689083
Mu	792	True	0
Mu	793	True	0
Mu	794	True	2768971276/62967727
Mu	795	True	0
Mu	796	True	0
Mu	797	True	0
Mu	798	True	0
Mu	799	True	101/27722050158131
Mu	800	True	1257337271/16099574
Mu	801	True	0
Mu	802	True	0
Mu	803	True	0
Mu	804	True	0
Mu	805	True	0
Mu	806	True	0
Mu	807	True	631469372/8159901
Mu	808	True	0
Mu	809	True	0
Mu	810	True	0
Mu	811	True	763/16175834949896
Mu	812	True	689901442/8538051
Mu	813	True	0
Mu	814	True	0
Mu	815	True	0
Mu	816	True	0
Mu	817	True	0
Mu	818	True	247535579/7019083
Mu	819	True	0
Mu	820	True	0
Mu	821	True	682591772/6556915
Mu	822	True	0
Mu	823	True	168596237/896652
Mu	824	True	0
Mu	825	True	0
Mu	826	True	2324/51040833465817
Mu	827	True	3485754886/19049157
Mu	828	True	0
Mu	829	True	49054349/120296394
Mu	830	True	0
Mu	831	True	0
Mu	832	True	0
Mu	833	True	426154606/61242293
Mu	834	True	0
Mu	835	True	0
Mu	836	True	81/41042829580301
Mu	837	True	1039487587/5223913
Mu	838	True	49704617/1265952
Mu	839	True	0
Mu	840	True	1262606641/10429069
Mu	841	True	0
Mu	842	True	0
Mu	843	True	0
Mu	844	True	931178397/11911277
Mu	845	True	0
Mu	846	True	0
Mu	847	True	0
Mu	848	True	0
Mu	849	True	5304655561/36680416
Mu	850	True	0
Mu	851	True	0
Mu	852	True	0
Mu	853	True	0
Mu	854	True	0
Mu	855	True	0
Mu	856	True	1836070148/10446707
Mu	857	True	0
Mu	858	True	0
Mu	859	True	0
Mu	860	True	0
Mu	861	True	3191/34860974746839
Mu	862	True	0
Mu	863	True	219/5361610889116
Mu	864	True	1101079837/10576829
Mu	865	True	0
Mu	866	True	1499853957/9286793
Mu	867	True	0
Mu	868	True	0
Mu	869	True	0
Mu	870	True	1707244361/13908237
Mu	871	True	1363711433/19025586
Mu	872	True	0
Mu	873	True	0
Mu	874	True	0
Mu	875	True	0
Mu	876	True	0
Mu	877	True	0
Mu	878	True	0
Mu	879	True	501255575/9808254
Mu	880	True	0
Mu	881	True	3891044827/11800446
Mu	882	True	0
Mu	883	True	602/5631472502461
Mu	884	True	1250153053/4007270
Mu	885	True	277/4734769840764
Mu	886	True	871275625/13956293
Mu	887	True	0
Mu	888	True	0
Mu	889	True	0
Mu	890	True	0
Mu	891	True	0
Mu	892	True	0
Mu	893	True	0
Mu	894	True	0
Mu	895	True	1611073257/24934225
Mu	896	True	0
Mu	897	True	0
Mu	898	True	641/8984374628556
Mu	899	True	641845777/32992400
Mu	900	True	0
Mu	901	True	363/7427298529237
Mu	902	True	1074592259/30878677
Mu	903	True	0
Mu	904	True	0
Mu	905	True	0
Mu	906	True	625360897/15797608
Mu	907	True	0
Mu	908	True	510368263/4190641
Mu	909	True	0
Mu	910	True	0
Mu	911	True	0
Mu	912	True	0
Mu	913	True	0
Mu	914	True	0
Mu	915	True	0
Mu	916	True	0
Mu	917	True	1487413027/33959989
Mu	918	True	813/10199267572775
Mu	919	True	0
Mu	920	True	0
Mu	921	True	1192755421/7004015
Mu	922	True	0
Mu	923	True	438447210/3171259
Mu	924	True	0
Mu	925	True	0
Mu	926	True	0
Mu	927	True	263154772/3218777
Mu	928	True	0
Mu	929	True	0
Mu	930	True	0
Mu	931	True	0
Mu	932	True	484/22045939596539
Mu	933	True	0
Mu	934	True	0
Mu	935	True	167906617/8085645
Mu	936	True	566/13653730888553
Mu	937	True	713147624/10103675
Mu	938	True	0
Mu	939	True	129/69707695700779
Mu	940	True	51521199/527018
Mu	941	True	0
Mu	942	True	335258050/35783243
Mu	943	True	0
Mu	944	True	0
Mu	945	True	0
Mu	946	True	0
Mu	947	True	1183183596/10739221
Mu	948	True	0
Mu	949	True	979141526/10725193
Mu	950	True	338/229886106960103
Mu	951	True	750446544/3444799
Mu	952	True	0
Mu	953	True	2042797068/21038881
Mu	954	True	0
Mu	955	True	1025677316/9761461
Mu	956	True	1652942890/5082283
Mu	957	True	0
Mu	958	True	0
Mu	959	True	0
Mu	960	True	0
Mu	961	True	2311/58892302946279
Mu	962	True	0
Mu	963	True	0
Mu	964	True	265373807/10811041
Mu	965	True	2426/23286158926323
Mu	966	True	693685401/3043142
Mu	967	True	0
Mu	968	True	0
Mu	969	True	0
Mu	970	True	0
Mu	971	True	1194018331/6626981
Mu	972	True	0
Mu	973	True	0
Mu	974	True	0
Mu	975	True	0
Mu	976	True	0
Mu	977	True	0
Mu	978	True	181/76919795981484
Mu	979	True	0
Mu	980	True	0
Mu	981	True	559959867/20647886
Mu	982	True	0
Mu	983	True	0
Mu	984	True	0
Mu	985	True	0
Mu	986	True	0
Mu	987	True	0
Mu	988	True	0
Mu	989	True	0
Mu	990	True	0
Mu	991	True	0
Mu	992	True	0
Mu	993	True	0
Mu	994	True	0
Mu	995	True	0
Mu	996	True	863274406/7533291
Mu	997	True	0
Mu	998	True	0
Mu	999	True	0
Mu	1000	True	0
Mu	1001	True	0
Mu	1002	True	0
Mu	1003	True	0
Mu	1004	True	0
Mu	1005	True	0
Mu	1006	True	0
Mu	1007	True	0
Mu	1008	True	0
Mu	1009	True	662115181/10378696
Mu	1010	True	68/18252687263473
Mu	1011	True	0
Mu	1012	True	0
Mu	1013	True	0
Mu	1014	True	1643887026/6750991
Mu	1015	True	599/3918408599000
Mu	1016	True	2099366673/8062780
Mu	1017	True	649/10846945105540
Mu	1018	True	1499115859/19515791
Mu	1019	True	747/29954689181458
Mu	1020	True	1027910477/6068514
Mu	1021	True	0
Mu	1022	True	1069306826/8158309
Mu	1023	True	0
Mu	1024	True	148/14489800125821
Mu	1025	True	566230633/2193341
Mu	1026	True	0
Mu	1027	True	0
Mu	1028	True	0
Mu	1029	True	480487552/4194553
Mu	1030	True	0
Mu	1031	True	0
Mu	1032	True	0
Mu	1033	True	142/20576498616117
Mu	1034	True	1371706432/6067305
Mu	1035	True	582/14930496847225
Mu	1036	True	0
Mu	1037	True	0
Mu	1038	True	575727237/18476510
Mu	1039	True	0
Mu	1040	True	0
Mu	1041	True	0
Mu	1042	True	0
Mu	1043	True	0
Mu	1044	True	0
Mu	1045	True	2617423088/13361913
Mu	1046	True	0
Mu	1047	True	0
Mu	1048	True	1375772134/8548489
Mu	1049	True	1421/10841648786757
Mu	1050	True	2434377884/10747805
Mu	1051	True	0
Mu	1052	True	0
Mu	1053	True	0
Mu	1054	True	763379780/18794633
Mu	1055	True	697/79593282398560
Mu	1056	True	0
Mu	1057	True	0
Mu	1058	True	0
Mu	1059	True	0
Mu	1060	True	0
Mu	1061	True	0
Mu	1062	True	0
Mu	1063	True	0
Mu	1064	True	0
Mu	1065	True	521356059/16928486
Mu	1066	True	0
Mu	1067	True	0
Mu	1068	True	0
Mu	1069	True	3558/41298710111093
Mu	1070	True	701649501/21995993
Mu	1071	True	0
Mu	1072	True	0
Mu	1073	True	0
Mu	1074	True	2853428839/37415393
Mu	1075	True	0
Mu	1076	True	1405598925/10489748
Mu	1077	True	0
Mu	1078	True	0
Mu	1079	True	577840712/21105635
Mu	1080	True	0
Mu	1081	True	1173772737/22237331
Mu	1082	True	0
Mu	1083	True	950909141/6877418
Mu	1084	True	426/54985202614237
Mu	1085	True	578941981/9358888
Mu	1086	True	0
Mu	1087	True	995479528/9672865
Mu	1088	True	0
Mu	1089	True	0
Mu	1090	True	1100744249/10913766
Mu	1091	True	0
Mu	1092	True	0
Mu	1093	True	627/6876175725542
Mu	1094	True	1748221498/5988111
Mu	1095	True	0
Mu	1096	True	0
Mu	1097	True	234778897/13522759
Mu	1098	True	141/3939849284963
Mu	1099	True	2053612933/9456204
Mu	1100	True	0
Mu	1101	True	0
Mu	1102	True	0
Mu	1103	True	0
Mu	1104	True	0
Mu	1105	True	175008367/21442660
Mu	1106	True	0
Mu	1107	True	0
Mu	1108	True	0
Mu	1109	True	0
Mu	1110	True	1853676001/3345215
Mu	1111	True	787/33039047171238
Mu	1112	True	1270705439/5484492
Mu	1113	True	0
Mu	1114	True	347401381/7739676
Mu	1115	True	0
Mu	1116	True	1291096677/13091225
Mu	1117	True	0
Mu	1118	True	451918173/12776996
Mu	1119	True	0
Mu	1120	True	247553247/29801549
Mu	1121	True	2958/104415758756659
Mu	1122	True	805984499/6128492
Mu	1123	True	675/15665972860408
Mu	1124	True	1498/16163077706053
Mu	1125	True	1274744843/13357189
Mu	1126	True	756/21030562914919
Mu	1127	True	0
Mu	1128	True	0
Mu	1129	True	539208649/29618382
Mu	1130	True	0
Mu	1131	True	0
Mu	1132	True	0
Mu	1133	True	0
Mu	1134	True	0
Mu	1135	True	0
Mu	1136	True	0
Mu	1137	True	0
Mu	1138	True	0
Mu	1139	True	0
Mu	1140	True	1944493682/17919743
Mu	1141	True	0
Mu	1142	True	0
Mu	1143	True	0
Mu	1144	True	0
Mu	1145	True	0
Mu	1146	True	1127/8620920467689
Mu	1147	True	3393730958/7528169
Mu	1148	True	367/26144352555664
Mu	1149	True	1575503826/23285179
Mu	1150	True	0
Mu	1151	True	0
Mu	1152	True	0
Mu	1153	True	2783865045/7873249
Mu	1154	True	0
Mu	1155	True	491629255/1752819
Mu	1156	True	0
Mu	1157	True	0
Mu	1158	True	0
Mu	1159	True	0
Mu	1160	True	0
Mu	1161	True	0
Mu	1162	True	1163188467/11852464
Mu	1163	True	0
Mu	1164	True	1180222449/9667256
Mu	1165	True	0
Mu	1166	True	608407732/30088217
Mu	1167	True	0
Mu	1168	True	0
Mu	1169	True	1361279651/16241042
Mu	1170	True	1045/17940815045146
Mu	1171	True	973043833/11628949
Mu	1172	True	0
Mu	1173	True	776164497/2739796
Mu	1174	True	0
Mu	1175	True	0
Mu	1176	True	2325297401/8492541
Mu	1177	True	0
Mu	1178	True	0
Mu	1179	True	637/46872294032094
Mu	1180	True	0
Mu	1181	True	0
Mu	1182	True	177583264/43922343
Mu	1183	True	0
Mu	1184	True	1444881171/24576206
Mu	1185	True	0
Mu	1186	True	0
Mu	1187	True	0
Mu	1188	True	0
Mu	1189	True	0
Mu	1190	True	0
Mu	1191	True	632399587/16119533
Mu	1192	True	376/21661299335083
Mu	1193	True	374578535/2720786
Mu	1194	True	0
Mu	1195	True	6736396994/71211857
Mu	1196	True	0
Mu	1197	True	0
Mu	1198	True	0
Mu	1199	True	0
Mu	1200	True	0
Mu	1201	True	0
Mu	1202	True	0
Mu	1203	True	0
Mu	1204	True	0
Mu	1205	True	0
Mu	1206	True	0
Mu	1207	True	0
Mu	1208	True	984148218/3370147
Mu	1209	True	965/24532164755826
Mu	1210	True	0
Mu	1211	True	0
Mu	1212	True	0
Mu	1213	True	0
Mu	1214	True	0
Mu	1215	True	0
Mu	1216	True	0
Mu	1217	True	0
Mu	1218	True	284101719/26233594
Mu	1219	True	0
Mu	1220	True	0
Mu	1221	True	0
Mu	1222	True	667372517/4799561
Mu	1223	True	0
Mu	1224	True	0
Mu	1225	True	924892940/3457667
Mu	1226	True	0
Mu	1227	True	734599285/2102208
Mu	1228	True	0
Mu	1229	True	0
Mu	1230	True	1006/18961638488031
Mu	1231	True	0
Mu	1232	True	3294455138/13626877
Mu	1233	True	0
Mu	1234	True	1413778040/5373481
Mu	1235	True	0
Mu	1236	True	1640572777/11889048
Mu	1237	True	447/11058266796095
Mu	1238	True	0
Mu	1239	True	0
Mu	1240	True	1882960193/6044938
Mu	1241	True	949/11185868065381
Mu	1242	True	281/4148425490873
Mu	1243	True	1848978127/9135205
Mu	1244	True	0
Mu	1245	True	294593068/20931467
Mu	1246	True	0
Mu	1247	True	629484420/2345021
Mu	1248	True	0
Mu	1249	True	1632164804/9218181
Mu	1250	True	480/40135577462123
Mu	1251	True	396308873/3461746
Mu	1252	True	0
Mu	1253	True	0
Mu	1254	True	0
Mu	1255	True	0
Mu	1256	True	0
Mu	1257	True	0
Mu	1258	True	0
Mu	1259	True	0
Mu	1260	True	0
Mu	1261	True	0
Mu	1262	True	0
Mu	1263	True	0
Mu	1264	True	4351567677/9389462
Mu	1265	True	0
Mu	1266	True	0
Mu	1267	True	0
Mu	1268	True	0
Mu	1269	True	0
Mu	1270	True	0
Mu	1271	True	0
Mu	1272	True	1032329873/5793324
Mu	1273	True	0
Mu	1274	True	0
Mu	1275	True	0
Mu	1276	True	0
Mu	1277	True	244367007/18548261
Mu	1278	True	0
Mu	1279	True	0
Mu	1280	True	0
Mu	1281	True	0
Mu	1282	True	0
Mu	1283	True	0
Mu	1284	True	0
Mu	1285	True	0
Mu	1286	True	0
Mu	1287	True	0
Mu	1288	True	0
Mu	1289	True	0
Mu	1290	True	0
Mu	1291	True	0
Mu	1292	True	1599804884/9728469
Mu	1293	True	0
Mu	1294	True	392198559/2695577
Mu	1295	True	0
Mu	1296	True	0
Mu	1297	True	0
Mu	1298	True	0
Mu	1299	True	0
Mu	1300	True	0
Mu	1301	True	4007633511/23486854
Mu	1302	True	0
Mu	1303	True	0
Mu	1304	True	0
Mu	1305	True	0
Mu	1306	True	177/4185212360962
Mu	1307	True	1741111483/15605862
Mu	1308	True	285287837/21732619
Mu	1309	True	0
Mu	1310	True	0
Mu	1311	True	0
Mu	1312	True	600503146/3617751
Mu	1313	True	319/26513586268416
Mu	1314	True	0
Mu	1315	True	0
Mu	1316	True	0
Mu	1317	True	790/10355067953383
Mu	1318	True	1210969633/21960812
Mu	1319	True	0
Mu	1320	True	0
Mu	1321	True	0
Mu	1322	True	1712553884/3334947
Mu	1323	True	0
Mu	1324	True	0
Mu	1325	True	1416991206/5482919
Mu	1326	True	0
Mu	1327	True	808768781/13500628
Mu	1328	True	0
Mu	1329	True	2224755454/7935323
Mu	1330	True	0
Mu	1331	True	0
Mu	1332	True	0
Mu	1333	True	507100351/11886967
Mu	1334	True	0
Mu	1335	True	0
Mu	1336	True	0
Mu	1337	True	1436357807/14666500
Mu	1338	True	0
Mu	1339	True	0
Mu	1340	True	0
Mu	1341	True	0
Mu	1342	True	0
Mu	1343	True	943/18713999451087
Mu	1344	True	665201910/10126391
Mu	1345	True	0
Mu	1346	True	0
Mu	1347	True	0
Mu	1348	True	0
Mu	1349	True	0
Mu	1350	True	0
Mu	1351	True	0
Mu	1352	True	0
Mu	1353	True	0
Mu	1354	True	0
Mu	1355	True	804/23544448007657
Mu	1356	True	1297820720/4402597
Mu	1357	True	591/43133039871694
Mu	1358	True	1240034787/18649585
Mu	1359	True	0
Mu	1360	True	0
Mu	1361	True	0
Mu	1362	True	0
Mu	1363	True	0
Mu	1364	True	0
Mu	1365	True	0
Mu	1366	True	0
Mu	1367	True	0
Mu	1368	True	0
Mu	1369	True	0
Mu	1370	True	0
Mu	1371	True	851382779/16533066
Mu	1372	True	930039254/10677969
Mu	1373	True	0
Mu	1374	True	0
Mu	1375	True	0
Mu	1376	True	813661794/60208981
Mu	1377	True	941/18379362632578
Mu	1378	True	800/15581727406829
Mu	1379	True	3713725926/9824087
Mu	1380	True	0
Mu	1381	True	1756122379/22132829
Mu	1382	True	0
Mu	1383	True	1326923777/12818811
Mu	1384	True	0
Mu	1385	True	295668449/12747658
Mu	1386	True	0
Mu	1387	True	2049120439/37604613
Mu	1388	True	585540922/18639801
Mu	1389	True	0
Mu	1390	True	4750311355/59412467
Mu	1391	True	0
Mu	1392	True	849490125/15310447
Mu	1393	True	523/261776745704813
Mu	1394	True	371348569/7686445
Mu	1395	True	0
Mu	1396	True	0
Mu	1397	True	809590463/7021147
Mu	1398	True	0
Mu	1399	True	1422084727/10241944
Mu	1400	True	0
Mu	1401	True	262225702/3197111
Mu	1402	True	0
Mu	1403	True	0
Mu	1404	True	0
Mu	1405	True	773/17439201323560
Mu	1406	True	0
Mu	1407	True	0
Mu	1408	True	0
Mu	1409	True	0
Mu	1410	True	0
Mu	1411	True	0
Mu	1412	True	1367/24156201809966
Mu	1413	True	5316183175/13541112
Mu	1414	True	0
Mu	1415	True	0
Mu	1416	True	0
Mu	1417	True	0
Mu	1418	True	0
Mu	1419	True	1391587563/18632503
Mu	1420	True	0
Mu	1421	True	1146075575/16945746
Mu	1422	True	0
Mu	1423	True	787685366/12794763
Mu	1424	True	0
Mu	1425	True	590/23842904895243
Mu	1426	True	382243560/5263471
Mu	1427	True	0
Mu	1428	True	0
Mu	1429	True	0
Mu	1430	True	925155794/14407689
Mu	1431	True	0
Mu	1432	True	0
Mu	1433	True	1826672327/5298087
Mu	1434	True	0
Mu	1435	True	818662037/6517541
Mu	1436	True	0
Mu	1437	True	0
Mu	1438	True	0
Mu	1439	True	0
Mu	1440	True	136/19441057560325
Mu	1441	True	820463909/13187972
Mu	1442	True	0
Mu	1443	True	0
Mu	1444	True	0
Mu	1445	True	0
Mu	1446	True	0
Mu	1447	True	0
Mu	1448	True	0
Mu	1449	True	0
Mu	1450	True	39519563/3367956
Mu	1451	True	0
Mu	1452	True	0
Mu	1453	True	0
Mu	1454	True	0
Mu	1455	True	0
Mu	1456	True	0
Mu	1457	True	914345787/15006311
Mu	1458	True	0
Mu	1459	True	0
Mu	1460	True	0
Mu	1461	True	0
Mu	1462	True	1643984324/8087827
Mu	1463	True	0
Mu	1464	True	0
Mu	1465	True	0
Mu	1466	True	0
Mu	1467	True	0
Mu	1468	True	2363724919/121149463
Mu	1469	True	0
Mu	1470	True	0
Mu	1471	True	0
Mu	1472	True	0
Mu	1473	True	1181419420/24391947
Mu	1474	True	1266/24348767006921
Mu	1475	True	2007691655/4890396
Mu	1476	True	0
Mu	1477	True	0
Mu	1478	True	0
Mu	1479	True	113906773/34699472
Mu	1480	True	0
Mu	1481	True	452328655/2238847
Mu	1482	True	0
Mu	1483	True	2493687181/4878111
Mu	1484	True	0
Mu	1485	True	1216250073/11399174
Mu	1486	True	0
Mu	1487	True	1040554094/22369685
Mu	1488	True	0
Mu	1489	True	0
Mu	1490	True	821423838/7006891
Mu	1491	True	0
Mu	1492	True	13982851189/35748200
Mu	1493	True	1091/26336021474118
Mu	1494	True	955038197/6758647
Mu	1495	True	2276592979/36345461
Mu	1496	True	0
Mu	1497	True	843046621/5231515
Mu	1498	True	0
Mu	1499	True	0
Mu	1500	True	0
Mu	1501	True	0
Mu	1502	True	0
Mu	1503	True	0
Mu	1504	True	0
Mu	1505	True	0
Mu	1506	True	0
Mu	1507	True	0
Mu	1508	True	0
Mu	1509	True	0
Mu	1510	True	0
Mu	1511	True	1061/8547318584179
Mu	1512	True	0
Mu	1513	True	0
Mu	1514	True	3403964591/41524380
Mu	1515	True	0
Mu	1516	True	776367722/2558203
Mu	1517	True	1131/19477223258017
Mu	1518	True	1187215165/11673438
Mu	1519	True	0
Mu	1520	True	0
Mu	1521	True	0
Mu	1522	True	0
Mu	1523	True	0
Mu	1524	True	107/3818118176378
Mu	1525	True	1890419359/10469463
Mu	1526	True	0
Mu	1527	True	0
Mu	1528	True	0
Mu	1529	True	1914587273/11760167
Mu	1530	True	0
Mu	1531	True	0
Mu	1532	True	0
Mu	1533	True	0
Mu	1534	True	317401349/15034766
Mu	1535	True	0
Mu	1536	True	0
Mu	1537	True	0
Mu	1538	True	925904870/5701709
Mu	1539	True	0
Mu	1540	True	0
Mu	1541	True	0
Mu	1542	True	0
Mu	1543	True	0
Mu	1544	True	0
Mu	1545	True	3006779552/10200065
Mu	1546	True	0
Mu	1547	True	0
Mu	1548	True	0
Mu	1549	True	0
Mu	1550	True	0
Mu	1551	True	0
Mu	1552	True	0
Mu	1553	True	0
Mu	1554	True	0
Mu	1555	True	0
Mu	1556	True	0
Mu	1557	True	0
Mu	1558	True	0
Mu	1559	True	0
Mu	1560	True	0
Mu	1561	True	0
Mu	1562	True	841692589/10301847
Mu	1563	True	0
Mu	1564	True	353303059/39270528
Mu	1565	True	0
Mu	1566	True	0
Mu	1567	True	0
Mu	1568	True	0
Mu	1569	True	0
Mu	1570	True	0
Mu	1571	True	2172177644/22082727
Mu	1572	True	0
Mu	1573	True	3555434206/5229417
Mu	1574	True	0
Mu	1575	True	0
Mu	1576	True	0
Mu	1577	True	0
Mu	1578	True	0
Mu	1579	True	0
Mu	1580	True	0
Mu	1581	True	1868592802/3903661
Mu	1582	True	0
Mu	1583	True	0
Mu	1584	True	0
Mu	1585	True	0
Mu	1586	True	0
Mu	1587	True	0
Mu	1588	True	0
Mu	1589	True	0
Mu	1590	True	579601431/3166636
Mu	1591	True	0
Mu	1592	True	93018773/1006533
Mu	1593	True	0
Mu	1594	True	764225953/20296114
Mu	1595	True	2346441761/13087829
Mu	1596	True	0
Mu	1597	True	0
Mu	1598	True	548/11253605842305
Mu	1599	True	0
Mu	1600	True	0
Mu	1601	True	510858155/14012781
Mu	1602	True	0
Mu	1603	True	0
Mu	1604	True	0
Mu	1605	True	2931617628/9147829
Mu	1606	True	1497177839/17438337
Mu	1607	True	0
Mu	1608	True	0
Mu	1609	True	0
Mu	1610	True	0
Mu	1611	True	0
Mu	1612	True	0
Mu	1613	True	760/31325684344349
Mu	1614	True	0
Mu	1615	True	0
Mu	1616	True	0
Mu	1617	True	0
Mu	1618	True	0
Mu	1619	True	0
Mu	1620	True	1887042427/5961570
Mu	1621	True	0
Mu	1622	True	0
Mu	1623	True	2384491747/9701502
Mu	1624	True	0
Mu	1625	True	0
Mu	1626	True	0
Mu	1627	True	881757388/1567447
Mu	1628	True	0
Mu	1629	True	0
Mu	1630	True	0
Mu	1631	True	0
Mu	1632	True	0
Mu	1633	True	0
Mu	1634	True	0
Mu	1635	True	524384848/2971655
Mu	1636	True	0
Mu	1637	True	0
Mu	1638	True	0
Mu	1639	True	0
Mu	1640	True	0
Mu	1641	True	0
Mu	1642	True	0
Mu	1643	True	0
Mu	1644	True	589014434/3874601
Mu	1645	True	0
Mu	1646	True	0
Mu	1647	True	0
Mu	1648	True	0
Mu	1649	True	0
Mu	1650	True	0
Mu	1651	True	0
Mu	1652	True	0
Mu	1653	True	0
Mu	1654	True	0
Mu	1655	True	0
Mu	1656	True	0
Mu	1657	True	3193948987/18832313
Mu	1658	True	0
Mu	1659	True	1131108575/6217796
Mu	1660	True	0
Mu	1661	True	0
Mu	1662	True	0
Mu	1663	True	0
Mu	1664	True	0
Mu	1665	True	0
Mu	1666	True	1755059873/15436928
Mu	1667	True	0
Mu	1668	True	0
Mu	1669	True	0
Mu	1670	True	626041088/10685385
Mu	1671	True	0
Mu	1672	True	0
Mu	1673	True	0
Mu	1674	True	0
Mu	1675	True	1372614653/4143814
Mu	1676	True	0
Mu	1677	True	0
Mu	1678	True	0
Mu	1679	True	0
Mu	1680	True	0
Mu	1681	True	4082362064/11990317
Mu	1682	True	309/34743463577735
Mu	1683	True	0
Mu	1684	True	0
Mu	1685	True	0
Mu	1686	True	0
Mu	1687	True	0
Mu	1688	True	0
Mu	1689	True	404/10767209681463
Mu	1690	True	3609353016/14276923
Mu	1691	True	0
Mu	1692	True	2156559760/32724183
Mu	1693	True	0
Mu	1694	True	0
Mu	1695	True	0
Mu	1696	True	0
Mu	1697	True	0
Mu	1698	True	2260289219/4403966
Mu	1699	True	0
Mu	1700	True	1443013703/9054637
Mu	1701	True	199/11600453768034
Mu	1702	True	0
Mu	1703	True	0
Mu	1704	True	0
Mu	1705	True	0
Mu	1706	True	0
Mu	1707	True	1596626860/7597093
Mu	1708	True	0
Mu	1709	True	0
Mu	1710	True	334/29749930392619
Mu	1711	True	0
Mu	1712	True	0
Mu	1713	True	0
Mu	1714	True	0
Mu	1715	True	0
Mu	1716	True	0
Mu	1717	True	1074864737/5979866
Mu	1718	True	1024/14634501929605
Mu	1719	True	280460647/11610440
Mu	1720	True	0
Mu	1721	True	290586267/10680968
Mu	1722	True	0
Mu	1723	True	0
Mu	1724	True	0
Mu	1725	True	0
Mu	1726	True	0
Mu	1727	True	6175163869/8224548
Mu	1728	True	0
Mu	1729	True	0
Mu	1730	True	0
Mu	1731	True	0
Mu	1732	True	0
Mu	1733	True	0
Mu	1734	True	0
Mu	1735	True	767/11164124670514
Mu	1736	True	0
Mu	1737	True	0
Mu	1738	True	1354585405/57326503
Mu	1739	True	0
Mu	1740	True	0
Mu	1741	True	0
Mu	1742	True	0
Mu	1743	True	0
Mu	1744	True	0
Mu	1745	True	0
Mu	1746	True	0
Mu	1747	True	0
Mu	1748	True	381/30637818909800
Mu	1749	True	1353919408/9558447
Mu	1750	True	0
Mu	1751	True	0
Mu	1752	True	0
Mu	1753	True	0
Mu	1754	True	1615145619/14730307
Mu	1755	True	0
Mu	1756	True	0
Mu	1757	True	0
Mu	1758	True	0
Mu	1759	True	1383/23769598298164
Mu	1760	True	715733149/17012749
Mu	1761	True	0
Mu	1762	True	1070332387/7258740
Mu	1763	True	0
Mu	1764	True	0
Mu	1765	True	0
Mu	1766	True	0
Mu	1767	True	200232204/36836983
Mu	1768	True	0
Mu	1769	True	0
Mu	1770	True	0
Mu	1771	True	1580697083/3756394
Mu	1772	True	0
Mu	1773	True	0
Mu	1774	True	0
Mu	1775	True	0
Mu	1776	True	536/30602293516817
Mu	1777	True	0
Mu	1778	True	0
Mu	1779	True	706278136/21670721
Mu	1780	True	0
Mu	1781	True	0
Mu	1782	True	0
Mu	1783	True	0
Mu	1784	True	0
Mu	1785	True	0
Mu	1786	True	0
Mu	1787	True	0
Mu	1788	True	2428932015/4658846
Mu	1789	True	0
Mu	1790	True	0
Mu	1791	True	0
Mu	1792	True	0
Mu	1793	True	0
Mu	1794	True	1004761720/14283277
Mu	1795	True	1045/74025574888866
Mu	1796	True	736245683/12450875
Mu	1797	True	0
Mu	1798	True	1091677357/6698497
Mu	1799	True	0
Mu	1800	True	0
Mu	1801	True	0
Mu	1802	True	0
Mu	1803	True	0
Mu	1804	True	0
Mu	1805	True	0
Mu	1806	True	0
Mu	1807	True	0
Mu	1808	True	0
Mu	1809	True	0
Mu	1810	True	0
Mu	1811	True	1794446449/9353160
Mu	1812	True	0
Mu	1813	True	0
Mu	1814	True	0
Mu	1815	True	0
Mu	1816	True	0
Mu	1817	True	0
Mu	1818	True	0
Mu	1819	True	0
Mu	1820	True	595/25839199496216
Mu	1821	True	501660090/12836219
Mu	1822	True	0
Mu	1823	True	0
Mu	1824	True	0
Mu	1825	True	886845461/17372105
Mu	1826	True	463/12108978247780
Mu	1827	True	0
Mu	1828	True	1256957005/6822401
Mu	1829	True	0
Mu	1830	True	0
Mu	1831	True	0
Mu	1832	True	1114761463/24620471
Mu	1833	True	816749459/4091145
Mu	1834	True	1467/25803627881569
Mu	1835	True	0
Mu	1836	True	0
Mu	1837	True	1340394857/7851867
Mu	1838	True	689/57726077627550
Mu	1839	True	0
Mu	1840	True	0
Mu	1841	True	213192175/218702896
Mu	1842	True	0
Mu	1843	True	0
Mu	1844	True	0
Mu	1845	True	269/37864092365989
Mu	1846	True	0
Mu	1847	True	127/50977601328792
Mu	1848	True	6630504639/54197908
Mu	1849	True	0
Mu	1850	True	0
Mu	1851	True	0
Mu	1852	True	0
Mu	1853	True	937368510/44366899
Mu	1854	True	0
Mu	1855	True	0
Mu	1856	True	1273/22834316985083
Mu	1857	True	968870693/9781298
Mu	1858	True	0
Mu	1859	True	0
Mu	1860	True	0
Mu	1861	True	0
Mu	1862	True	0
Mu	1863	True	0
Mu	1864	True	0
Mu	1865	True	0
Mu	1866	True	0
Mu	1867	True	367855994/2756371
Mu	1868	True	0
Mu	1869	True	961118949/5110361
Mu	1870	True	0
Mu	1871	True	0
Mu	1872	True	0
Mu	1873	True	475904597/16594138
Mu	1874	True	0
Mu	1875	True	0
Mu	1876	True	0
Mu	1877	True	368587416/40549801
Mu	1878	True	0
Mu	1879	True	0
Mu	1880	True	0
Mu	1881	True	0
Mu	1882	True	0
Mu	1883	True	0
Mu	1884	True	1392628731/7072730
Mu	1885	True	1443/34204618790867
Mu	1886	True	0
Mu	1887	True	0
Mu	1888	True	0
Mu	1889	True	2199979178/10184351
Mu	1890	True	513/7648519332079
Mu	1891	True	0
Mu	1892	True	0
Mu	1893	True	1049715697/52530467
Mu	1894	True	0
Mu	1895	True	0
Mu	1896	True	0
Mu	1897	True	0
Mu	1898	True	310545430/24770237
Mu	1899	True	0
Mu	1900	True	0
Mu	1901	True	0
Mu	1902	True	1510724746/9298011
Mu	1903	True	0
Mu	1904	True	0
Mu	1905	True	0
Mu	1906	True	226450613/3329462
Mu	1907	True	0
Mu	1908	True	893/12089370042644
Mu	1909	True	909992846/10167081
Mu	1910	True	0
Mu	1911	True	0
Mu	1912	True	0
Mu	1913	True	1133719863/5922752
Mu	1914	True	0
Mu	1915	True	0
Mu	1916	True	576689997/7623398
Mu	1917	True	0
Mu	1918	True	0
Mu	1919	True	0
Mu	1920	True	0
Mu	1921	True	521/28069923350145
Mu	1922	True	0
Mu	1923	True	0
Mu	1924	True	0
Mu	1925	True	0
Mu	1926	True	1459/14425278144736
Mu	1927	True	0
Mu	1928	True	0
Mu	1929	True	0
Mu	1930	True	0
Mu	1931	True	0
Mu	1932	True	200/19499835858209
Mu	1933	True	0
Mu	1934	True	0
Mu	1935	True	3515138051/21955212
Mu	1936	True	3357/60004662631666
Mu	1937	True	0
Mu	1938	True	0
Mu	1939	True	0
Mu	1940	True	0
Mu	1941	True	0
Mu	1942	True	0
Mu	1943	True	0
Mu	1944	True	2344924239/5930138
Mu	1945	True	1453/11968716595728
Mu	1946	True	736441513/29073356
Mu	1947	True	0
Mu	1948	True	2504960408/6259255
Mu	1949	True	153/16792015977953
Mu	1950	True	0
Mu	1951	True	3159634261/8789430
Mu	1952	True	0
Mu	1953	True	0
Mu	1954	True	0
Mu	1955	True	1547923309/12996222
Mu	1956	True	0
Mu	1957	True	0
Mu	1958	True	0
Mu	1959	True	0
Mu	1960	True	310/43109406336569
Mu	1961	True	0
Mu	1962	True	4675290011/16475251
Mu	1963	True	0
Mu	1964	True	0
Mu	1965	True	0
Mu	1966	True	825125399/8210918
Mu	1967	True	0
Mu	1968	True	427102820/33420543
Mu	1969	True	0
Mu	1970	True	0
Mu	1971	True	0
Mu	1972	True	891672298/3297429
Mu	1973	True	0
Mu	1974	True	1381185945/21678287
Mu	1975	True	0
Mu	1976	True	0
Mu	1977	True	0
Mu	1978	True	0
Mu	1979	True	0
Mu	1980	True	0
Mu	1981	True	0
Mu	1982	True	0
Mu	1983	True	1072308145/9951329
Mu	1984	True	220/21757476458231
Mu	1985	True	0
Mu	1986	True	0
Mu	1987	True	0
Mu	1988	True	0
Mu	1989	True	0
Mu	1990	True	20976578548/204829105
Mu	1991	True	375/3992920125587
Mu	1992	True	2502720443/11791459
Mu	1993	True	787/72010848485433
Mu	1994	True	2148713797/23455727
Mu	1995	True	1711996359/3547400
Mu	1996	True	383/4977269980306
Mu	1997	True	0
Mu	1998	True	0
Mu	1999	True	0
Mu	2000	True	0
Mu	2001	True	1511165381/3853659
Mu	2002	True	0
Mu	2003	True	0
Mu	2004	True	0
Mu	2005	True	0
Mu	2006	True	656842805/3184624
Mu	2007	True	302/6201538227673
Mu	2008	True	0
Mu	2009	True	0
Mu	2010	True	0
Mu	2011	True	0
Mu	2012	True	691170284/5241227
Mu	2013	True	0
Mu	2014	True	2726164833/7324358
Mu	2015	True	0
Mu	2016	True	0
Mu	2017	True	0
Mu	2018	True	0
Mu	2019	True	0
Mu	2020	True	0
Mu	2021	True	382996904/8985611
Mu	2022	True	0
Mu	2023	True	0
Mu	2024	True	0
Mu	2025	True	0
Mu	2026	True	0
Mu	2027	True	1549243659/6269759
Mu	2028	True	0
Mu	2029	True	0
Mu	2030	True	0
Mu	2031	True	0
Mu	2032	True	0
Mu	2033	True	0
Mu	2034	True	0
Mu	2035	True	1512257065/6658011
Mu	2036	True	0
Mu	2037	True	0
Mu	2038	True	0
Mu	2039	True	0
Mu	2040	True	0
Mu	2041	True	0
Mu	2042	True	0
Mu	2043	True	0
Mu	2044	True	0
Mu	2045	True	0
Mu	2046	True	0
Mu	2047	True	1787/12197412931172
Mu	2048	True	285107959/36213198
Mu	2049	True	0
Mu	2050	True	0
Mu	2051	True	0
Mu	2052	True	0
Mu	2053	True	0
Mu	2054	True	0
Mu	2055	True	1434177573/5897654
Mu	2056	True	0
Mu	2057	True	0
Mu	2058	True	0
Mu	2059	True	330050926/830053
Mu	2060	True	0
Mu	2061	True	0
Mu	2062	True	1094341732/1860843
Mu	2063	True	2581/38313034513934
Mu	2064	True	0
Mu	2065	True	0
Mu	2066	True	0
Mu	2067	True	0
Mu	2068	True	628953301/4192243
Mu	2069	True	0
Mu	2070	True	0
Mu	2071	True	0
Mu	2072	True	0
Mu	2073	True	0
Mu	2074	True	811838793/116799995
Mu	2075	True	0
Mu	2076	True	0
Mu	2077	True	0
Mu	2078	True	0
Mu	2079	True	0
Mu	2080	True	0
Mu	2081	True	0
Mu	2082	True	0
Mu	2083	True	0
Mu	2084	True	0
Mu	2085	True	0
Mu	2086	True	0
Mu	2087	True	3402272096/14646311
Mu	2088	True	0
Mu	2089	True	0
Mu	2090	True	0
Mu	2091	True	0
Mu	2092	True	0
Mu	2093	True	0
Mu	2094	True	0
Mu	2095	True	0
Mu	2096	True	0
Mu	2097	True	0
Mu	2098	True	1638193501/27284389
Mu	2099	True	433/9541233453391
Mu	2100	True	0
Mu	2101	True	0
Mu	2102	True	0
Mu	2103	True	0
Mu	2104	True	0
Mu	2105	True	0
Mu	2106	True	0
Mu	2107	True	0
Mu	2108	True	0
Mu	2109	True	0
Mu	2110	True	0
Mu	2111	True	0
Mu	2112	True	0
Mu	2113	True	0
Mu	2114	True	0
Mu	2115	True	0
Mu	2116	True	1165894399/6704818
Mu	2117	True	0
Mu	2118	True	0
Mu	2119	True	0
Mu	2120	True	0
Mu	2121	True	0
Mu	2122	True	0
Mu	2123	True	0
Mu	2124	True	0
Mu	2125	True	0
Mu	2126	True	1044373040/7288813
Mu	2127	True	0
Mu	2128	True	0
Mu	2129	True	0
Mu	2130	True	1207/44298380499766
Mu	2131	True	848206861/19895671
Mu	2132	True	0
Mu	2133	True	0
Mu	2134	True	0
Mu	2135	True	0
Mu	2136	True	0
Mu	2137	True	848808299/42485502
Mu	2138	True	0
Mu	2139	True	1886043745/9390387
Mu	2140	True	3542/42271897838773
Mu	2141	True	1569232012/5999089
Mu	2142	True	0
Mu	2143	True	0
Mu	2144	True	260728755/758423
Mu	2145	True	0
Mu	2146	True	1287510160/6733013
Mu	2147	True	0
Mu	2148	True	0
Mu	2149	True	0
Mu	2150	True	0
Mu	2151	True	0
Mu	2152	True	0
Mu	2153	True	0
Mu	2154	True	0
Mu	2155	True	0
Mu	2156	True	0
Mu	2157	True	0
Mu	2158	True	0
Mu	2159	True	0
Mu	2160	True	0
Mu	2161	True	0
Mu	2162	True	359/31595724103109
Mu	2163	True	0
Mu	2164	True	0
Mu	2165	True	433050293/1167598
Mu	2166	True	0
Mu	2167	True	0
Mu	2168	True	0
Mu	2169	True	0
Mu	2170	True	0
Mu	2171	True	0
Mu	2172	True	0
Mu	2173	True	0
Mu	2174	True	0
Mu	2175	True	1237633177/5582176
Mu	2176	True	0
Mu	2177	True	0
Mu	2178	True	0
Mu	2179	True	0
Mu	2180	True	0
Mu	2181	True	0
Mu	2182	True	0
Mu	2183	True	0
Mu	2184	True	0
Mu	2185	True	0
Mu	2186	True	0
Mu	2187	True	0
Mu	2188	True	0
Mu	2189	True	0
Mu	2190	True	0
Mu	2191	True	0
Mu	2192	True	0
Mu	2193	True	0
Mu	2194	True	794/14831263957525
Mu	2195	True	646488943/3047387
Mu	2196	True	0
Mu	2197	True	0
Mu	2198	True	0
Mu	2199	True	1218053411/6540423
Mu	2200	True	0
Mu	2201	True	0
Mu	2202	True	0
Mu	2203	True	749286743/3611056
Mu	2204	True	0
Mu	2205	True	0
Mu	2206	True	0
Mu	2207	True	1561/13921420727402
Mu	2208	True	488022399/23500985
Mu	2209	True	0
Mu	2210	True	0
Mu	2211	True	0
Mu	2212	True	0
Mu	2213	True	0
Mu	2214	True	1204840507/7452377
Mu	2215	True	0
Mu	2216	True	0
Mu	2217	True	0
Mu	2218	True	4672549941/6266951
Mu	2219	True	0
Mu	2220	True	0
Mu	2221	True	0
Mu	2222	True	0
Mu	2223	True	1178891537/12887748
Mu	2224	True	0
Mu	2225	True	1252996487/7008500
Mu	2226	True	0
Mu	2227	True	0
Mu	2228	True	0
Mu	2229	True	0
Mu	2230	True	0
Mu	2231	True	1470666634/6548797
Mu	2232	True	0
Mu	2233	True	1837635748/10325335
Mu	2234	True	0
Mu	2235	True	0
Mu	2236	True	0
Mu	2237	True	0
Mu	2238	True	0
Mu	2239	True	0
Mu	2240	True	0
Mu	2241	True	0
Mu	2242	True	1111851826/10701995
Mu	2243	True	0
Mu	2244	True	0
Mu	2245	True	0
Mu	2246	True	0
Mu	2247	True	0
Mu	2248	True	0
Mu	2249	True	0
Mu	2250	True	561442412/24305345
Mu	2251	True	0
Mu	2252	True	0
Mu	2253	True	0
Mu	2254	True	0
Mu	2255	True	0
Mu	2256	True	0
Mu	2257	True	0
Mu	2258	True	0
Mu	2259	True	0
Mu	2260	True	0
Mu	2261	True	0
Mu	2262	True	0
Mu	2263	True	2126570971/11234280
Mu	2264	True	0
Mu	2265	True	402919831/6032103
Mu	2266	True	0
Mu	2267	True	0
Mu	2268	True	0
Mu	2269	True	0
Mu	2270	True	0
Mu	2271	True	0
Mu	2272	True	0
Mu	2273	True	0
Mu	2274	True	0
Mu	2275	True	0
Mu	2276	True	0
Mu	2277	True	0
Mu	2278	True	0
Mu	2279	True	0
Mu	2280	True	0
Mu	2281	True	0
Mu	2282	True	1562531531/17507190
Mu	2283	True	0
Mu	2284	True	0
Mu	2285	True	870635917/14867533
Mu	2286	True	0
Mu	2287	True	0
Mu	2288	True	0
Mu	2289	True	0
Mu	2290	True	0
Mu	2291	True	0
Mu	2292	True	0
Mu	2293	True	474471758/6165171
Mu	2294	True	0
Mu	2295	True	0
Mu	2296	True	0
Mu	2297	True	0
Mu	2298	True	1606338179/6601753
Mu	2299	True	0
Mu	2300	True	0
Mu	2301	True	0
Mu	2302	True	0
Mu	2303	True	0
Mu	2304	True	0
Mu	2305	True	1231/11590626131089
Mu	2306	True	131239568/36024957
Mu	2307	True	0
Mu	2308	True	2251528592/8921929
Mu	2309	True	0
Mu	2310	True	0
Mu	2311	True	0
Mu	2312	True	0
Mu	2313	True	1799375531/5889117
Mu	2314	True	0
Mu	2315	True	531927796/12773511
Mu	2316	True	0
Mu	2317	True	0
Mu	2318	True	0
Mu	2319	True	0
Mu	2320	True	0
Mu	2321	True	0
Mu	2322	True	0
Mu	2323	True	0
Mu	2324	True	0
Mu	2325	True	7586766296/18220817
Mu	2326	True	0
Mu	2327	True	0
Mu	2328	True	0
Mu	2329	True	0
Mu	2330	True	0
Mu	2331	True	0
Mu	2332	True	1285135258/13801177
Mu	2333	True	0
Mu	2334	True	712698314/4098315
Mu	2335	True	0
Mu	2336	True	0
Mu	2337	True	0
Mu	2338	True	0
Mu	2339	True	0
Mu	2340	True	0
Mu	2341	True	0
Mu	2342	True	0
Mu	2343	True	0
Mu	2344	True	3822200848/38797453
Mu	2345	True	0
Mu	2346	True	0
Mu	2347	True	0
Mu	2348	True	0
Mu	2349	True	0
Mu	2350	True	0
Mu	2351	True	0
Mu	2352	True	0
Mu	2353	True	2277985858/17850575
Mu	2354	True	0
Mu	2355	True	0
Mu	2356	True	1067/12998689506428
Mu	2357	True	0
Mu	2358	True	0
Mu	2359	True	0
Mu	2360	True	0
Mu	2361	True	3265553501/2134219
Mu	2362	True	0
Mu	2363	True	0
Mu	2364	True	0
Mu	2365	True	0
Mu	2366	True	0
Mu	2367	True	0
Mu	2368	True	0
Mu	2369	True	2377068975/17124362
Mu	2370	True	0
Mu	2371	True	0
Mu	2372	True	0
Mu	2373	True	0
Mu	2374	True	0
Mu	2375	True	0
Mu	2376	True	0
Mu	2377	True	0
Mu	2378	True	0
Mu	2379	True	0
Mu	2380	True	0
Mu	2381	True	0
Mu	2382	True	314694881/33130508
Mu	2383	True	0
Mu	2384	True	0
Mu	2385	True	0
Mu	2386	True	0
Mu	2387	True	323071920/32285627
Mu	2388	True	0
Mu	2389	True	151788488/19659895
Mu	2390	True	0
Mu	2391	True	0
Mu	2392	True	0
Mu	2393	True	0
Mu	2394	True	275708361/4548958
Mu	2395	True	0
Mu	2396	True	0
Mu	2397	True	0
Mu	2398	True	0
Mu	2399	True	0
Mu	2400	True	0
Mu	2401	True	330/42151815018679
Mu	2402	True	0
Mu	2403	True	0
Mu	2404	True	0
Mu	2405	True	0
Mu	2406	True	522/10651408514725
Mu	2407	True	100827292/339043
Mu	2408	True	0
Mu	2409	True	881299846/17510737
Mu	2410	True	0
Mu	2411	True	0
Mu	2412	True	0
Mu	2413	True	427/61370858268284
Mu	2414	True	1078366114/15834451
Mu	2415	True	0
Mu	2416	True	0
Mu	2417	True	0
Mu	2418	True	0
Mu	2419	True	0
Mu	2420	True	0
Mu	2421	True	0
Mu	2422	True	0
Mu	2423	True	465932536/6570531
Mu	2424	True	0
Mu	2425	True	0
Mu	2426	True	169374797/105352659
Mu	2427	True	93/44636222612953
Mu	2428	True	3221337257/13953121
Mu	2429	True	0
Mu	2430	True	0
Mu	2431	True	0
Mu	2432	True	4565003032/88865753
Mu	2433	True	0
Mu	2434	True	0
Mu	2435	True	0
Mu	2436	True	781436171/19974532
Mu	2437	True	0
Mu	2438	True	0
Mu	2439	True	0
Mu	2440	True	0
Mu	2441	True	185270152/32370663
Mu	2442	True	0
Mu	2443	True	0
Mu	2444	True	926/14262758501325
Mu	2445	True	237049110/65690233
Mu	2446	True	0
Mu	2447	True	0
Mu	2448	True	849546122/3686027
Mu	2449	True	577/45912665990010
Mu	2450	True	0
Mu	2451	True	351/8999447397386
Mu	2452	True	332612676/4321595
Mu	2453	True	0
Mu	2454	True	0
Mu	2455	True	0
Mu	2456	True	0
Mu	2457	True	1688134945/16184788
Mu	2458	True	0
Mu	2459	True	0
Mu	2460	True	0
Mu	2461	True	0
Mu	2462	True	0
Mu	2463	True	0
Mu	2464	True	0
Mu	2465	True	792649423/2878786
Mu	2466	True	468/6973006615481
Mu	2467	True	0
Mu	2468	True	0
Mu	2469	True	0
Mu	2470	True	0
Mu	2471	True	0
Mu	2472	True	1495932383/8613164
Mu	2473	True	0
Mu	2474	True	0
Mu	2475	True	0
Mu	2476	True	0
Mu	2477	True	1654019165/33680272
Mu	2478	True	0
Mu	2479	True	1088090016/9446719
Mu	2480	True	0
Mu	2481	True	0
Mu	2482	True	0
Mu	2483	True	0
Mu	2484	True	0
Mu	2485	True	0
Mu	2486	True	0
Mu	2487	True	0
Mu	2488	True	727096644/8469985
Mu	2489	True	0
Mu	2490	True	0
Mu	2491	True	0
Mu	2492	True	603977945/15255541
Mu	2493	True	971/12101099561725
Mu	2494	True	817808935/5421441
Mu	2495	True	533/7661630102148
Mu	2496	True	0
Mu	2497	True	0
Mu	2498	True	0
Mu	2499	True	0
Mu	2500	True	0
Mu	2501	True	0
Mu	2502	True	763032027/33285124
Mu	2503	True	784533347/9193130
Mu	2504	True	0
Mu	2505	True	1596662385/15576589
Mu	2506	True	0
Mu	2507	True	1785552133/10134558
Mu	2508	True	0
Mu	2509	True	583390248/2135317
Mu	2510	True	1147421497/8494574
Mu	2511	True	1130/11361589049863
Mu	2512	True	0
Mu	2513	True	0
Mu	2514	True	0
Mu	2515	True	859/10465574667718
Mu	2516	True	1176355025/4736673
Mu	2517	True	0
Mu	2518	True	0
Mu	2519	True	0
Mu	2520	True	812843617/4023508
Mu	2521	True	496491413/6684039
Mu	2522	True	0
Mu	2523	True	341706018/27309689
Mu	2524	True	0
Mu	2525	True	0
Mu	2526	True	0
Mu	2527	True	0
Mu	2528	True	0
Mu	2529	True	1154770397/3429275
Mu	2530	True	0
Mu	2531	True	0
Mu	2532	True	0
Mu	2533	True	1306507789/12245676
Mu	2534	True	0
Mu	2535	True	0
Mu	2536	True	1188915185/39222188
Mu	2537	True	413/35989848847588
Mu	2538	True	0
Mu	2539	True	0
Mu	2540	True	0
Mu	2541	True	0
Mu	2542	True	0
Mu	2543	True	0
Mu	2544	True	1404088978/5006155
Mu	2545	True	0
Mu	2546	True	0
Mu	2547	True	0
Mu	2548	True	0
Mu	2549	True	0
Mu	2550	True	0
Mu	2551	True	1081617012/6188647
Mu	2552	True	0
Mu	2553	True	544141231/1401205
Mu	2554	True	337/10524197097594
Mu	2555	True	737/33135497956547
Mu	2556	True	1848207384/3432703
Mu	2557	True	0
Mu	2558	True	843112572/10420009
Mu	2559	True	0
Mu	2560	True	877364080/31418997
Mu	2561	True	1124/26047570148759
Mu	2562	True	486728311/7306273
Mu	2563	True	0
Mu	2564	True	2162270437/11502628
Mu	2565	True	536/89363152024215
Mu	2566	True	0
Mu	2567	True	2211968155/6295744
Mu	2568	True	0
Mu	2569	True	0
Mu	2570	True	0
Mu	2571	True	908568139/7259055
Mu	2572	True	0
Mu	2573	True	3133380441/14940037
Mu	2574	True	0
Mu	2575	True	0
Mu	2576	True	0
Mu	2577	True	0
Mu	2578	True	0
Mu	2579	True	354100931/13290556
Mu	2580	True	48/1541344218361
Mu	2581	True	0
Mu	2582	True	0
Mu	2583	True	0
Mu	2584	True	0
Mu	2585	True	0
Mu	2586	True	0
Mu	2587	True	0
Mu	2588	True	0
Mu	2589	True	0
Mu	2590	True	540684212/7875393
Mu	2591	True	0
Mu	2592	True	0
Mu	2593	True	0
Mu	2594	True	0
Mu	2595	True	0
Mu	2596	True	0
Mu	2597	True	0
Mu	2598	True	0
Mu	2599	True	0
Mu	2600	True	0
Mu	2601	True	0
Mu	2602	True	0
Mu	2603	True	0
Mu	2604	True	0
Mu	2605	True	0
Mu	2606	True	0
Mu	2607	True	0
Mu	2608	True	0
Mu	2609	True	133569461/7502273
Mu	2610	True	2822755203/7005094
Mu	2611	True	0
Mu	2612	True	0
Mu	2613	True	0
Mu	2614	True	0
Mu	2615	True	1433/17570502018333
Mu	2616	True	753466243/23755024
Mu	2617	True	0
Mu	2618	True	163172997/11434216
Mu	2619	True	0
Mu	2620	True	1477340333/8993892
Mu	2621	True	0
Mu	2622	True	443/65459622077782
Mu	2623	True	378369319/12157661
Mu	2624	True	420/10678777794619
Mu	2625	True	0
Mu	2626	True	0
Mu	2627	True	0
Mu	2628	True	0
Mu	2629	True	28979797/371500522
Mu	2630	True	1326/9944940002705
Mu	2631	True	1289091329/23693200
Mu	2632	True	0
Mu	2633	True	2572195489/12777213
Mu	2634	True	0
Mu	2635	True	928101877/7494370
Mu	2636	True	869397844/18695679
Mu	2637	True	0
Mu	2638	True	0
Mu	2639	True	0
Mu	2640	True	0
Mu	2641	True	0
Mu	2642	True	0
Mu	2643	True	0
Mu	2644	True	0
Mu	2645	True	0
Mu	2646	True	0
Mu	2647	True	0
Mu	2648	True	0
Mu	2649	True	0
Mu	2650	True	0
Mu	2651	True	0
Mu	2652	True	0
Mu	2653	True	0
Mu	2654	True	0
Mu	2655	True	0
Mu	2656	True	0
Mu	2657	True	0
Mu	2658	True	172/23585859941275
Mu	2659	True	104984377/1699777
Mu	2660	True	0
Mu	2661	True	0
Mu	2662	True	0
Mu	2663	True	0
Mu	2664	True	0
Mu	2665	True	0
Mu	2666	True	0
Mu	2667	True	0
Mu	2668	True	0
Mu	2669	True	0
Mu	2670	True	0
Mu	2671	True	0
Mu	2672	True	405634197/105664948
Mu	2673	True	0
Mu	2674	True	0
Mu	2675	True	0
Mu	2676	True	53/11753251965645
Mu	2677	True	7502011861/83784992
Mu	2678	True	0
Mu	2679	True	0
Mu	2680	True	0
Mu	2681	True	0
Mu	2682	True	0
Mu	2683	True	1075487329/11236222
Mu	2684	True	2109/25321751401538
Mu	2685	True	3018518825/8985927
Mu	2686	True	0
Mu	2687	True	0
Mu	2688	True	2516451904/14829417
Mu	2689	True	969/14567906202374
Mu	2690	True	1292478798/9607765
Mu	2691	True	0
Mu	2692	True	0
Mu	2693	True	299/24828796572525
Mu	2694	True	0
Mu	2695	True	0
Mu	2696	True	1226442397/1815977
Mu	2697	True	0
Mu	2698	True	0
Mu	2699	True	0
Mu	2700	True	2829134115/8993926
Mu	2701	True	0
Mu	2702	True	0
Mu	2703	True	0
Mu	2704	True	539/18139205256726
Mu	2705	True	1125870881/10248157
Mu	2706	True	0
Mu	2707	True	1073229681/3900482
Mu	2708	True	0
Mu	2709	True	0
Mu	2710	True	0
Mu	2711	True	0
Mu	2712	True	0
Mu	2713	True	1199778121/12107422
Mu	2714	True	0
Mu	2715	True	323969519/7972923
Mu	2716	True	0
Mu	2717	True	0
Mu	2718	True	0
Mu	2719	True	0
Mu	2720	True	0
Mu	2721	True	0
Mu	2722	True	1293750759/3586531
Mu	2723	True	0
Mu	2724	True	1046382109/8089347
Mu	2725	True	0
Mu	2726	True	0
Mu	2727	True	0
Mu	2728	True	0
Mu	2729	True	0
Mu	2730	True	0
Mu	2731	True	853/32592659871492
Mu	2732	True	672309195/19798112
Mu	2733	True	337/23048471862856
Mu	2734	True	1182901727/8258209
Mu	2735	True	0
Mu	2736	True	0
Mu	2737	True	0
Mu	2738	True	0
Mu	2739	True	0
Mu	2740	True	0
Mu	2741	True	0
Mu	2742	True	0
Mu	2743	True	0
Mu	2744	True	0
Mu	2745	True	0
Mu	2746	True	0
Mu	2747	True	0
Mu	2748	True	0
Mu	2749	True	0
Mu	2750	True	0
Mu	2751	True	0
Mu	2752	True	0
Mu	2753	True	0
Mu	2754	True	941147732/2728149
Mu	2755	True	0
Mu	2756	True	0
Mu	2757	True	0
Mu	2758	True	0
Mu	2759	True	0
Mu	2760	True	1078515869/5329699
Mu	2761	True	0
Mu	2762	True	0
Mu	2763	True	0
Mu	2764	True	0
Mu	2765	True	655927007/31284369
Mu	2766	True	0
Mu	2767	True	269570671/2714987
Mu	2768	True	0
Mu	2769	True	0
Mu	2770	True	0
Mu	2771	True	1041223798/7607871
Mu	2772	True	0
Mu	2773	True	1753293811/18315869
Mu	2774	True	0
Mu	2775	True	1630914302/4030105
Mu	2776	True	0
Mu	2777	True	518435747/15658409
Mu	2778	True	141/10571975104607
Mu	2779	True	0
Mu	2780	True	0
Mu	2781	True	0
Mu	2782	True	0
Mu	2783	True	0
Mu	2784	True	2263251728/10485667
Mu	2785	True	0
Mu	2786	True	0
Mu	2787	True	0
Mu	2788	True	0
Mu	2789	True	0
Mu	2790	True	0
Mu	2791	True	0
Mu	2792	True	0
Mu	2793	True	172/4176423182709
Mu	2794	True	0
Mu	2795	True	0
Mu	2796	True	0
Mu	2797	True	0
Mu	2798	True	0
Mu	2799	True	0
Mu	2800	True	0
Mu	2801	True	0
Mu	2802	True	0
Mu	2803	True	719542167/2550908
Mu	2804	True	0
Mu	2805	True	0
Mu	2806	True	0
Mu	2807	True	0
Mu	2808	True	0
Mu	2809	True	0
Mu	2810	True	0
Mu	2811	True	2096360227/7717095
Mu	2812	True	0
Mu	2813	True	7354239421/20472908
Mu	2814	True	0
Mu	2815	True	0
Mu	2816	True	0
Mu	2817	True	0
Mu	2818	True	0
Mu	2819	True	0
Mu	2820	True	0
Mu	2821	True	0
Mu	2822	True	0
Mu	2823	True	0
Mu	2824	True	0
Mu	2825	True	0
Mu	2826	True	0
Mu	2827	True	0
Mu	2828	True	0
Mu	2829	True	0
Mu	2830	True	1615820009/5365958
Mu	2831	True	0
Mu	2832	True	0
Mu	2833	True	0
Mu	2834	True	0
Mu	2835	True	0
Mu	2836	True	0
Mu	2837	True	0
Mu	2838	True	0
Mu	2839	True	0
Mu	2840	True	0
Mu	2841	True	1760269804/19855251
Mu	2842	True	700/17471942864721
Mu	2843	True	0
Mu	2844	True	0
Mu	2845	True	215/69860633031854
Mu	2846	True	439454577/5780531
Mu	2847	True	1219/14187701807953
Mu	2848	True	0
Mu	2849	True	0
Mu	2850	True	2714723930/26357321
Mu	2851	True	0
Mu	2852	True	3436481967/19508498
Mu	2853	True	0
Mu	2854	True	0
Mu	2855	True	0
Mu	2856	True	0
Mu	2857	True	0
Mu	2858	True	0
Mu	2859	True	0
Mu	2860	True	0
Mu	2861	True	0
Mu	2862	True	0
Mu	2863	True	0
Mu	2864	True	0
Mu	2865	True	2051053976/5710803
Mu	2866	True	396/3376641310925
Mu	2867	True	0
Mu	2868	True	0
Mu	2869	True	0
Mu	2870	True	0
Mu	2871	True	0
Mu	2872	True	0
Mu	2873	True	0
Mu	2874	True	610352357/10185804
Mu	2875	True	335/7106863566552
Mu	2876	True	2879614519/13088676
Mu	2877	True	0
Mu	2878	True	0
Mu	2879	True	0
Mu	2880	True	0
Mu	2881	True	0
Mu	2882	True	0
Mu	2883	True	0
Mu	2884	True	1517809639/4700034
Mu	2885	True	0
Mu	2886	True	0
Mu	2887	True	0
Mu	2888	True	0
Mu	2889	True	0
Mu	2890	True	0
Mu	2891	True	0
Mu	2892	True	0
Mu	2893	True	0
Mu	2894	True	0
Mu	2895	True	0
Mu	2896	True	0
Mu	2897	True	0
Mu	2898	True	0
Mu	2899	True	5904999187/3156567
Mu	2900	True	0
Mu	2901	True	0
Mu	2902	True	0
Mu	2903	True	0
Mu	2904	True	213/5767644437687
Mu	2905	True	924597559/9283770
Mu	2906	True	0
Mu	2907	True	0
Mu	2908	True	0
Mu	2909	True	0
Mu	2910	True	0
Mu	2911	True	0
Mu	2912	True	0
Mu	2913	True	172/96471591591961
Mu	2914	True	0
Mu	2915	True	0
Mu	2916	True	1925884008/3278939
Mu	2917	True	0
Mu	2918	True	0
Mu	2919	True	0
Mu	2920	True	0
Mu	2921	True	0
Mu	2922	True	0
Mu	2923	True	0
Mu	2924	True	0
Mu	2925	True	0
Mu	2926	True	961579947/8302159
Mu	2927	True	0
Mu	2928	True	0
Mu	2929	True	0
Mu	2930	True	0
Mu	2931	True	0
Mu	2932	True	0
Mu	2933	True	0
Mu	2934	True	0
Mu	2935	True	0
Mu	2936	True	0
Mu	2937	True	0
Mu	2938	True	0
Mu	2939	True	0
Mu	2940	True	738432479/10895518
Mu	2941	True	0
Mu	2942	True	0
Mu	2943	True	4122673589/160286714
Mu	2944	True	0
Mu	2945	True	756505961/10503231
Mu	2946	True	0
Mu	2947	True	1550622980/16984127
Mu	2948	True	0
Mu	2949	True	0
Mu	2950	True	991368360/12749603
Mu	2951	True	919/18148004036131
Mu	2952	True	0
Mu	2953	True	0
Mu	2954	True	0
Mu	2955	True	0
Mu	2956	True	682833793/40362994
Mu	2957	True	0
Mu	2958	True	0
Mu	2959	True	0
Mu	2960	True	0
Mu	2961	True	0
Mu	2962	True	0
Mu	2963	True	2063775827/21663642
Mu	2964	True	0
Mu	2965	True	0
Mu	2966	True	0
Mu	2967	True	839576799/7680638
Mu	2968	True	0
Mu	2969	True	0
Mu	2970	True	0
Mu	2971	True	638252453/26719228
Mu	2972	True	0
Mu	2973	True	0
Mu	2974	True	0
Mu	2975	True	0
Mu	2976	True	0
Mu	2977	True	0
Mu	2978	True	0
Mu	2979	True	0
Mu	2980	True	814400129/4638952
Mu	2981	True	0
Mu	2982	True	0
Mu	2983	True	0
Mu	2984	True	0
Mu	2985	True	0
Mu	2986	True	1025928863/67275032
Mu	2987	True	0
Mu	2988	True	0
Mu	2989	True	927/51792732582532
Mu	2990	True	0
Mu	2991	True	0
Mu	2992	True	0
Mu	2993	True	0
Mu	2994	True	0
Mu	2995	True	0
Mu	2996	True	0
Mu	2997	True	0
Mu	2998	True	0
Mu	2999	True	1777180776/7520789
Mu	3000	True	0
Mu	3001	True	0
Mu	3002	True	0
Mu	3003	True	0
Mu	3004	True	0
Mu	3005	True	0
Mu	3006	True	0
Mu	3007	True	905345573/9923664
Mu	3008	True	0
Mu	3009	True	920474047/6935832
Mu	3010	True	0
Mu	3011	True	0
Mu	3012	True	0
Mu	3013	True	0
Mu	3014	True	0
Mu	3015	True	0
Mu	3016	True	0
Mu	3017	True	0
Mu	3018	True	0
Mu	3019	True	0
Mu	3020	True	0
Mu	3021	True	847/16788476287558
Mu	3022	True	1588473931/13862587
Mu	3023	True	0
Mu	3024	True	0
Mu	3025	True	0
Mu	3026	True	0
Mu	3027	True	0
Mu	3028	True	0
Mu	3029	True	0
Mu	3030	True	0
Mu	3031	True	0
Mu	3032	True	0
Mu	3033	True	0
Mu	3034	True	0
Mu	3035	True	0
Mu	3036	True	0
Mu	3037	True	0
Mu	3038	True	0
Mu	3039	True	0
Mu	3040	True	0
Mu	3041	True	0
Mu	3042	True	0
Mu	3043	True	0
Mu	3044	True	0
Mu	3045	True	0
Mu	3046	True	0
Mu	3047	True	0
Mu	3048	True	0
Mu	3049	True	0
Mu	3050	True	0
Mu	3051	True	0
Mu	3052	True	0
Mu	3053	True	0
Mu	3054	True	0
Mu	3055	True	0
Mu	3056	True	0
Mu	3057	True	0
Mu	3058	True	0
Mu	3059	True	0
Mu	3060	True	0
Mu	3061	True	1776375749/66387541
Mu	3062	True	0
Mu	3063	True	0
Mu	3064	True	0
Mu	3065	True	0
Mu	3066	True	0
Mu	3067	True	0
Mu	3068	True	0
Mu	3069	True	0
Mu	3070	True	0
Mu	3071	True	0
Mu	3072	True	0
Mu	3073	True	688356019/22477551
Mu	3074	True	0
Mu	3075	True	0
Mu	3076	True	0
Mu	3077	True	2309342241/11613151
Mu	3078	True	0
Mu	3079	True	0
Mu	3080	True	0
Mu	3081	True	1265482693/21247177
Mu	3082	True	0
Mu	3083	True	0
Mu	3084	True	0
Mu	3085	True	0
Mu	3086	True	999287074/11555269
Mu	3087	True	0
Mu	3088	True	2166798840/17469479
Mu	3089	True	563/49445922717456
Mu	3090	True	0
Mu	3091	True	665096943/7699864
Mu	3092	True	179/7728250114281
Mu	3093	True	1190107005/15135842
Mu	3094	True	0
Mu	3095	True	42155528/4201623
Mu	3096	True	0
Mu	3097	True	0
Mu	3098	True	0
Mu	3099	True	0
Mu	3100	True	0
Mu	3101	True	0
Mu	3102	True	0
Mu	3103	True	466/13450289474377
Mu	3104	True	3012206281/36656107
Mu	3105	True	680527925/4369553
Mu	3106	True	723/61384532440342
Mu	3107	True	0
Mu	3108	True	0
Mu	3109	True	0
Mu	3110	True	0
Mu	3111	True	0
Mu	3112	True	0
Mu	3113	True	269439487/34018662
Mu	3114	True	0
Mu	3115	True	0
Mu	3116	True	0
Mu	3117	True	516304145/8237507
Mu	3118	True	0
Mu	3119	True	0
Mu	3120	True	0
Mu	3121	True	0
Mu	3122	True	0
Mu	3123	True	0
Mu	3124	True	900352818/9914585
Mu	3125	True	0
Mu	3126	True	0
Mu	3127	True	0
Mu	3128	True	0
Mu	3129	True	1758496261/9618183
Mu	3130	True	0
Mu	3131	True	1491056040/15457127
Mu	3132	True	843/18636934804297
Mu	3133	True	528927453/10543703
Mu	3134	True	0
Mu	3135	True	0
Mu	3136	True	0
Mu	3137	True	0
Mu	3138	True	0
Mu	3139	True	0
Mu	3140	True	0
Mu	3141	True	0
Mu	3142	True	0
Mu	3143	True	0
Mu	3144	True	955413401/61057424
Mu	3145	True	0
Mu	3146	True	456061241/10232550
Mu	3147	True	0
Mu	3148	True	0
Mu	3149	True	876780499/12839902
Mu	3150	True	0
Mu	3151	True	0
Mu	3152	True	93/10142707346468
Mu	3153	True	0
Mu	3154	True	0
Mu	3155	True	0
Mu	3156	True	601202677/4347795
Mu	3157	True	664/37051874866881
Mu	3158	True	1210061591/45793421
Mu	3159	True	0
Mu	3160	True	3026291084/21777029
Mu	3161	True	0
Mu	3162	True	232328181/4444145
Mu	3163	True	0
Mu	3164	True	0
Mu	3165	True	0
Mu	3166	True	0
Mu	3167	True	570328691/11966119
Mu	3168	True	0
Mu	3169	True	866906979/23487113
Mu	3170	True	0
Mu	3171	True	0
Mu	3172	True	0
Mu	3173	True	347404707/16727693
Mu	3174	True	0
Mu	3175	True	344039655/17101448
Mu	3176	True	0
Mu	3177	True	231752120/48168091
Mu	3178	True	0
Mu	3179	True	1722575245/13687663
Mu	3180	True	0
Mu	3181	True	0
Mu	3182	True	0
Mu	3183	True	0
Mu	3184	True	0
Mu	3185	True	0
Mu	3186	True	155684561/72782098
Mu	3187	True	3993/104084682626114
Mu	3188	True	953866222/3006797
Mu	3189	True	188/14345069991471
Mu	3190	True	175/4448776888621
Mu	3191	True	7966723139/45222625
Mu	3192	True	357/11245774866922
Mu	3193	True	0
Mu	3194	True	0
Mu	3195	True	970616787/11595578
Mu	3196	True	0
Mu	3197	True	0
Mu	3198	True	0
Mu	3199	True	0
Mu	3200	True	0
Mu	3201	True	0
Mu	3202	True	3717942388/32665165
Mu	3203	True	0
Mu	3204	True	0
Mu	3205	True	0
Mu	3206	True	1949365697/12518096
Mu	3207	True	0
Mu	3208	True	3561313914/22016545
Mu	3209	True	351/51303169279553
Mu	3210	True	0
Mu	3211	True	0
Mu	3212	True	0
Mu	3213	True	0
Mu	3214	True	0
Mu	3215	True	0
Mu	3216	True	379/17556716368876
Mu	3217	True	1158361216/36224891
Mu	3218	True	0
Mu	3219	True	0
Mu	3220	True	0
Mu	3221	True	0
Mu	3222	True	0
Mu	3223	True	656810858/14503217
Mu	3224	True	0
Mu	3225	True	0
Mu	3226	True	0
Mu	3227	True	0
Mu	3228	True	0
Mu	3229	True	0
Mu	3230	True	0
Mu	3231	True	0
Mu	3232	True	482910677/10034002
Mu	3233	True	405/12961535691097
Mu	3234	True	0
Mu	3235	True	1943382095/16434271
Mu	3236	True	0
Mu	3237	True	1954129547/12278623
Mu	3238	True	0
Mu	3239	True	0
Mu	3240	True	0
Mu	3241	True	1002011236/6867545
Mu	3242	True	0
Mu	3243	True	0
Mu	3244	True	0
Mu	3245	True	0
Mu	3246	True	0
Mu	3247	True	0
Mu	3248	True	0
Mu	3249	True	0
Mu	3250	True	0
Mu	3251	True	0
Mu	3252	True	234087116/3269993
Mu	3253	True	686/18837791287811
Mu	3254	True	2976855407/14650282
Mu	3255	True	0
Mu	3256	True	0
Mu	3257	True	0
Mu	3258	True	0
Mu	3259	True	0
Mu	3260	True	849958605/6330434
Mu	3261	True	6033323092/47187727
Mu	3262	True	0
Mu	3263	True	0
Mu	3264	True	0
Mu	3265	True	0
Mu	3266	True	0
Mu	3267	True	1944554943/10710346
Mu	3268	True	0
Mu	3269	True	0
Mu	3270	True	0
Mu	3271	True	0
Mu	3272	True	0
Mu	3273	True	474703543/4736949
Mu	3274	True	0
Mu	3275	True	424957313/19772763
Mu	3276	True	0
Mu	3277	True	0
Mu	3278	True	0
Mu	3279	True	0
Mu	3280	True	0
Mu	3281	True	0
Mu	3282	True	0
Mu	3283	True	0
Mu	3284	True	0
Mu	3285	True	0
Mu	3286	True	0
Mu	3287	True	0
Mu	3288	True	0
Mu	3289	True	193/4039368218173
Mu	3290	True	1219/21255386348049
Mu	3291	True	250755606/38557961
Mu	3292	True	0
Mu	3293	True	574171545/20755393
Mu	3294	True	0
Mu	3295	True	0
Mu	3296	True	0
Mu	3297	True	1241249668/6549611
Mu	3298	True	0
Mu	3299	True	246453680/2779993
Mu	3300	True	0
Mu	3301	True	0
Mu	3302	True	0
Mu	3303	True	0
Mu	3304	True	1066106675/7574716
Mu	3305	True	0
Mu	3306	True	0
Mu	3307	True	0
Mu	3308	True	0
Mu	3309	True	0
Mu	3310	True	126255315/7521049
Mu	3311	True	0
Mu	3312	True	0
Mu	3313	True	0
Mu	3314	True	731385891/21111409
Mu	3315	True	361/11718532472228
Mu	3316	True	0
Mu	3317	True	0
Mu	3318	True	0
Mu	3319	True	1905410883/9725837
Mu	3320	True	0
Mu	3321	True	0
Mu	3322	True	0
Mu	3323	True	0
Mu	3324	True	0
Mu	3325	True	0
Mu	3326	True	0
Mu	3327	True	48065908/3611137
Mu	3328	True	0
Mu	3329	True	2439786829/37909753
Mu	3330	True	0
Mu	3331	True	0
Mu	3332	True	0
Mu	3333	True	0
Mu	3334	True	0
Mu	3335	True	0
Mu	3336	True	1989964045/25501528
Mu	3337	True	0
Mu	3338	True	0
Mu	3339	True	0
Mu	3340	True	1280068994/2391993
Mu	3341	True	0
Mu	3342	True	0
Mu	3343	True	0
Mu	3344	True	0
Mu	3345	True	0
Mu	3346	True	0
Mu	3347	True	0
Mu	3348	True	0
Mu	3349	True	0
Mu	3350	True	0
Mu	3351	True	0
Mu	3352	True	0
Mu	3353	True	0
Mu	3354	True	0
Mu	3355	True	0
Mu	3356	True	772006588/8893717
Mu	3357	True	0
Mu	3358	True	0
Mu	3359	True	0
Mu	3360	True	649452609/5600251
Mu	3361	True	553/62801345683504
Mu	3362	True	935564100/9231131
Mu	3363	True	669/48191575324036
Mu	3364	True	682802503/40405661
Mu	3365	True	477/12123429617546
Mu	3366	True	0
Mu	3367	True	0
Mu	3368	True	0
Mu	3369	True	1121706706/4228053
Mu	3370	True	0
Mu	3371	True	574104905/13577664
Mu	3372	True	0
Mu	3373	True	0
Mu	3374	True	0
Mu	3375	True	1425205997/7391239
Mu	3376	True	0
Mu	3377	True	0
Mu	3378	True	0
Mu	3379	True	1612362422/6180809
Mu	3380	True	549/15984972038975
Mu	3381	True	2078651329/8557950
Mu	3382	True	0
Mu	3383	True	280/14488892532213
Mu	3384	True	1855744789/5153160
Mu	3385	True	0
Mu	3386	True	1460131187/5599923
Mu	3387	True	314/20623947227669
Mu	3388	True	0
Mu	3389	True	0
Mu	3390	True	0
Mu	3391	True	0
Mu	3392	True	46567041/30249841
Mu	3393	True	0
Mu	3394	True	263005283/42339700
Mu	3395	True	359/19382166534550
Mu	3396	True	0
Mu	3397	True	0
Mu	3398	True	0
Mu	3399	True	0
Mu	3400	True	0
Mu	3401	True	277338583/54189226
Mu	3402	True	1498/41948147980289
Mu	3403	True	1571025533/10807569
Mu	3404	True	0
Mu	3405	True	0
Mu	3406	True	0
Mu	3407	True	0
Mu	3408	True	0
Mu	3409	True	0
Mu	3410	True	0
Mu	3411	True	3398337526/4217463
Mu	3412	True	151/34321356602544
Mu	3413	True	875500789/27561510
Mu	3414	True	354/16401764398003
Mu	3415	True	444095129/2594035
Mu	3416	True	0
Mu	3417	True	0
Mu	3418	True	0
Mu	3419	True	0
Mu	3420	True	0
Mu	3421	True	704758826/1945103
Mu	3422	True	0
Mu	3423	True	0
Mu	3424	True	0
Mu	3425	True	0
Mu	3426	True	0
Mu	3427	True	0
Mu	3428	True	0
Mu	3429	True	0
Mu	3430	True	0
Mu	3431	True	0
Mu	3432	True	0
Mu	3433	True	0
Mu	3434	True	0
Mu	3435	True	1033885768/3993755
Mu	3436	True	0
Mu	3437	True	0
Mu	3438	True	0
Mu	3439	True	0
Mu	3440	True	0
Mu	3441	True	0
Mu	3442	True	0
Mu	3443	True	264804538/22302341
Mu	3444	True	1406/22082880853135
Mu	3445	True	138/3350424021313
Mu	3446	True	0
Mu	3447	True	0
Mu	3448	True	225255382/3296913
Mu	3449	True	0
Mu	3450	True	118353404/12901845
Mu	3451	True	0
Mu	3452	True	26617186/6774103
Mu	3453	True	6549/73485049588978
Mu	3454	True	1221045018/11543143
Mu	3455	True	4234/63792408167021
Mu	3456	True	343978257/83875376
Mu	3457	True	0
Mu	3458	True	1071486329/7358204
Mu	3459	True	0
Mu	3460	True	0
Mu	3461	True	634188811/10622656
Mu	3462	True	0
Mu	3463	True	4670454341/25150315
Mu	3464	True	19/4363808270678
Mu	3465	True	0
Mu	3466	True	0
Mu	3467	True	0
Mu	3468	True	0
Mu	3469	True	0
Mu	3470	True	0
Mu	3471	True	0
Mu	3472	True	0
Mu	3473	True	2225086011/10937198
Mu	3474	True	0
Mu	3475	True	0
Mu	3476	True	0
Mu	3477	True	0
Mu	3478	True	0
Mu	3479	True	0
Mu	3480	True	1479351259/10145521
Mu	3481	True	0
Mu	3482	True	0
Mu	3483	True	0
Mu	3484	True	0
Mu	3485	True	0
Mu	3486	True	0
Mu	3487	True	0
Mu	3488	True	0
Mu	3489	True	0
Mu	3490	True	606284595/12308059
Mu	3491	True	497/16843662409975
Mu	3492	True	981080617/9522070
Mu	3493	True	273/37184232433613
Mu	3494	True	0
Mu	3495	True	0
Mu	3496	True	0
Mu	3497	True	0
Mu	3498	True	0
Mu	3499	True	0
Mu	3500	True	0
Mu	3501	True	0
Mu	3502	True	364/71656827880903
Mu	3503	True	0
Mu	3504	True	0
Mu	3505	True	1181105019/8356774
Mu	3506	True	0
Mu	3507	True	0
Mu	3508	True	0
Mu	3509	True	0
Mu	3510	True	0
Mu	3511	True	0
Mu	3512	True	0
Mu	3513	True	0
Mu	3514	True	0
Mu	3515	True	0
Mu	3516	True	0
Mu	3517	True	0
Mu	3518	True	0
Mu	3519	True	0
Mu	3520	True	0
Mu	3521	True	0
Mu	3522	True	0
Mu	3523	True	0
Mu	3524	True	0
Mu	3525	True	0
Mu	3526	True	0
Mu	3527	True	780326023/36848209
Mu	3528	True	0
Mu	3529	True	0
Mu	3530	True	0
Mu	3531	True	0
Mu	3532	True	0
Mu	3533	True	0
Mu	3534	True	0
Mu	3535	True	0
Mu	3536	True	0
Mu	3537	True	0
Mu	3538	True	495349147/2870228
Mu	3539	True	0
Mu	3540	True	0
Mu	3541	True	0
Mu	3542	True	0
Mu	3543	True	0
Mu	3544	True	860893385/21820311
Mu	3545	True	326/6031207772897
Mu	3546	True	172860506/36474077
Mu	3547	True	0
Mu	3548	True	0
Mu	3549	True	0
Mu	3550	True	0
Mu	3551	True	0
Mu	3552	True	0
Mu	3553	True	0
Mu	3554	True	0
Mu	3555	True	556909455/8320031
Mu	3556	True	0
Mu	3557	True	0
Mu	3558	True	0
Mu	3559	True	0
Mu	3560	True	0
Mu	3561	True	0
Mu	3562	True	0
Mu	3563	True	0
Mu	3564	True	0
Mu	3565	True	0
Mu	3566	True	0
Mu	3567	True	0
Mu	3568	True	0
Mu	3569	True	0
Mu	3570	True	0
Mu	3571	True	0
Mu	3572	True	0
Mu	3573	True	0
Mu	3574	True	0
Mu	3575	True	0
Mu	3576	True	0
Mu	3577	True	0
Mu	3578	True	0
Mu	3579	True	0
Mu	3580	True	0
Mu	3581	True	0
Mu	3582	True	0
Mu	3583	True	0
Mu	3584	True	909727573/5758762
Mu	3585	True	0
Mu	3586	True	0
Mu	3587	True	0
Mu	3588	True	0
Mu	3589	True	0
Mu	3590	True	0
Mu	3591	True	0
Mu	3592	True	0
Mu	3593	True	252055790/27816907
Mu	3594	True	0
Mu	3595	True	0
Mu	3596	True	0
Mu	3597	True	0
Mu	3598	True	0
Mu	3599	True	0
Mu	3600	True	0
Mu	3601	True	0
Mu	3602	True	0
Mu	3603	True	0
Mu	3604	True	0
Mu	3605	True	0
Mu	3606	True	0
Mu	3607	True	0
Mu	3608	True	0
Mu	3609	True	1055885737/15926840
Mu	3610	True	0
Mu	3611	True	0
Mu	3612	True	0
Mu	3613	True	0
Mu	3614	True	0
Mu	3615	True	0
Mu	3616	True	0
Mu	3617	True	0
Mu	3618	True	0
Mu	3619	True	0
Mu	3620	True	0
Mu	3621	True	1326335042/12570645
Mu	3622	True	0
Mu	3623	True	0
Mu	3624	True	490236213/4365473
Mu	3625	True	688/20392909760971
Mu	3626	True	1735761064/7619131
Mu	3627	True	0
Mu	3628	True	1824232385/6891284
Mu	3629	True	0
Mu	3630	True	173/32064369670968
Mu	3631	True	0
Mu	3632	True	0
Mu	3633	True	0
Mu	3634	True	0
Mu	3635	True	704686833/6640946
Mu	3636	True	0
Mu	3637	True	98901877/75652825
Mu	3638	True	0
Mu	3639	True	0
Mu	3640	True	0
Mu	3641	True	0
Mu	3642	True	0
Mu	3643	True	0
Mu	3644	True	0
Mu	3645	True	0
Mu	3646	True	1648033464/10374841
Mu	3647	True	149/4728731502443
Mu	3648	True	0
Mu	3649	True	0
Mu	3650	True	2925768163/10311207
Mu	3651	True	0
Mu	3652	True	0
Mu	3653	True	0
Mu	3654	True	0
Mu	3655	True	0
Mu	3656	True	0
Mu	3657	True	0
Mu	3658	True	0
Mu	3659	True	0
Mu	3660	True	0
Mu	3661	True	0
Mu	3662	True	0
Mu	3663	True	0
Mu	3664	True	0
Mu	3665	True	0
Mu	3666	True	0
Mu	3667	True	0
Mu	3668	True	0
Mu	3669	True	1661863657/6462069
Mu	3670	True	0
Mu	3671	True	0
Mu	3672	True	0
Mu	3673	True	0
Mu	3674	True	0
Mu	3675	True	0
Mu	3676	True	116279167/2594357
Mu	3677	True	0
Mu	3678	True	0
Mu	3679	True	0
Mu	3680	True	0
Mu	3681	True	0
Mu	3682	True	0
Mu	3683	True	0
Mu	3684	True	0
Mu	3685	True	0
Mu	3686	True	0
Mu	3687	True	0
Mu	3688	True	0
Mu	3689	True	0
Mu	3690	True	0
Mu	3691	True	0
Mu	3692	True	0
Mu	3693	True	0
Mu	3694	True	3333725093/3584362
Mu	3695	True	0
Mu	3696	True	0
Mu	3697	True	0
Mu	3698	True	0
Mu	3699	True	0
Mu	3700	True	0
Mu	3701	True	1980899251/11376456
Mu	3702	True	0
Mu	3703	True	0
Mu	3704	True	0
Mu	3705	True	0
Mu	3706	True	0
Mu	3707	True	0
Mu	3708	True	0
Mu	3709	True	0
Mu	3710	True	0
Mu	3711	True	0
Mu	3712	True	0
Mu	3713	True	0
Mu	3714	True	0
Mu	3715	True	0
Mu	3716	True	0
Mu	3717	True	0
Mu	3718	True	0
Mu	3719	True	0
Mu	3720	True	0
Mu	3721	True	0
Mu	3722	True	0
Mu	3723	True	0
Mu	3724	True	0
Mu	3725	True	0
Mu	3726	True	0
Mu	3727	True	0
Mu	3728	True	0
Mu	3729	True	0
Mu	3730	True	0
Mu	3731	True	0
Mu	3732	True	3886043543/8928386
Mu	3733	True	0
Mu	3734	True	0
Mu	3735	True	0
Mu	3736	True	0
Mu	3737	True	0
Mu	3738	True	0
Mu	3739	True	0
Mu	3740	True	221820909/5552158
Mu	3741	True	2657/109264673293736
Mu	3742	True	1585679186/7511755
Mu	3743	True	1244264068/14560975
Mu	3744	True	1398/29430173982887
Mu	3745	True	389862900/7042771
Mu	3746	True	0
Mu	3747	True	127736801/788563679
Mu	3748	True	0
Mu	3749	True	474576796/39708587
Mu	3750	True	0
Mu	3751	True	0
Mu	3752	True	388132955/8873141
Mu	3753	True	0
Mu	3754	True	0
Mu	3755	True	0
Mu	3756	True	4428193505/61486592
Mu	3757	True	0
Mu	3758	True	0
Mu	3759	True	0
Mu	3760	True	3638779922/35687547
Mu	3761	True	0
Mu	3762	True	0
Mu	3763	True	0
Mu	3764	True	0
Mu	3765	True	0
Mu	3766	True	587/48726514389895
Mu	3767	True	1206774348/6375467
Mu	3768	True	0
Mu	3769	True	0
Mu	3770	True	0
Mu	3771	True	0
Mu	3772	True	0
Mu	3773	True	4871623215/36958814
Mu	3774	True	0
Mu	3775	True	0
Mu	3776	True	0
Mu	3777	True	0
Mu	3778	True	3083086501/67042807
Mu	3779	True	0
Mu	3780	True	3363675073/39684988
Mu	3781	True	0
Mu	3782	True	0
Mu	3783	True	0
Mu	3784	True	0
Mu	3785	True	0
Mu	3786	True	0
Mu	3787	True	0
Mu	3788	True	0
Mu	3789	True	0
Mu	3790	True	0
Mu	3791	True	0
Mu	3792	True	0
Mu	3793	True	0
Mu	3794	True	0
Mu	3795	True	0
Mu	3796	True	0
Mu	3797	True	0
Mu	3798	True	0
Mu	3799	True	0
Mu	3800	True	0
Mu	3801	True	0
Mu	3802	True	0
Mu	3803	True	0
Mu	3804	True	0
Mu	3805	True	0
Mu	3806	True	0
Mu	3807	True	0
Mu	3808	True	0
Mu	3809	True	504099881/3565706
Mu	3810	True	0
Mu	3811	True	0
Mu	3812	True	0
Mu	3813	True	0
Mu	3814	True	0
Mu	3815	True	0
Mu	3816	True	0
Mu	3817	True	0
Mu	3818	True	757576201/28274278
Mu	3819	True	0
Mu	3820	True	0
Mu	3821	True	0
Mu	3822	True	0
Mu	3823	True	0
Mu	3824	True	0
Mu	3825	True	0
Mu	3826	True	0
Mu	3827	True	0
Mu	3828	True	0
Mu	3829	True	0
Mu	3830	True	0
Mu	3831	True	0
Mu	3832	True	0
Mu	3833	True	0
Mu	3834	True	0
Mu	3835	True	0
Mu	3836	True	0
Mu	3837	True	0
Mu	3838	True	359882981/35580322
Mu	3839	True	0
Mu	3840	True	0
Mu	3841	True	0
Mu	3842	True	0
Mu	3843	True	0
Mu	3844	True	0
Mu	3845	True	493287297/7908257
Mu	3846	True	0
Mu	3847	True	0
Mu	3848	True	0
Mu	3849	True	0
Mu	3850	True	0
Mu	3851	True	0
Mu	3852	True	0
Mu	3853	True	0
Mu	3854	True	0
Mu	3855	True	0
Mu	3856	True	0
Mu	3857	True	0
Mu	3858	True	0
Mu	3859	True	0
Mu	3860	True	0
Mu	3861	True	709218251/16097617
Mu	3862	True	0
Mu	3863	True	1177097543/50311576
Mu	3864	True	0
Mu	3865	True	0
Mu	3866	True	0
Mu	3867	True	0
Mu	3868	True	0
Mu	3869	True	0
Mu	3870	True	0
Mu	3871	True	0
Mu	3872	True	0
Mu	3873	True	0
Mu	3874	True	0
Mu	3875	True	1089/4
Exact bound: 181069171157615909723168934815984450815209711173096695728937030013515699807359473573976120118592828225781915602369801666723614502557673863797040261414697348876789238589670349750383970852768491924823918942857933181179396838731805546465120484001744636765304434404207712794480833233706161375709573415784576472057516833506822346664805087836085265132105419565408996739482350526277040357263327113636996587807690785920992361655284852585329498310369253166404706792813223494734484645426130566428228812510581344318663716399138496219419812530097439455578016605263345233359330310328704831874505559665059915349150410105664371854752860148599376550557788415426728512648837916752594600166804692281205072906642400166262353880171937128779538462507616900488337196268102830330663312979135875952634887139302982228270925774889349180455412863610935338778855830127116273051647197252021299724341205993996818099076108237800779303098479635375858408611478103153715122288843741023378673373225728946762493814377765683845143205501089259954002213150126054781990497159910131292869630575226860243626801822750360969817306172659037525392372418243498213402750769575210631965415944786359169476932821124815598425830007060039666232332033876837112243213209052850274579665980974802736358206627364093115422381752556300376436194119495487364243212303231332478551538039599551684747562085501355023648180722306330345905236428953817364807389370559805617116662875623671184028855679243255863292609229200500115079249384914862220199695495813816278026895615261772772828480229148744841323616349528109032555529540875787643613208600015678705071378442013812123200635606143245219956093540391011434702655659658514483231198740781469406334533965563680874306498126167777537073434915136854169780773307198611603129089579469121970172399632379530090264216029863568219311099107069215440257853986697287329330082669053471674639627497183332165478927943771521739329680447178084106694659618729351618595052151920801366979493291621160249445187920746588922337665833753053424429416026551639988734187486817462535175106674420320136316061855461482165614032767142089591082916353186399153352321520767829716772685975769345002788902372655495542052343256583122314831130024201649221966549822444847721403813973023018015922481485587789210932101749328261019692005151819261681129556095980445802031361957071338205113207642270069998402495608517446485186515789906977770839601916613551790382114705922275950751440776878560290617078143187723578303753853819374638931633152822758476364707008235348703515449074108926093635760065362771413497356902222307550469721891717121843943074831496981647892071399453804324573981497595828597479580399374351777942468606447364817359032665939242041607105695395450163934608549677309096217966865195344833077813879905362146294541967965372434428806924623628951296165445614721681040769469723539486083529311419323407039928480062445238283260291905844931673930512537273261851371440901203328517763401206602369369554286023062239555741176862926234519558816710792525641563573633631184179779497652456025048355270797489180546982520571271711600076802204340165493943919443238834213579748878007142464835292329575980590856961013226928801527333029032024260182427106443112980745935663234853565093977548946554351874661802574575002344181023424016941061192567425780129489654232548358262361659003439343000314867473944295323753610979235037119756838825301817851096036448504349569582382013114887524223823175137288156407031304754620826235135207719690908886034689233529138029127871252993769730672938784195287437637840014937418412091523379354996335383731673403717414837415437586624708391286472892672824492274701209076949205687253012320944822822878070255329653328587906650950460347651375997633539536574157593524402759382093307828178806413537795185539016060369996802509316867561761236056004874918439466149741299343767363673785368960629580111377667025457755297706533891619673622264179895957625090082410719770786279591851826129389802810292702681108844311550482332492078939896846263171131783656740677597080005491339406381052028233422787458509378580380589617564178198457324527543232635952620937650523058898306548748254584671749710946050815648506821692280814697494591126115068754993357848578093557635965268566464295283295942094056939710193116894623976297487997682263322150914310037527470991624337529619640067068350309560698238550511019148991747483199862952763750034218289267336964842366364609605138086604624793054936061221239323600482066479951176489594177931081923011295951920100280432662180555789923216683124140578534141865923466043994534299244220626125533621821684316364525948930576570256299994699667067643018072362244252690176553948129667772190897366047027823907948726639202177299063998588650936468129238250793934653300071479756275578486677514368735698869976922617599749380857591240100621137977242288265982125046125623758355347948354608545865228118835454440108978892915910104600544663310735698950315782214564147548839412908309329606661295367405238472929929004764294940441263128322286394867453934393996445291311189834427859962814102994231044710322814658254428915554081222302147184559236700878482473831310447380583594054923165071704636106676599559184815418895571561539219014092620767045458427570594285504920579553254897309121373501212180909442074233821656876335260560216216082588080258755558388005192247656576661941002355928803884616672514340971224244352622652406974128111533529346374045097238563986553081000765563213472949545089807889690097857893895856053278983244203856065479919156562337573377026734177324906208182227118951563212301699833752217717171931372555463956905604666828717269221031102025248514656700546789983440941818172355158155611478146734317365063687098803217772547023135994716966035524481368180399356662710936743064089307433186600004180116531599489293876820271366254791717326715404829478150455503716452783774929395312953857674318944371938609062807804241102058852526931960782087751553396663799859149139299038275408102173628490867589134204445069599508362349914642134522509325812444454859128940003956020529756736743689743341530814668514805087354358108559000011085847563840021371486994677556623995236481809256267090179944082011114001834798529713771557521050670709162535787542620174283098993533723193508731415941263484429254248448071470364649874131922278127239018634407584244533798378412915404459813002827493559852757/1402065195207977045446656010436596103237350979671239229275328690576462004512640482116873899005870232303305248706948958545690058418429820389181210453878689090375401064528731222956500544160278482060301880267371417612881646829257601714684662347293140024109259897862669126789407882770964413905607502814303443228043263173144611978393211467051197394632971999365454479759806310219316802012139266955322493252933552809108935880617723739806258100140905391910508465934690099240807927011116261702583231722900250684896991556703693507494065214261804074305340725138933098806033779180166096041101744599357937181548004874697526011097164722245383181246857147277812549974252443531873104192245845743633771276647332465234033174791568141835417535330452909053483553404946280107086091155346829110100032595960288664769774805366905406407338254541177205269579777257356140328946506494406155567809563246751368812179052365773142371119766253164248923466009815151513156302253788234295117067859149985305928084054204176256669803709312570724998432516118367244234178360839137083545133930375865050090020057448596721921853234656400805114447516520836344934985302082507616574906893200437283537346633092111763701042839884491838506002168219419865505562596152398207597280534842357390773360440515898598225502935390918227967700894398520575075078989559851698355344071477699247821839493975196345906676248630236622890722894743312254991775668292666539184046678775158870925926012514452369748583792746778563110750289883074337845462165708170594418604864796262851748486199007407185374100931263539051387679514786143897937132749520655029790251545807735085793010776158191142139921007259288349654545364353849756019406714907254742017580056003076743455464819839206349705475246887573726299019726988129315663137438389456136932305006112729104776920461272007721242900902963555969159817612955070837810327393770502205530802074411569435284087080449212140647717788602045920340707316660412766195752936453058970093667567890908596784531526017161017358406641177311329493256413166872405369298780831416689775272935343281026897764675223156946246558558601732134508323507254720590110251389217288320066441526806740855302343406539921766640115233785423873590735140179414384042184657755006609159854399155960446514277999856925557711301186556488338042576830135693028791131200258552903908291572414662157994419888687702681920528500214243106442992962468380292932131997187212299243311766527281964010638893551157297692280628259428184055613449365473662113555118955727995492767160582275883658150227019051339127501832494376414935833128051991757940610829641084178131519474335012400711691451043698994535413753429660622153453030831420165866445272308031096529521460473294244098162822888781812750848494561215297330393192948685824534204832951090381223294640101861633974444394421098459419876999577852386226048325809031083823184872486738585509719428272196121653996562029148069722691975106332265734040655990598677868331156957178619397838043750976171130380781841168362427341159160616691950637297907926649034787674402570055801871350346866770669986773005256844483087669016722606898622952066162513153942444940584276769593892840752331172165925588491889127845912330593741906319672699777277162094918379956022783889709380388599921583681499598055521033004771633063905021477354264840947256332495198306223635302052500765206740709265061869480011825924722409811255221138837545468740772941172884154906290726756202165067360121220789625862630526952967182099496775273738869863455104107642284485084101586484704007972264632517712983573708178651099673541577237250041905262357965575380702425599062464436915430340893986142939221851623174427427979751371693040829049085607013923763455225164163929156755156256876590033021934443175841494109881234594613523807616677209319979314907378397814107714243259842506004767349920202948836324056473543426546642243791863872728162787452477236303242923980963619567365129741719370915270342947395590940274464125039533526628359076987323284090923874513988420975177500784277770773496865289737794938642295969031383376672985764270405522343377642533518831769339349312398611889400937169970278647823578927583263225567031095124278170513579080050104943038788062976407370677754990147444798702527455510378121933783167204517121602777639942730262476870541461749542832889145554246997084154498210981621813338514365344698154394043177200920772371783601081968616744691643957372546797304220114233121545413689970868460314969228891612185357278516382293283530764265834453381266258693250281891941860625076500341812185904916311877835009126113805868549457669724257862342735706037196549935463611705033719759338201372033545551561141456416713968721896379880469207564973377454531851131558175232753724165725933788775435710884210515216397701821052463442327685281844318191650651798343544293464621982675456618370917223470038049121941976704241262478915317666010990361831224730353804244070230131171140142057037766097133228524494279308740931465426334284753512776442996153941186658334347515357111936350574663108673091462586971891711283130939998048245364554584299589945753074792488833978230108079592804151365003172881148678824862829234806952077250537831764921170689159574943930540937975247313585221351714062176962902011956491046986846422314825390165018777548339243565992875460421498278116194568549231605279640075562318933897739860850916319628997514495722157902664001048580432522039557797951051426639092837762551520559329830472875370891218594924046883779612884714871649070087662945482500111821887144612685098105888840828804660165453145745176319751252362257868471694681285615301504664937545388261297507950773451903094307812711467832178507688642848832315520544129485907407602606062590037507243153015432676610418578915316180513240926396162665230440896032308008073378104330572851749509858121283720122786634378557176646114136517278920945395985910229331599992901313015665738886934462469474369008935199155295845155853892035689720744603028832525674592750110296918363655057218246844715233501701098180643945376603410110212978873957268882995169103419126569837006647732337862840009774253751374583540188405278797109083804878591335981636547884175308476385291048095392081662513860858848269236205811923769260589199797718716098033209905710019978555832229483271065129939761578482177146988082009320910277700846743287253789464747568021177960448425805654480040925218832000000000
Approximate bound: 0.129144615939744

==> anc/Mu_5_24_sqrt34.txt <==
Number of representatives: 6188
rep_index [(12, 12, 12, 12, 12), (11, 12, 12, 12, 12), (11, 11, 12, 12, 12), (11, 11, 11, 12, 12), (11, 11, 11, 11, 12), (11, 11, 11, 11, 11), (10, 12, 12, 12, 12), (10, 11, 12, 12, 12), (10, 11, 11, 12, 12), (10, 11, 11, 11, 12), (10, 11, 11, 11, 11), (10, 10, 12, 12, 12), (10, 10, 11, 12, 12), (10, 10, 11, 11, 12), (10, 10, 11, 11, 11), (10, 10, 10, 12, 12), (10, 10, 10, 11, 12), (10, 10, 10, 11, 11), (10, 10, 10, 10, 12), (10, 10, 10, 10, 11), (10, 10, 10, 10, 10), (9, 12, 12, 12, 12), (9, 11, 12, 12, 12), (9, 11, 11, 12, 12), (9, 11, 11, 11, 12), (9, 11, 11, 11, 11), (9, 10, 12, 12, 12), (9, 10, 11, 12, 12), (9, 10, 11, 11, 12), (9, 10, 11, 11, 11), (9, 10, 10, 12, 12), (9, 10, 10, 11, 12), (9, 10, 10, 11, 11), (9, 10, 10, 10, 12), (9, 10, 10, 10, 11), (9, 10, 10, 10, 10), (9, 9, 12, 12, 12), (9, 9, 11, 12, 12), (9, 9, 11, 11, 12), (9, 9, 11, 11, 11), (9, 9, 10, 12, 12), (9, 9, 10, 11, 12), (9, 9, 10, 11, 11), (9, 9, 10, 10, 12), (9, 9, 10, 10, 11), (9, 9, 10, 10, 10), (9, 9, 9, 12, 12), (9, 9, 9, 11, 12), (9, 9, 9, 11, 11), (9, 9, 9, 10, 12), (9, 9, 9, 10, 11), (9, 9, 9, 10, 10), (9, 9, 9, 9, 12), (9, 9, 9, 9, 11), (9, 9, 9, 9, 10), (9, 9, 9, 9, 9), (8, 12, 12, 12, 12), (8, 11, 12, 12, 12), (8, 11, 11, 12, 12), (8, 11, 11, 11, 12), (8, 11, 11, 11, 11), (8, 10, 12, 12, 12), (8, 10, 11, 12, 12), (8, 10, 11, 11, 12), (8, 10, 11, 11, 11), (8, 10, 10, 12, 12), (8, 10, 10, 11, 12), (8, 10, 10, 11, 11), (8, 10, 10, 10, 12), (8, 10, 10, 10, 11), (8, 10, 10, 10, 10), (8, 9, 12, 12, 12), (8, 9, 11, 12, 12), (8, 9, 11, 11, 12), (8, 9, 11, 11, 11), (8, 9, 10, 12, 12), (8, 9, 10, 11, 12), (8, 9, 10, 11, 11), (8, 9, 10, 10, 12), (8, 9, 10, 10, 11), (8, 9, 10, 10, 10), (8, 9, 9, 12, 12), (8, 9, 9, 11, 12), (8, 9, 9, 11, 11), (8, 9, 9, 10, 12), (8, 9, 9, 10, 11), (8, 9, 9, 10, 10), (8, 9, 9, 9, 12), (8, 9, 9, 9, 11), (8, 9, 9, 9, 10), (8, 9, 9, 9, 9), (8, 8, 12, 12, 12), (8, 8, 11, 12, 12), (8, 8, 11, 11, 12), (8, 8, 11, 11, 11), (8, 8, 10, 12, 12), (8, 8, 10, 11, 12), (8, 8, 10, 11, 11), (8, 8, 10, 10, 12), (8, 8, 10, 10, 11), (8, 8, 10, 10, 10), (8, 8, 9, 12, 12), (8, 8, 9, 11, 12), (8, 8, 9, 11, 11), (8, 8, 9, 10, 12), (8, 8, 9, 10, 11), (8, 8, 9, 10, 10), (8, 8, 9, 9, 12), (8, 8, 9, 9, 11), (8, 8, 9, 9, 10), (8, 8, 9, 9, 9), (8, 8, 8, 12, 12), (8, 8, 8, 11, 12), (8, 8, 8, 11, 11), (8, 8, 8, 10, 12), (8, 8, 8, 10, 11), (8, 8, 8, 10, 10), (8, 8, 8, 9, 12), (8, 8, 8, 9, 11), (8, 8, 8, 9, 10), (8, 8, 8, 9, 9), (8, 8, 8, 8, 12), (8, 8, 8, 8, 11), (8, 8, 8, 8, 10), (8, 8, 8, 8, 9), (8, 8, 8, 8, 8), (7, 12, 12, 12, 12), (7, 11, 12, 12, 12), (7, 11, 11, 12, 12), (7, 11, 11, 11, 12), (7, 11, 11, 11, 11), (7, 10, 12, 12, 12), (7, 10, 11, 12, 12), (7, 10, 11, 11, 12), (7, 10, 11, 11, 11), (7, 10, 10, 12, 12), (7, 10, 10, 11, 12), (7, 10, 10, 11, 11), (7, 10, 10, 10, 12), (7, 10, 10, 10, 11), (7, 10, 10, 10, 10), (7, 9, 12, 12, 12), (7, 9, 11, 12, 12), (7, 9, 11, 11, 12), (7, 9, 11, 11, 11), (7, 9, 10, 12, 12), (7, 9, 10, 11, 12), (7, 9, 10, 11, 11), (7, 9, 10, 10, 12), (7, 9, 10, 10, 11), (7, 9, 10, 10, 10), (7, 9, 9, 12, 12), (7, 9, 9, 11, 12), (7, 9, 9, 11, 11), (7, 9, 9, 10, 12), (7, 9, 9, 10, 11), (7, 9, 9, 10, 10), (7, 9, 9, 9, 12), (7, 9, 9, 9, 11), (7, 9, 9, 9, 10), (7, 9, 9, 9, 9), (7, 8, 12, 12, 12), (7, 8, 11, 12, 12), (7, 8, 11, 11, 12), (7, 8, 11, 11, 11), (7, 8, 10, 12, 12), (7, 8, 10, 11, 12), (7, 8, 10, 11, 11), (7, 8, 10, 10, 12), (7, 8, 10, 10, 11), (7, 8, 10, 10, 10), (7, 8, 9, 12, 12), (7, 8, 9, 11, 12), (7, 8, 9, 11, 11), (7, 8, 9, 10, 12), (7, 8, 9, 10, 11), (7, 8, 9, 10, 10), (7, 8, 9, 9, 12), (7, 8, 9, 9, 11), (7, 8, 9, 9, 10), (7, 8, 9, 9, 9), (7, 8, 8, 12, 12), (7, 8, 8, 11, 12), (7, 8, 8, 11, 11), (7, 8, 8, 10, 12), (7, 8, 8, 10, 11), (7, 8, 8, 10, 10), (7, 8, 8, 9, 12), (7, 8, 8, 9, 11), (7, 8, 8, 9, 10), (7, 8, 8, 9, 9), (7, 8, 8, 8, 12), (7, 8, 8, 8, 11), (7, 8, 8, 8, 10), (7, 8, 8, 8, 9), (7, 8, 8, 8, 8), (7, 7, 12, 12, 12), (7, 7, 11, 12, 12), (7, 7, 11, 11, 12), (7, 7, 11, 11, 11), (7, 7, 10, 12, 12), (7, 7, 10, 11, 12), (7, 7, 10, 11, 11), (7, 7, 10, 10, 12), (7, 7, 10, 10, 11), (7, 7, 10, 10, 10), (7, 7, 9, 12, 12), (7, 7, 9, 11, 12), (7, 7, 9, 11, 11), (7, 7, 9, 10, 12), (7, 7, 9, 10, 11), (7, 7, 9, 10, 10), (7, 7, 9, 9, 12), (7, 7, 9, 9, 11), (7, 7, 9, 9, 10), (7, 7, 9, 9, 9), (7, 7, 8, 12, 12), (7, 7, 8, 11, 12), (7, 7, 8, 11, 11), (7, 7, 8, 10, 12), (7, 7, 8, 10, 11), (7, 7, 8, 10, 10), (7, 7, 8, 9, 12), (7, 7, 8, 9, 11), (7, 7, 8, 9, 10), (7, 7, 8, 9, 9), (7, 7, 8, 8, 12), (7, 7, 8, 8, 11), (7, 7, 8, 8, 10), (7, 7, 8, 8, 9), (7, 7, 8, 8, 8), (7, 7, 7, 12, 12), (7, 7, 7, 11, 12), (7, 7, 7, 11, 11), (7, 7, 7, 10, 12), (7, 7, 7, 10, 11), (7, 7, 7, 10, 10), (7, 7, 7, 9, 12), (7, 7, 7, 9, 11), (7, 7, 7, 9, 10), (7, 7, 7, 9, 9), (7, 7, 7, 8, 12), (7, 7, 7, 8, 11), (7, 7, 7, 8, 10), (7, 7, 7, 8, 9), (7, 7, 7, 8, 8), (7, 7, 7, 7, 12), (7, 7, 7, 7, 11), (7, 7, 7, 7, 10), (7, 7, 7, 7, 9), (7, 7, 7, 7, 8), (7, 7, 7, 7, 7), (6, 12, 12, 12, 12), (6, 11, 12, 12, 12), (6, 11, 11, 12, 12), (6, 11, 11, 11, 12), (6, 11, 11, 11, 11), (6, 10, 12, 12, 12), (6, 10, 11, 12, 12), (6, 10, 11, 11, 12), (6, 10, 11, 11, 11), (6, 10, 10, 12, 12), (6, 10, 10, 11, 12), (6, 10, 10, 11, 11), (6, 10, 10, 10, 12), (6, 10, 10, 10, 11), (6, 10, 10, 10, 10), (6, 9, 12, 12, 12), (6, 9, 11, 12, 12), (6, 9, 11, 11, 12), (6, 9, 11, 11, 11), (6, 9, 10, 12, 12), (6, 9, 10, 11, 12), (6, 9, 10, 11, 11), (6, 9, 10, 10, 12), (6, 9, 10, 10, 11), (6, 9, 10, 10, 10), (6, 9, 9, 12, 12), (6, 9, 9, 11, 12), (6, 9, 9, 11, 11), (6, 9, 9, 10, 12), (6, 9, 9, 10, 11), (6, 9, 9, 10, 10), (6, 9, 9, 9, 12), (6, 9, 9, 9, 11), (6, 9, 9, 9, 10), (6, 9, 9, 9, 9), (6, 8, 12, 12, 12), (6, 8, 11, 12, 12), (6, 8, 11, 11, 12), (6, 8, 11, 11, 11), (6, 8, 10, 12, 12), (6, 8, 10, 11, 12), (6, 8, 10, 11, 11), (6, 8, 10, 10, 12), (6, 8, 10, 10, 11), (6, 8, 10, 10, 10), (6, 8, 9, 12, 12), (6, 8, 9, 11, 12), (6, 8, 9, 11, 11), (6, 8, 9, 10, 12), (6, 8, 9, 10, 11), (6, 8, 9, 10, 10), (6, 8, 9, 9, 12), (6, 8, 9, 9, 11), (6, 8, 9, 9, 10), (6, 8, 9, 9, 9), (6, 8, 8, 12, 12), (6, 8, 8, 11, 12), (6, 8, 8, 11, 11), (6, 8, 8, 10, 12), (6, 8, 8, 10, 11), (6, 8, 8, 10, 10), (6, 8, 8, 9, 12), (6, 8, 8, 9, 11), (6, 8, 8, 9, 10), (6, 8, 8, 9, 9), (6, 8, 8, 8, 12), (6, 8, 8, 8, 11), (6, 8, 8, 8, 10), (6, 8, 8, 8, 9), (6, 8, 8, 8, 8), (6, 7, 12, 12, 12), (6, 7, 11, 12, 12), (6, 7, 11, 11, 12), (6, 7, 11, 11, 11), (6, 7, 10, 12, 12), (6, 7, 10, 11, 12), (6, 7, 10, 11, 11), (6, 7, 10, 10, 12), (6, 7, 10, 10, 11), (6, 7, 10, 10, 10), (6, 7, 9, 12, 12), (6, 7, 9, 11, 12), (6, 7, 9, 11, 11), (6, 7, 9, 10, 12), (6, 7, 9, 10, 11), (6, 7, 9, 10, 10), (6, 7, 9, 9, 12), (6, 7, 9, 9, 11), (6, 7, 9, 9, 10), (6, 7, 9, 9, 9), (6, 7, 8, 12, 12), (6, 7, 8, 11, 12), (6, 7, 8, 11, 11), (6, 7, 8, 10, 12), (6, 7, 8, 10, 11), (6, 7, 8, 10, 10), (6, 7, 8, 9, 12), (6, 7, 8, 9, 11), (6, 7, 8, 9, 10), (6, 7, 8, 9, 9), (6, 7, 8, 8, 12), (6, 7, 8, 8, 11), (6, 7, 8, 8, 10), (6, 7, 8, 8, 9), (6, 7, 8, 8, 8), (6, 7, 7, 12, 12), (6, 7, 7, 11, 12), (6, 7, 7, 11, 11), (6, 7, 7, 10, 12), (6, 7, 7, 10, 11), (6, 7, 7, 10, 10), (6, 7, 7, 9, 12), (6, 7, 7, 9, 11), (6, 7, 7, 9, 10), (6, 7, 7, 9, 9), (6, 7, 7, 8, 12), (6, 7, 7, 8, 11), (6, 7, 7, 8, 10), (6, 7, 7, 8, 9), (6, 7, 7, 8, 8), (6, 7, 7, 7, 12), (6, 7, 7, 7, 11), (6, 7, 7, 7, 10), (6, 7, 7, 7, 9), (6, 7, 7, 7, 8), (6, 7, 7, 7, 7), (6, 6, 12, 12, 12), (6, 6, 11, 12, 12), (6, 6, 11, 11, 12), (6, 6, 11, 11, 11), (6, 6, 10, 12, 12), (6, 6, 10, 11, 12), (6, 6, 10, 11, 11), (6, 6, 10, 10, 12), (6, 6, 10, 10, 11), (6, 6, 10, 10, 10), (6, 6, 9, 12, 12), (6, 6, 9, 11, 12), (6, 6, 9, 11, 11), (6, 6, 9, 10, 12), (6, 6, 9, 10, 11), (6, 6, 9, 10, 10), (6, 6, 9, 9, 12), (6, 6, 9, 9, 11), (6, 6, 9, 9, 10), (6, 6, 9, 9, 9), (6, 6, 8, 12, 12), (6, 6, 8, 11, 12), (6, 6, 8, 11, 11), (6, 6, 8, 10, 12), (6, 6, 8, 10, 11), (6, 6, 8, 10, 10), (6, 6, 8, 9, 12), (6, 6, 8, 9, 11), (6, 6, 8, 9, 10), (6, 6, 8, 9, 9), (6, 6, 8, 8, 12), (6, 6, 8, 8, 11), (6, 6, 8, 8, 10), (6, 6, 8, 8, 9), (6, 6, 8, 8, 8), (6, 6, 7, 12, 12), (6, 6, 7, 11, 12), (6, 6, 7, 11, 11), (6, 6, 7, 10, 12), (6, 6, 7, 10, 11), (6, 6, 7, 10, 10), (6, 6, 7, 9, 12), (6, 6, 7, 9, 11), (6, 6, 7, 9, 10), (6, 6, 7, 9, 9), (6, 6, 7, 8, 12), (6, 6, 7, 8, 11), (6, 6, 7, 8, 10), (6, 6, 7, 8, 9), (6, 6, 7, 8, 8), (6, 6, 7, 7, 12), (6, 6, 7, 7, 11), (6, 6, 7, 7, 10), (6, 6, 7, 7, 9), (6, 6, 7, 7, 8), (6, 6, 7, 7, 7), (6, 6, 6, 12, 12), (6, 6, 6, 11, 12), (6, 6, 6, 11, 11), (6, 6, 6, 10, 12), (6, 6, 6, 10, 11), (6, 6, 6, 10, 10), (6, 6, 6, 9, 12), (6, 6, 6, 9, 11), (6, 6, 6, 9, 10), (6, 6, 6, 9, 9), (6, 6, 6, 8, 12), (6, 6, 6, 8, 11), (6, 6, 6, 8, 10), (6, 6, 6, 8, 9), (6, 6, 6, 8, 8), (6, 6, 6, 7, 12), (6, 6, 6, 7, 11), (6, 6, 6, 7, 10), (6, 6, 6, 7, 9), (6, 6, 6, 7, 8), (6, 6, 6, 7, 7), (6, 6, 6, 6, 12), (6, 6, 6, 6, 11), (6, 6, 6, 6, 10), (6, 6, 6, 6, 9), (6, 6, 6, 6, 8), (6, 6, 6, 6, 7), (6, 6, 6, 6, 6), (5, 12, 12, 12, 12), (5, 11, 12, 12, 12), (5, 11, 11, 12, 12), (5, 11, 11, 11, 12), (5, 11, 11, 11, 11), (5, 10, 12, 12, 12), (5, 10, 11, 12, 12), (5, 10, 11, 11, 12), (5, 10, 11, 11, 11), (5, 10, 10, 12, 12), (5, 10, 10, 11, 12), (5, 10, 10, 11, 11), (5, 10, 10, 10, 12), (5, 10, 10, 10, 11), (5, 10, 10, 10, 10), (5, 9, 12, 12, 12), (5, 9, 11, 12, 12), (5, 9, 11, 11, 12), (5, 9, 11, 11, 11), (5, 9, 10, 12, 12), (5, 9, 10, 11, 12), (5, 9, 10, 11, 11), (5, 9, 10, 10, 12), (5, 9, 10, 10, 11), (5, 9, 10, 10, 10), (5, 9, 9, 12, 12), (5, 9, 9, 11, 12), (5, 9, 9, 11, 11), (5, 9, 9, 10, 12), (5, 9, 9, 10, 11), (5, 9, 9, 10, 10), (5, 9, 9, 9, 12), (5, 9, 9, 9, 11), (5, 9, 9, 9, 10), (5, 9, 9, 9, 9), (5, 8, 12, 12, 12), (5, 8, 11, 12, 12), (5, 8, 11, 11, 12), (5, 8, 11, 11, 11), (5, 8, 10, 12, 12), (5, 8, 10, 11, 12), (5, 8, 10, 11, 11), (5, 8, 10, 10, 12), (5, 8, 10, 10, 11), (5, 8, 10, 10, 10), (5, 8, 9, 12, 12), (5, 8, 9, 11, 12), (5, 8, 9, 11, 11), (5, 8, 9, 10, 12), (5, 8, 9, 10, 11), (5, 8, 9, 10, 10), (5, 8, 9, 9, 12), (5, 8, 9, 9, 11), (5, 8, 9, 9, 10), (5, 8, 9, 9, 9), (5, 8, 8, 12, 12), (5, 8, 8, 11, 12), (5, 8, 8, 11, 11), (5, 8, 8, 10, 12), (5, 8, 8, 10, 11), (5, 8, 8, 10, 10), (5, 8, 8, 9, 12), (5, 8, 8, 9, 11), (5, 8, 8, 9, 10), (5, 8, 8, 9, 9), (5, 8, 8, 8, 12), (5, 8, 8, 8, 11), (5, 8, 8, 8, 10), (5, 8, 8, 8, 9), (5, 8, 8, 8, 8), (5, 7, 12, 12, 12), (5, 7, 11, 12, 12), (5, 7, 11, 11, 12), (5, 7, 11, 11, 11), (5, 7, 10, 12, 12), (5, 7, 10, 11, 12), (5, 7, 10, 11, 11), (5, 7, 10, 10, 12), (5, 7, 10, 10, 11), (5, 7, 10, 10, 10), (5, 7, 9, 12, 12), (5, 7, 9, 11, 12), (5, 7, 9, 11, 11), (5, 7, 9, 10, 12), (5, 7, 9, 10, 11), (5, 7, 9, 10, 10), (5, 7, 9, 9, 12), (5, 7, 9, 9, 11), (5, 7, 9, 9, 10), (5, 7, 9, 9, 9), (5, 7, 8, 12, 12), (5, 7, 8, 11, 12), (5, 7, 8, 11, 11), (5, 7, 8, 10, 12), (5, 7, 8, 10, 11), (5, 7, 8, 10, 10), (5, 7, 8, 9, 12), (5, 7, 8, 9, 11), (5, 7, 8, 9, 10), (5, 7, 8, 9, 9), (5, 7, 8, 8, 12), (5, 7, 8, 8, 11), (5, 7, 8, 8, 10), (5, 7, 8, 8, 9), (5, 7, 8, 8, 8), (5, 7, 7, 12, 12), (5, 7, 7, 11, 12), (5, 7, 7, 11, 11), (5, 7, 7, 10, 12), (5, 7, 7, 10, 11), (5, 7, 7, 10, 10), (5, 7, 7, 9, 12), (5, 7, 7, 9, 11), (5, 7, 7, 9, 10), (5, 7, 7, 9, 9), (5, 7, 7, 8, 12), (5, 7, 7, 8, 11), (5, 7, 7, 8, 10), (5, 7, 7, 8, 9), (5, 7, 7, 8, 8), (5, 7, 7, 7, 12), (5, 7, 7, 7, 11), (5, 7, 7, 7, 10), (5, 7, 7, 7, 9), (5, 7, 7, 7, 8), (5, 7, 7, 7, 7), (5, 6, 12, 12, 12), (5, 6, 11, 12, 12), (5, 6, 11, 11, 12), (5, 6, 11, 11, 11), (5, 6, 10, 12, 12), (5, 6, 10, 11, 12), (5, 6, 10, 11, 11), (5, 6, 10, 10, 12), (5, 6, 10, 10, 11), (5, 6, 10, 10, 10), (5, 6, 9, 12, 12), (5, 6, 9, 11, 12), (5, 6, 9, 11, 11), (5, 6, 9, 10, 12), (5, 6, 9, 10, 11), (5, 6, 9, 10, 10), (5, 6, 9, 9, 12), (5, 6, 9, 9, 11), (5, 6, 9, 9, 10), (5, 6, 9, 9, 9), (5, 6, 8, 12, 12), (5, 6, 8, 11, 12), (5, 6, 8, 11, 11), (5, 6, 8, 10, 12), (5, 6, 8, 10, 11), (5, 6, 8, 10, 10), (5, 6, 8, 9, 12), (5, 6, 8, 9, 11), (5, 6, 8, 9, 10), (5, 6, 8, 9, 9), (5, 6, 8, 8, 12), (5, 6, 8, 8, 11), (5, 6, 8, 8, 10), (5, 6, 8, 8, 9), (5, 6, 8, 8, 8), (5, 6, 7, 12, 12), (5, 6, 7, 11, 12), (5, 6, 7, 11, 11), (5, 6, 7, 10, 12), (5, 6, 7, 10, 11), (5, 6, 7, 10, 10), (5, 6, 7, 9, 12), (5, 6, 7, 9, 11), (5, 6, 7, 9, 10), (5, 6, 7, 9, 9), (5, 6, 7, 8, 12), (5, 6, 7, 8, 11), (5, 6, 7, 8, 10), (5, 6, 7, 8, 9), (5, 6, 7, 8, 8), (5, 6, 7, 7, 12), (5, 6, 7, 7, 11), (5, 6, 7, 7, 10), (5, 6, 7, 7, 9), (5, 6, 7, 7, 8), (5, 6, 7, 7, 7), (5, 6, 6, 12, 12), (5, 6, 6, 11, 12), (5, 6, 6, 11, 11), (5, 6, 6, 10, 12), (5, 6, 6, 10, 11), (5, 6, 6, 10, 10), (5, 6, 6, 9, 12), (5, 6, 6, 9, 11), (5, 6, 6, 9, 10), (5, 6, 6, 9, 9), (5, 6, 6, 8, 12), (5, 6, 6, 8, 11), (5, 6, 6, 8, 10), (5, 6, 6, 8, 9), (5, 6, 6, 8, 8), (5, 6, 6, 7, 12), (5, 6, 6, 7, 11), (5, 6, 6, 7, 10), (5, 6, 6, 7, 9), (5, 6, 6, 7, 8), (5, 6, 6, 7, 7), (5, 6, 6, 6, 12), (5, 6, 6, 6, 11), (5, 6, 6, 6, 10), (5, 6, 6, 6, 9), (5, 6, 6, 6, 8), (5, 6, 6, 6, 7), (5, 6, 6, 6, 6), (5, 5, 12, 12, 12), (5, 5, 11, 12, 12), (5, 5, 11, 11, 12), (5, 5, 11, 11, 11), (5, 5, 10, 12, 12), (5, 5, 10, 11, 12), (5, 5, 10, 11, 11), (5, 5, 10, 10, 12), (5, 5, 10, 10, 11), (5, 5, 10, 10, 10), (5, 5, 9, 12, 12), (5, 5, 9, 11, 12), (5, 5, 9, 11, 11), (5, 5, 9, 10, 12), (5, 5, 9, 10, 11), (5, 5, 9, 10, 10), (5, 5, 9, 9, 12), (5, 5, 9, 9, 11), (5, 5, 9, 9, 10), (5, 5, 9, 9, 9), (5, 5, 8, 12, 12), (5, 5, 8, 11, 12), (5, 5, 8, 11, 11), (5, 5, 8, 10, 12), (5, 5, 8, 10, 11), (5, 5, 8, 10, 10), (5, 5, 8, 9, 12), (5, 5, 8, 9, 11), (5, 5, 8, 9, 10), (5, 5, 8, 9, 9), (5, 5, 8, 8, 12), (5, 5, 8, 8, 11), (5, 5, 8, 8, 10), (5, 5, 8, 8, 9), (5, 5, 8, 8, 8), (5, 5, 7, 12, 12), (5, 5, 7, 11, 12), (5, 5, 7, 11, 11), (5, 5, 7, 10, 12), (5, 5, 7, 10, 11), (5, 5, 7, 10, 10), (5, 5, 7, 9, 12), (5, 5, 7, 9, 11), (5, 5, 7, 9, 10), (5, 5, 7, 9, 9), (5, 5, 7, 8, 12), (5, 5, 7, 8, 11), (5, 5, 7, 8, 10), (5, 5, 7, 8, 9), (5, 5, 7, 8, 8), (5, 5, 7, 7, 12), (5, 5, 7, 7, 11), (5, 5, 7, 7, 10), (5, 5, 7, 7, 9), (5, 5, 7, 7, 8), (5, 5, 7, 7, 7), (5, 5, 6, 12, 12), (5, 5, 6, 11, 12), (5, 5, 6, 11, 11), (5, 5, 6, 10, 12), (5, 5, 6, 10, 11), (5, 5, 6, 10, 10), (5, 5, 6, 9, 12), (5, 5, 6, 9, 11), (5, 5, 6, 9, 10), (5, 5, 6, 9, 9), (5, 5, 6, 8, 12), (5, 5, 6, 8, 11), (5, 5, 6, 8, 10), (5, 5, 6, 8, 9), (5, 5, 6, 8, 8), (5, 5, 6, 7, 12), (5, 5, 6, 7, 11), (5, 5, 6, 7, 10), (5, 5, 6, 7, 9), (5, 5, 6, 7, 8), (5, 5, 6, 7, 7), (5, 5, 6, 6, 12), (5, 5, 6, 6, 11), (5, 5, 6, 6, 10), (5, 5, 6, 6, 9), (5, 5, 6, 6, 8), (5, 5, 6, 6, 7), (5, 5, 6, 6, 6), (5, 5, 5, 12, 12), (5, 5, 5, 11, 12), (5, 5, 5, 11, 11), (5, 5, 5, 10, 12), (5, 5, 5, 10, 11), (5, 5, 5, 10, 10), (5, 5, 5, 9, 12), (5, 5, 5, 9, 11), (5, 5, 5, 9, 10), (5, 5, 5, 9, 9), (5, 5, 5, 8, 12), (5, 5, 5, 8, 11), (5, 5, 5, 8, 10), (5, 5, 5, 8, 9), (5, 5, 5, 8, 8), (5, 5, 5, 7, 12), (5, 5, 5, 7, 11), (5, 5, 5, 7, 10), (5, 5, 5, 7, 9), (5, 5, 5, 7, 8), (5, 5, 5, 7, 7), (5, 5, 5, 6, 12), (5, 5, 5, 6, 11), (5, 5, 5, 6, 10), (5, 5, 5, 6, 9), (5, 5, 5, 6, 8), (5, 5, 5, 6, 7), (5, 5, 5, 6, 6), (5, 5, 5, 5, 12), (5, 5, 5, 5, 11), (5, 5, 5, 5, 10), (5, 5, 5, 5, 9), (5, 5, 5, 5, 8), (5, 5, 5, 5, 7), (5, 5, 5, 5, 6), (5, 5, 5, 5, 5), (4, 12, 12, 12, 12), (4, 11, 12, 12, 12), (4, 11, 11, 12, 12), (4, 11, 11, 11, 12), (4, 11, 11, 11, 11), (4, 10, 12, 12, 12), (4, 10, 11, 12, 12), (4, 10, 11, 11, 12), (4, 10, 11, 11, 11), (4, 10, 10, 12, 12), (4, 10, 10, 11, 12), (4, 10, 10, 11, 11), (4, 10, 10, 10, 12), (4, 10, 10, 10, 11), (4, 10, 10, 10, 10), (4, 9, 12, 12, 12), (4, 9, 11, 12, 12), (4, 9, 11, 11, 12), (4, 9, 11, 11, 11), (4, 9, 10, 12, 12), (4, 9, 10, 11, 12), (4, 9, 10, 11, 11), (4, 9, 10, 10, 12), (4, 9, 10, 10, 11), (4, 9, 10, 10, 10), (4, 9, 9, 12, 12), (4, 9, 9, 11, 12), (4, 9, 9, 11, 11), (4, 9, 9, 10, 12), (4, 9, 9, 10, 11), (4, 9, 9, 10, 10), (4, 9, 9, 9, 12), (4, 9, 9, 9, 11), (4, 9, 9, 9, 10), (4, 9, 9, 9, 9), (4, 8, 12, 12, 12), (4, 8, 11, 12, 12), (4, 8, 11, 11, 12), (4, 8, 11, 11, 11), (4, 8, 10, 12, 12), (4, 8, 10, 11, 12), (4, 8, 10, 11, 11), (4, 8, 10, 10, 12), (4, 8, 10, 10, 11), (4, 8, 10, 10, 10), (4, 8, 9, 12, 12), (4, 8, 9, 11, 12), (4, 8, 9, 11, 11), (4, 8, 9, 10, 12), (4, 8, 9, 10, 11), (4, 8, 9, 10, 10), (4, 8, 9, 9, 12), (4, 8, 9, 9, 11), (4, 8, 9, 9, 10), (4, 8, 9, 9, 9), (4, 8, 8, 12, 12), (4, 8, 8, 11, 12), (4, 8, 8, 11, 11), (4, 8, 8, 10, 12), (4, 8, 8, 10, 11), (4, 8, 8, 10, 10), (4, 8, 8, 9, 12), (4, 8, 8, 9, 11), (4, 8, 8, 9, 10), (4, 8, 8, 9, 9), (4, 8, 8, 8, 12), (4, 8, 8, 8, 11), (4, 8, 8, 8, 10), (4, 8, 8, 8, 9), (4, 8, 8, 8, 8), (4, 7, 12, 12, 12), (4, 7, 11, 12, 12), (4, 7, 11, 11, 12), (4, 7, 11, 11, 11), (4, 7, 10, 12, 12), (4, 7, 10, 11, 12), (4, 7, 10, 11, 11), (4, 7, 10, 10, 12), (4, 7, 10, 10, 11), (4, 7, 10, 10, 10), (4, 7, 9, 12, 12), (4, 7, 9, 11, 12), (4, 7, 9, 11, 11), (4, 7, 9, 10, 12), (4, 7, 9, 10, 11), (4, 7, 9, 10, 10), (4, 7, 9, 9, 12), (4, 7, 9, 9, 11), (4, 7, 9, 9, 10), (4, 7, 9, 9, 9), (4, 7, 8, 12, 12), (4, 7, 8, 11, 12), (4, 7, 8, 11, 11), (4, 7, 8, 10, 12), (4, 7, 8, 10, 11), (4, 7, 8, 10, 10), (4, 7, 8, 9, 12), (4, 7, 8, 9, 11), (4, 7, 8, 9, 10), (4, 7, 8, 9, 9), (4, 7, 8, 8, 12), (4, 7, 8, 8, 11), (4, 7, 8, 8, 10), (4, 7, 8, 8, 9), (4, 7, 8, 8, 8), (4, 7, 7, 12, 12), (4, 7, 7, 11, 12), (4, 7, 7, 11, 11), (4, 7, 7, 10, 12), (4, 7, 7, 10, 11), (4, 7, 7, 10, 10), (4, 7, 7, 9, 12), (4, 7, 7, 9, 11), (4, 7, 7, 9, 10), (4, 7, 7, 9, 9), (4, 7, 7, 8, 12), (4, 7, 7, 8, 11), (4, 7, 7, 8, 10), (4, 7, 7, 8, 9), (4, 7, 7, 8, 8), (4, 7, 7, 7, 12), (4, 7, 7, 7, 11), (4, 7, 7, 7, 10), (4, 7, 7, 7, 9), (4, 7, 7, 7, 8), (4, 7, 7, 7, 7), (4, 6, 12, 12, 12), (4, 6, 11, 12, 12), (4, 6, 11, 11, 12), (4, 6, 11, 11, 11), (4, 6, 10, 12, 12), (4, 6, 10, 11, 12), (4, 6, 10, 11, 11), (4, 6, 10, 10, 12), (4, 6, 10, 10, 11), (4, 6, 10, 10, 10), (4, 6, 9, 12, 12), (4, 6, 9, 11, 12), (4, 6, 9, 11, 11), (4, 6, 9, 10, 12), (4, 6, 9, 10, 11), (4, 6, 9, 10, 10), (4, 6, 9, 9, 12), (4, 6, 9, 9, 11), (4, 6, 9, 9, 10), (4, 6, 9, 9, 9), (4, 6, 8, 12, 12), (4, 6, 8, 11, 12), (4, 6, 8, 11, 11), (4, 6, 8, 10, 12), (4, 6, 8, 10, 11), (4, 6, 8, 10, 10), (4, 6, 8, 9, 12), (4, 6, 8, 9, 11), (4, 6, 8, 9, 10), (4, 6, 8, 9, 9), (4, 6, 8, 8, 12), (4, 6, 8, 8, 11), (4, 6, 8, 8, 10), (4, 6, 8, 8, 9), (4, 6, 8, 8, 8), (4, 6, 7, 12, 12), (4, 6, 7, 11, 12), (4, 6, 7, 11, 11), (4, 6, 7, 10, 12), (4, 6, 7, 10, 11), (4, 6, 7, 10, 10), (4, 6, 7, 9, 12), (4, 6, 7, 9, 11), (4, 6, 7, 9, 10), (4, 6, 7, 9, 9), (4, 6, 7, 8, 12), (4, 6, 7, 8, 11), (4, 6, 7, 8, 10), (4, 6, 7, 8, 9), (4, 6, 7, 8, 8), (4, 6, 7, 7, 12), (4, 6, 7, 7, 11), (4, 6, 7, 7, 10), (4, 6, 7, 7, 9), (4, 6, 7, 7, 8), (4, 6, 7, 7, 7), (4, 6, 6, 12, 12), (4, 6, 6, 11, 12), (4, 6, 6, 11, 11), (4, 6, 6, 10, 12), (4, 6, 6, 10, 11), (4, 6, 6, 10, 10), (4, 6, 6, 9, 12), (4, 6, 6, 9, 11), (4, 6, 6, 9, 10), (4, 6, 6, 9, 9), (4, 6, 6, 8, 12), (4, 6, 6, 8, 11), (4, 6, 6, 8, 10), (4, 6, 6, 8, 9), (4, 6, 6, 8, 8), (4, 6, 6, 7, 12), (4, 6, 6, 7, 11), (4, 6, 6, 7, 10), (4, 6, 6, 7, 9), (4, 6, 6, 7, 8), (4, 6, 6, 7, 7), (4, 6, 6, 6, 12), (4, 6, 6, 6, 11), (4, 6, 6, 6, 10), (4, 6, 6, 6, 9), (4, 6, 6, 6, 8), (4, 6, 6, 6, 7), (4, 6, 6, 6, 6), (4, 5, 12, 12, 12), (4, 5, 11, 12, 12), (4, 5, 11, 11, 12), (4, 5, 11, 11, 11), (4, 5, 10, 12, 12), (4, 5, 10, 11, 12), (4, 5, 10, 11, 11), (4, 5, 10, 10, 12), (4, 5, 10, 10, 11), (4, 5, 10, 10, 10), (4, 5, 9, 12, 12), (4, 5, 9, 11, 12), (4, 5, 9, 11, 11), (4, 5, 9, 10, 12), (4, 5, 9, 10, 11), (4, 5, 9, 10, 10), (4, 5, 9, 9, 12), (4, 5, 9, 9, 11), (4, 5, 9, 9, 10), (4, 5, 9, 9, 9), (4, 5, 8, 12, 12), (4, 5, 8, 11, 12), (4, 5, 8, 11, 11), (4, 5, 8, 10, 12), (4, 5, 8, 10, 11), (4, 5, 8, 10, 10), (4, 5, 8, 9, 12), (4, 5, 8, 9, 11), (4, 5, 8, 9, 10), (4, 5, 8, 9, 9), (4, 5, 8, 8, 12), (4, 5, 8, 8, 11), (4, 5, 8, 8, 10), (4, 5, 8, 8, 9), (4, 5, 8, 8, 8), (4, 5, 7, 12, 12), (4, 5, 7, 11, 12), (4, 5, 7, 11, 11), (4, 5, 7, 10, 12), (4, 5, 7, 10, 11), (4, 5, 7, 10, 10), (4, 5, 7, 9, 12), (4, 5, 7, 9, 11), (4, 5, 7, 9, 10), (4, 5, 7, 9, 9), (4, 5, 7, 8, 12), (4, 5, 7, 8, 11), (4, 5, 7, 8, 10), (4, 5, 7, 8, 9), (4, 5, 7, 8, 8), (4, 5, 7, 7, 12), (4, 5, 7, 7, 11), (4, 5, 7, 7, 10), (4, 5, 7, 7, 9), (4, 5, 7, 7, 8), (4, 5, 7, 7, 7), (4, 5, 6, 12, 12), (4, 5, 6, 11, 12), (4, 5, 6, 11, 11), (4, 5, 6, 10, 12), (4, 5, 6, 10, 11), (4, 5, 6, 10, 10), (4, 5, 6, 9, 12), (4, 5, 6, 9, 11), (4, 5, 6, 9, 10), (4, 5, 6, 9, 9), (4, 5, 6, 8, 12), (4, 5, 6, 8, 11), (4, 5, 6, 8, 10), (4, 5, 6, 8, 9), (4, 5, 6, 8, 8), (4, 5, 6, 7, 12), (4, 5, 6, 7, 11), (4, 5, 6, 7, 10), (4, 5, 6, 7, 9), (4, 5, 6, 7, 8), (4, 5, 6, 7, 7), (4, 5, 6, 6, 12), (4, 5, 6, 6, 11), (4, 5, 6, 6, 10), (4, 5, 6, 6, 9), (4, 5, 6, 6, 8), (4, 5, 6, 6, 7), (4, 5, 6, 6, 6), (4, 5, 5, 12, 12), (4, 5, 5, 11, 12), (4, 5, 5, 11, 11), (4, 5, 5, 10, 12), (4, 5, 5, 10, 11), (4, 5, 5, 10, 10), (4, 5, 5, 9, 12), (4, 5, 5, 9, 11), (4, 5, 5, 9, 10), (4, 5, 5, 9, 9), (4, 5, 5, 8, 12), (4, 5, 5, 8, 11), (4, 5, 5, 8, 10), (4, 5, 5, 8, 9), (4, 5, 5, 8, 8), (4, 5, 5, 7, 12), (4, 5, 5, 7, 11), (4, 5, 5, 7, 10), (4, 5, 5, 7, 9), (4, 5, 5, 7, 8), (4, 5, 5, 7, 7), (4, 5, 5, 6, 12), (4, 5, 5, 6, 11), (4, 5, 5, 6, 10), (4, 5, 5, 6, 9), (4, 5, 5, 6, 8), (4, 5, 5, 6, 7), (4, 5, 5, 6, 6), (4, 5, 5, 5, 12), (4, 5, 5, 5, 11), (4, 5, 5, 5, 10), (4, 5, 5, 5, 9), (4, 5, 5, 5, 8), (4, 5, 5, 5, 7), (4, 5, 5, 5, 6), (4, 5, 5, 5, 5), (4, 4, 12, 12, 12), (4, 4, 11, 12, 12), (4, 4, 11, 11, 12), (4, 4, 11, 11, 11), (4, 4, 10, 12, 12), (4, 4, 10, 11, 12), (4, 4, 10, 11, 11), (4, 4, 10, 10, 12), (4, 4, 10, 10, 11), (4, 4, 10, 10, 10), (4, 4, 9, 12, 12), (4, 4, 9, 11, 12), (4, 4, 9, 11, 11), (4, 4, 9, 10, 12), (4, 4, 9, 10, 11), (4, 4, 9, 10, 10), (4, 4, 9, 9, 12), (4, 4, 9, 9, 11), (4, 4, 9, 9, 10), (4, 4, 9, 9, 9), (4, 4, 8, 12, 12), (4, 4, 8, 11, 12), (4, 4, 8, 11, 11), (4, 4, 8, 10, 12), (4, 4, 8, 10, 11), (4, 4, 8, 10, 10), (4, 4, 8, 9, 12), (4, 4, 8, 9, 11), (4, 4, 8, 9, 10), (4, 4, 8, 9, 9), (4, 4, 8, 8, 12), (4, 4, 8, 8, 11), (4, 4, 8, 8, 10), (4, 4, 8, 8, 9), (4, 4, 8, 8, 8), (4, 4, 7, 12, 12), (4, 4, 7, 11, 12), (4, 4, 7, 11, 11), (4, 4, 7, 10, 12), (4, 4, 7, 10, 11), (4, 4, 7, 10, 10), (4, 4, 7, 9, 12), (4, 4, 7, 9, 11), (4, 4, 7, 9, 10), (4, 4, 7, 9, 9), (4, 4, 7, 8, 12), (4, 4, 7, 8, 11), (4, 4, 7, 8, 10), (4, 4, 7, 8, 9), (4, 4, 7, 8, 8), (4, 4, 7, 7, 12), (4, 4, 7, 7, 11), (4, 4, 7, 7, 10), (4, 4, 7, 7, 9), (4, 4, 7, 7, 8), (4, 4, 7, 7, 7), (4, 4, 6, 12, 12), (4, 4, 6, 11, 12), (4, 4, 6, 11, 11), (4, 4, 6, 10, 12), (4, 4, 6, 10, 11), (4, 4, 6, 10, 10), (4, 4, 6, 9, 12), (4, 4, 6, 9, 11), (4, 4, 6, 9, 10), (4, 4, 6, 9, 9), (4, 4, 6, 8, 12), (4, 4, 6, 8, 11), (4, 4, 6, 8, 10), (4, 4, 6, 8, 9), (4, 4, 6, 8, 8), (4, 4, 6, 7, 12), (4, 4, 6, 7, 11), (4, 4, 6, 7, 10), (4, 4, 6, 7, 9), (4, 4, 6, 7, 8), (4, 4, 6, 7, 7), (4, 4, 6, 6, 12), (4, 4, 6, 6, 11), (4, 4, 6, 6, 10), (4, 4, 6, 6, 9), (4, 4, 6, 6, 8), (4, 4, 6, 6, 7), (4, 4, 6, 6, 6), (4, 4, 5, 12, 12), (4, 4, 5, 11, 12), (4, 4, 5, 11, 11), (4, 4, 5, 10, 12), (4, 4, 5, 10, 11), (4, 4, 5, 10, 10), (4, 4, 5, 9, 12), (4, 4, 5, 9, 11), (4, 4, 5, 9, 10), (4, 4, 5, 9, 9), (4, 4, 5, 8, 12), (4, 4, 5, 8, 11), (4, 4, 5, 8, 10), (4, 4, 5, 8, 9), (4, 4, 5, 8, 8), (4, 4, 5, 7, 12), (4, 4, 5, 7, 11), (4, 4, 5, 7, 10), (4, 4, 5, 7, 9), (4, 4, 5, 7, 8), (4, 4, 5, 7, 7), (4, 4, 5, 6, 12), (4, 4, 5, 6, 11), (4, 4, 5, 6, 10), (4, 4, 5, 6, 9), (4, 4, 5, 6, 8), (4, 4, 5, 6, 7), (4, 4, 5, 6, 6), (4, 4, 5, 5, 12), (4, 4, 5, 5, 11), (4, 4, 5, 5, 10), (4, 4, 5, 5, 9), (4, 4, 5, 5, 8), (4, 4, 5, 5, 7), (4, 4, 5, 5, 6), (4, 4, 5, 5, 5), (4, 4, 4, 12, 12), (4, 4, 4, 11, 12), (4, 4, 4, 11, 11), (4, 4, 4, 10, 12), (4, 4, 4, 10, 11), (4, 4, 4, 10, 10), (4, 4, 4, 9, 12), (4, 4, 4, 9, 11), (4, 4, 4, 9, 10), (4, 4, 4, 9, 9), (4, 4, 4, 8, 12), (4, 4, 4, 8, 11), (4, 4, 4, 8, 10), (4, 4, 4, 8, 9), (4, 4, 4, 8, 8), (4, 4, 4, 7, 12), (4, 4, 4, 7, 11), (4, 4, 4, 7, 10), (4, 4, 4, 7, 9), (4, 4, 4, 7, 8), (4, 4, 4, 7, 7), (4, 4, 4, 6, 12), (4, 4, 4, 6, 11), (4, 4, 4, 6, 10), (4, 4, 4, 6, 9), (4, 4, 4, 6, 8), (4, 4, 4, 6, 7), (4, 4, 4, 6, 6), (4, 4, 4, 5, 12), (4, 4, 4, 5, 11), (4, 4, 4, 5, 10), (4, 4, 4, 5, 9), (4, 4, 4, 5, 8), (4, 4, 4, 5, 7), (4, 4, 4, 5, 6), (4, 4, 4, 5, 5), (4, 4, 4, 4, 12), (4, 4, 4, 4, 11), (4, 4, 4, 4, 10), (4, 4, 4, 4, 9), (4, 4, 4, 4, 8), (4, 4, 4, 4, 7), (4, 4, 4, 4, 6), (4, 4, 4, 4, 5), (4, 4, 4, 4, 4), (3, 12, 12, 12, 12), (3, 11, 12, 12, 12), (3, 11, 11, 12, 12), (3, 11, 11, 11, 12), (3, 11, 11, 11, 11), (3, 10, 12, 12, 12), (3, 10, 11, 12, 12), (3, 10, 11, 11, 12), (3, 10, 11, 11, 11), (3, 10, 10, 12, 12), (3, 10, 10, 11, 12), (3, 10, 10, 11, 11), (3, 10, 10, 10, 12), (3, 10, 10, 10, 11), (3, 10, 10, 10, 10), (3, 9, 12, 12, 12), (3, 9, 11, 12, 12), (3, 9, 11, 11, 12), (3, 9, 11, 11, 11), (3, 9, 10, 12, 12), (3, 9, 10, 11, 12), (3, 9, 10, 11, 11), (3, 9, 10, 10, 12), (3, 9, 10, 10, 11), (3, 9, 10, 10, 10), (3, 9, 9, 12, 12), (3, 9, 9, 11, 12), (3, 9, 9, 11, 11), (3, 9, 9, 10, 12), (3, 9, 9, 10, 11), (3, 9, 9, 10, 10), (3, 9, 9, 9, 12), (3, 9, 9, 9, 11), (3, 9, 9, 9, 10), (3, 9, 9, 9, 9), (3, 8, 12, 12, 12), (3, 8, 11, 12, 12), (3, 8, 11, 11, 12), (3, 8, 11, 11, 11), (3, 8, 10, 12, 12), (3, 8, 10, 11, 12), (3, 8, 10, 11, 11), (3, 8, 10, 10, 12), (3, 8, 10, 10, 11), (3, 8, 10, 10, 10), (3, 8, 9, 12, 12), (3, 8, 9, 11, 12), (3, 8, 9, 11, 11), (3, 8, 9, 10, 12), (3, 8, 9, 10, 11), (3, 8, 9, 10, 10), (3, 8, 9, 9, 12), (3, 8, 9, 9, 11), (3, 8, 9, 9, 10), (3, 8, 9, 9, 9), (3, 8, 8, 12, 12), (3, 8, 8, 11, 12), (3, 8, 8, 11, 11), (3, 8, 8, 10, 12), (3, 8, 8, 10, 11), (3, 8, 8, 10, 10), (3, 8, 8, 9, 12), (3, 8, 8, 9, 11), (3, 8, 8, 9, 10), (3, 8, 8, 9, 9), (3, 8, 8, 8, 12), (3, 8, 8, 8, 11), (3, 8, 8, 8, 10), (3, 8, 8, 8, 9), (3, 8, 8, 8, 8), (3, 7, 12, 12, 12), (3, 7, 11, 12, 12), (3, 7, 11, 11, 12), (3, 7, 11, 11, 11), (3, 7, 10, 12, 12), (3, 7, 10, 11, 12), (3, 7, 10, 11, 11), (3, 7, 10, 10, 12), (3, 7, 10, 10, 11), (3, 7, 10, 10, 10), (3, 7, 9, 12, 12), (3, 7, 9, 11, 12), (3, 7, 9, 11, 11), (3, 7, 9, 10, 12), (3, 7, 9, 10, 11), (3, 7, 9, 10, 10), (3, 7, 9, 9, 12), (3, 7, 9, 9, 11), (3, 7, 9, 9, 10), (3, 7, 9, 9, 9), (3, 7, 8, 12, 12), (3, 7, 8, 11, 12), (3, 7, 8, 11, 11), (3, 7, 8, 10, 12), (3, 7, 8, 10, 11), (3, 7, 8, 10, 10), (3, 7, 8, 9, 12), (3, 7, 8, 9, 11), (3, 7, 8, 9, 10), (3, 7, 8, 9, 9), (3, 7, 8, 8, 12), (3, 7, 8, 8, 11), (3, 7, 8, 8, 10), (3, 7, 8, 8, 9), (3, 7, 8, 8, 8), (3, 7, 7, 12, 12), (3, 7, 7, 11, 12), (3, 7, 7, 11, 11), (3, 7, 7, 10, 12), (3, 7, 7, 10, 11), (3, 7, 7, 10, 10), (3, 7, 7, 9, 12), (3, 7, 7, 9, 11), (3, 7, 7, 9, 10), (3, 7, 7, 9, 9), (3, 7, 7, 8, 12), (3, 7, 7, 8, 11), (3, 7, 7, 8, 10), (3, 7, 7, 8, 9), (3, 7, 7, 8, 8), (3, 7, 7, 7, 12), (3, 7, 7, 7, 11), (3, 7, 7, 7, 10), (3, 7, 7, 7, 9), (3, 7, 7, 7, 8), (3, 7, 7, 7, 7), (3, 6, 12, 12, 12), (3, 6, 11, 12, 12), (3, 6, 11, 11, 12), (3, 6, 11, 11, 11), (3, 6, 10, 12, 12), (3, 6, 10, 11, 12), (3, 6, 10, 11, 11), (3, 6, 10, 10, 12), (3, 6, 10, 10, 11), (3, 6, 10, 10, 10), (3, 6, 9, 12, 12), (3, 6, 9, 11, 12), (3, 6, 9, 11, 11), (3, 6, 9, 10, 12), (3, 6, 9, 10, 11), (3, 6, 9, 10, 10), (3, 6, 9, 9, 12), (3, 6, 9, 9, 11), (3, 6, 9, 9, 10), (3, 6, 9, 9, 9), (3, 6, 8, 12, 12), (3, 6, 8, 11, 12), (3, 6, 8, 11, 11), (3, 6, 8, 10, 12), (3, 6, 8, 10, 11), (3, 6, 8, 10, 10), (3, 6, 8, 9, 12), (3, 6, 8, 9, 11), (3, 6, 8, 9, 10), (3, 6, 8, 9, 9), (3, 6, 8, 8, 12), (3, 6, 8, 8, 11), (3, 6, 8, 8, 10), (3, 6, 8, 8, 9), (3, 6, 8, 8, 8), (3, 6, 7, 12, 12), (3, 6, 7, 11, 12), (3, 6, 7, 11, 11), (3, 6, 7, 10, 12), (3, 6, 7, 10, 11), (3, 6, 7, 10, 10), (3, 6, 7, 9, 12), (3, 6, 7, 9, 11), (3, 6, 7, 9, 10), (3, 6, 7, 9, 9), (3, 6, 7, 8, 12), (3, 6, 7, 8, 11), (3, 6, 7, 8, 10), (3, 6, 7, 8, 9), (3, 6, 7, 8, 8), (3, 6, 7, 7, 12), (3, 6, 7, 7, 11), (3, 6, 7, 7, 10), (3, 6, 7, 7, 9), (3, 6, 7, 7, 8), (3, 6, 7, 7, 7), (3, 6, 6, 12, 12), (3, 6, 6, 11, 12), (3, 6, 6, 11, 11), (3, 6, 6, 10, 12), (3, 6, 6, 10, 11), (3, 6, 6, 10, 10), (3, 6, 6, 9, 12), (3, 6, 6, 9, 11), (3, 6, 6, 9, 10), (3, 6, 6, 9, 9), (3, 6, 6, 8, 12), (3, 6, 6, 8, 11), (3, 6, 6, 8, 10), (3, 6, 6, 8, 9), (3, 6, 6, 8, 8), (3, 6, 6, 7, 12), (3, 6, 6, 7, 11), (3, 6, 6, 7, 10), (3, 6, 6, 7, 9), (3, 6, 6, 7, 8), (3, 6, 6, 7, 7), (3, 6, 6, 6, 12), (3, 6, 6, 6, 11), (3, 6, 6, 6, 10), (3, 6, 6, 6, 9), (3, 6, 6, 6, 8), (3, 6, 6, 6, 7), (3, 6, 6, 6, 6), (3, 5, 12, 12, 12), (3, 5, 11, 12, 12), (3, 5, 11, 11, 12), (3, 5, 11, 11, 11), (3, 5, 10, 12, 12), (3, 5, 10, 11, 12), (3, 5, 10, 11, 11), (3, 5, 10, 10, 12), (3, 5, 10, 10, 11), (3, 5, 10, 10, 10), (3, 5, 9, 12, 12), (3, 5, 9, 11, 12), (3, 5, 9, 11, 11), (3, 5, 9, 10, 12), (3, 5, 9, 10, 11), (3, 5, 9, 10, 10), (3, 5, 9, 9, 12), (3, 5, 9, 9, 11), (3, 5, 9, 9, 10), (3, 5, 9, 9, 9), (3, 5, 8, 12, 12), (3, 5, 8, 11, 12), (3, 5, 8, 11, 11), (3, 5, 8, 10, 12), (3, 5, 8, 10, 11), (3, 5, 8, 10, 10), (3, 5, 8, 9, 12), (3, 5, 8, 9, 11), (3, 5, 8, 9, 10), (3, 5, 8, 9, 9), (3, 5, 8, 8, 12), (3, 5, 8, 8, 11), (3, 5, 8, 8, 10), (3, 5, 8, 8, 9), (3, 5, 8, 8, 8), (3, 5, 7, 12, 12), (3, 5, 7, 11, 12), (3, 5, 7, 11, 11), (3, 5, 7, 10, 12), (3, 5, 7, 10, 11), (3, 5, 7, 10, 10), (3, 5, 7, 9, 12), (3, 5, 7, 9, 11), (3, 5, 7, 9, 10), (3, 5, 7, 9, 9), (3, 5, 7, 8, 12), (3, 5, 7, 8, 11), (3, 5, 7, 8, 10), (3, 5, 7, 8, 9), (3, 5, 7, 8, 8), (3, 5, 7, 7, 12), (3, 5, 7, 7, 11), (3, 5, 7, 7, 10), (3, 5, 7, 7, 9), (3, 5, 7, 7, 8), (3, 5, 7, 7, 7), (3, 5, 6, 12, 12), (3, 5, 6, 11, 12), (3, 5, 6, 11, 11), (3, 5, 6, 10, 12), (3, 5, 6, 10, 11), (3, 5, 6, 10, 10), (3, 5, 6, 9, 12), (3, 5, 6, 9, 11), (3, 5, 6, 9, 10), (3, 5, 6, 9, 9), (3, 5, 6, 8, 12), (3, 5, 6, 8, 11), (3, 5, 6, 8, 10), (3, 5, 6, 8, 9), (3, 5, 6, 8, 8), (3, 5, 6, 7, 12), (3, 5, 6, 7, 11), (3, 5, 6, 7, 10), (3, 5, 6, 7, 9), (3, 5, 6, 7, 8), (3, 5, 6, 7, 7), (3, 5, 6, 6, 12), (3, 5, 6, 6, 11), (3, 5, 6, 6, 10), (3, 5, 6, 6, 9), (3, 5, 6, 6, 8), (3, 5, 6, 6, 7), (3, 5, 6, 6, 6), (3, 5, 5, 12, 12), (3, 5, 5, 11, 12), (3, 5, 5, 11, 11), (3, 5, 5, 10, 12), (3, 5, 5, 10, 11), (3, 5, 5, 10, 10), (3, 5, 5, 9, 12), (3, 5, 5, 9, 11), (3, 5, 5, 9, 10), (3, 5, 5, 9, 9), (3, 5, 5, 8, 12), (3, 5, 5, 8, 11), (3, 5, 5, 8, 10), (3, 5, 5, 8, 9), (3, 5, 5, 8, 8), (3, 5, 5, 7, 12), (3, 5, 5, 7, 11), (3, 5, 5, 7, 10), (3, 5, 5, 7, 9), (3, 5, 5, 7, 8), (3, 5, 5, 7, 7), (3, 5, 5, 6, 12), (3, 5, 5, 6, 11), (3, 5, 5, 6, 10), (3, 5, 5, 6, 9), (3, 5, 5, 6, 8), (3, 5, 5, 6, 7), (3, 5, 5, 6, 6), (3, 5, 5, 5, 12), (3, 5, 5, 5, 11), (3, 5, 5, 5, 10), (3, 5, 5, 5, 9), (3, 5, 5, 5, 8), (3, 5, 5, 5, 7), (3, 5, 5, 5, 6), (3, 5, 5, 5, 5), (3, 4, 12, 12, 12), (3, 4, 11, 12, 12), (3, 4, 11, 11, 12), (3, 4, 11, 11, 11), (3, 4, 10, 12, 12), (3, 4, 10, 11, 12), (3, 4, 10, 11, 11), (3, 4, 10, 10, 12), (3, 4, 10, 10, 11), (3, 4, 10, 10, 10), (3, 4, 9, 12, 12), (3, 4, 9, 11, 12), (3, 4, 9, 11, 11), (3, 4, 9, 10, 12), (3, 4, 9, 10, 11), (3, 4, 9, 10, 10), (3, 4, 9, 9, 12), (3, 4, 9, 9, 11), (3, 4, 9, 9, 10), (3, 4, 9, 9, 9), (3, 4, 8, 12, 12), (3, 4, 8, 11, 12), (3, 4, 8, 11, 11), (3, 4, 8, 10, 12), (3, 4, 8, 10, 11), (3, 4, 8, 10, 10), (3, 4, 8, 9, 12), (3, 4, 8, 9, 11), (3, 4, 8, 9, 10), (3, 4, 8, 9, 9), (3, 4, 8, 8, 12), (3, 4, 8, 8, 11), (3, 4, 8, 8, 10), (3, 4, 8, 8, 9), (3, 4, 8, 8, 8), (3, 4, 7, 12, 12), (3, 4, 7, 11, 12), (3, 4, 7, 11, 11), (3, 4, 7, 10, 12), (3, 4, 7, 10, 11), (3, 4, 7, 10, 10), (3, 4, 7, 9, 12), (3, 4, 7, 9, 11), (3, 4, 7, 9, 10), (3, 4, 7, 9, 9), (3, 4, 7, 8, 12), (3, 4, 7, 8, 11), (3, 4, 7, 8, 10), (3, 4, 7, 8, 9), (3, 4, 7, 8, 8), (3, 4, 7, 7, 12), (3, 4, 7, 7, 11), (3, 4, 7, 7, 10), (3, 4, 7, 7, 9), (3, 4, 7, 7, 8), (3, 4, 7, 7, 7), (3, 4, 6, 12, 12), (3, 4, 6, 11, 12), (3, 4, 6, 11, 11), (3, 4, 6, 10, 12), (3, 4, 6, 10, 11), (3, 4, 6, 10, 10), (3, 4, 6, 9, 12), (3, 4, 6, 9, 11), (3, 4, 6, 9, 10), (3, 4, 6, 9, 9), (3, 4, 6, 8, 12), (3, 4, 6, 8, 11), (3, 4, 6, 8, 10), (3, 4, 6, 8, 9), (3, 4, 6, 8, 8), (3, 4, 6, 7, 12), (3, 4, 6, 7, 11), (3, 4, 6, 7, 10), (3, 4, 6, 7, 9), (3, 4, 6, 7, 8), (3, 4, 6, 7, 7), (3, 4, 6, 6, 12), (3, 4, 6, 6, 11), (3, 4, 6, 6, 10), (3, 4, 6, 6, 9), (3, 4, 6, 6, 8), (3, 4, 6, 6, 7), (3, 4, 6, 6, 6), (3, 4, 5, 12, 12), (3, 4, 5, 11, 12), (3, 4, 5, 11, 11), (3, 4, 5, 10, 12), (3, 4, 5, 10, 11), (3, 4, 5, 10, 10), (3, 4, 5, 9, 12), (3, 4, 5, 9, 11), (3, 4, 5, 9, 10), (3, 4, 5, 9, 9), (3, 4, 5, 8, 12), (3, 4, 5, 8, 11), (3, 4, 5, 8, 10), (3, 4, 5, 8, 9), (3, 4, 5, 8, 8), (3, 4, 5, 7, 12), (3, 4, 5, 7, 11), (3, 4, 5, 7, 10), (3, 4, 5, 7, 9), (3, 4, 5, 7, 8), (3, 4, 5, 7, 7), (3, 4, 5, 6, 12), (3, 4, 5, 6, 11), (3, 4, 5, 6, 10), (3, 4, 5, 6, 9), (3, 4, 5, 6, 8), (3, 4, 5, 6, 7), (3, 4, 5, 6, 6), (3, 4, 5, 5, 12), (3, 4, 5, 5, 11), (3, 4, 5, 5, 10), (3, 4, 5, 5, 9), (3, 4, 5, 5, 8), (3, 4, 5, 5, 7), (3, 4, 5, 5, 6), (3, 4, 5, 5, 5), (3, 4, 4, 12, 12), (3, 4, 4, 11, 12), (3, 4, 4, 11, 11), (3, 4, 4, 10, 12), (3, 4, 4, 10, 11), (3, 4, 4, 10, 10), (3, 4, 4, 9, 12), (3, 4, 4, 9, 11), (3, 4, 4, 9, 10), (3, 4, 4, 9, 9), (3, 4, 4, 8, 12), (3, 4, 4, 8, 11), (3, 4, 4, 8, 10), (3, 4, 4, 8, 9), (3, 4, 4, 8, 8), (3, 4, 4, 7, 12), (3, 4, 4, 7, 11), (3, 4, 4, 7, 10), (3, 4, 4, 7, 9), (3, 4, 4, 7, 8), (3, 4, 4, 7, 7), (3, 4, 4, 6, 12), (3, 4, 4, 6, 11), (3, 4, 4, 6, 10), (3, 4, 4, 6, 9), (3, 4, 4, 6, 8), (3, 4, 4, 6, 7), (3, 4, 4, 6, 6), (3, 4, 4, 5, 12), (3, 4, 4, 5, 11), (3, 4, 4, 5, 10), (3, 4, 4, 5, 9), (3, 4, 4, 5, 8), (3, 4, 4, 5, 7), (3, 4, 4, 5, 6), (3, 4, 4, 5, 5), (3, 4, 4, 4, 12), (3, 4, 4, 4, 11), (3, 4, 4, 4, 10), (3, 4, 4, 4, 9), (3, 4, 4, 4, 8), (3, 4, 4, 4, 7), (3, 4, 4, 4, 6), (3, 4, 4, 4, 5), (3, 4, 4, 4, 4), (3, 3, 12, 12, 12), (3, 3, 11, 12, 12), (3, 3, 11, 11, 12), (3, 3, 11, 11, 11), (3, 3, 10, 12, 12), (3, 3, 10, 11, 12), (3, 3, 10, 11, 11), (3, 3, 10, 10, 12), (3, 3, 10, 10, 11), (3, 3, 10, 10, 10), (3, 3, 9, 12, 12), (3, 3, 9, 11, 12), (3, 3, 9, 11, 11), (3, 3, 9, 10, 12), (3, 3, 9, 10, 11), (3, 3, 9, 10, 10), (3, 3, 9, 9, 12), (3, 3, 9, 9, 11), (3, 3, 9, 9, 10), (3, 3, 9, 9, 9), (3, 3, 8, 12, 12), (3, 3, 8, 11, 12), (3, 3, 8, 11, 11), (3, 3, 8, 10, 12), (3, 3, 8, 10, 11), (3, 3, 8, 10, 10), (3, 3, 8, 9, 12), (3, 3, 8, 9, 11), (3, 3, 8, 9, 10), (3, 3, 8, 9, 9), (3, 3, 8, 8, 12), (3, 3, 8, 8, 11), (3, 3, 8, 8, 10), (3, 3, 8, 8, 9), (3, 3, 8, 8, 8), (3, 3, 7, 12, 12), (3, 3, 7, 11, 12), (3, 3, 7, 11, 11), (3, 3, 7, 10, 12), (3, 3, 7, 10, 11), (3, 3, 7, 10, 10), (3, 3, 7, 9, 12), (3, 3, 7, 9, 11), (3, 3, 7, 9, 10), (3, 3, 7, 9, 9), (3, 3, 7, 8, 12), (3, 3, 7, 8, 11), (3, 3, 7, 8, 10), (3, 3, 7, 8, 9), (3, 3, 7, 8, 8), (3, 3, 7, 7, 12), (3, 3, 7, 7, 11), (3, 3, 7, 7, 10), (3, 3, 7, 7, 9), (3, 3, 7, 7, 8), (3, 3, 7, 7, 7), (3, 3, 6, 12, 12), (3, 3, 6, 11, 12), (3, 3, 6, 11, 11), (3, 3, 6, 10, 12), (3, 3, 6, 10, 11), (3, 3, 6, 10, 10), (3, 3, 6, 9, 12), (3, 3, 6, 9, 11), (3, 3, 6, 9, 10), (3, 3, 6, 9, 9), (3, 3, 6, 8, 12), (3, 3, 6, 8, 11), (3, 3, 6, 8, 10), (3, 3, 6, 8, 9), (3, 3, 6, 8, 8), (3, 3, 6, 7, 12), (3, 3, 6, 7, 11), (3, 3, 6, 7, 10), (3, 3, 6, 7, 9), (3, 3, 6, 7, 8), (3, 3, 6, 7, 7), (3, 3, 6, 6, 12), (3, 3, 6, 6, 11), (3, 3, 6, 6, 10), (3, 3, 6, 6, 9), (3, 3, 6, 6, 8), (3, 3, 6, 6, 7), (3, 3, 6, 6, 6), (3, 3, 5, 12, 12), (3, 3, 5, 11, 12), (3, 3, 5, 11, 11), (3, 3, 5, 10, 12), (3, 3, 5, 10, 11), (3, 3, 5, 10, 10), (3, 3, 5, 9, 12), (3, 3, 5, 9, 11), (3, 3, 5, 9, 10), (3, 3, 5, 9, 9), (3, 3, 5, 8, 12), (3, 3, 5, 8, 11), (3, 3, 5, 8, 10), (3, 3, 5, 8, 9), (3, 3, 5, 8, 8), (3, 3, 5, 7, 12), (3, 3, 5, 7, 11), (3, 3, 5, 7, 10), (3, 3, 5, 7, 9), (3, 3, 5, 7, 8), (3, 3, 5, 7, 7), (3, 3, 5, 6, 12), (3, 3, 5, 6, 11), (3, 3, 5, 6, 10), (3, 3, 5, 6, 9), (3, 3, 5, 6, 8), (3, 3, 5, 6, 7), (3, 3, 5, 6, 6), (3, 3, 5, 5, 12), (3, 3, 5, 5, 11), (3, 3, 5, 5, 10), (3, 3, 5, 5, 9), (3, 3, 5, 5, 8), (3, 3, 5, 5, 7), (3, 3, 5, 5, 6), (3, 3, 5, 5, 5), (3, 3, 4, 12, 12), (3, 3, 4, 11, 12), (3, 3, 4, 11, 11), (3, 3, 4, 10, 12), (3, 3, 4, 10, 11), (3, 3, 4, 10, 10), (3, 3, 4, 9, 12), (3, 3, 4, 9, 11), (3, 3, 4, 9, 10), (3, 3, 4, 9, 9), (3, 3, 4, 8, 12), (3, 3, 4, 8, 11), (3, 3, 4, 8, 10), (3, 3, 4, 8, 9), (3, 3, 4, 8, 8), (3, 3, 4, 7, 12), (3, 3, 4, 7, 11), (3, 3, 4, 7, 10), (3, 3, 4, 7, 9), (3, 3, 4, 7, 8), (3, 3, 4, 7, 7), (3, 3, 4, 6, 12), (3, 3, 4, 6, 11), (3, 3, 4, 6, 10), (3, 3, 4, 6, 9), (3, 3, 4, 6, 8), (3, 3, 4, 6, 7), (3, 3, 4, 6, 6), (3, 3, 4, 5, 12), (3, 3, 4, 5, 11), (3, 3, 4, 5, 10), (3, 3, 4, 5, 9), (3, 3, 4, 5, 8), (3, 3, 4, 5, 7), (3, 3, 4, 5, 6), (3, 3, 4, 5, 5), (3, 3, 4, 4, 12), (3, 3, 4, 4, 11), (3, 3, 4, 4, 10), (3, 3, 4, 4, 9), (3, 3, 4, 4, 8), (3, 3, 4, 4, 7), (3, 3, 4, 4, 6), (3, 3, 4, 4, 5), (3, 3, 4, 4, 4), (3, 3, 3, 12, 12), (3, 3, 3, 11, 12), (3, 3, 3, 11, 11), (3, 3, 3, 10, 12), (3, 3, 3, 10, 11), (3, 3, 3, 10, 10), (3, 3, 3, 9, 12), (3, 3, 3, 9, 11), (3, 3, 3, 9, 10), (3, 3, 3, 9, 9), (3, 3, 3, 8, 12), (3, 3, 3, 8, 11), (3, 3, 3, 8, 10), (3, 3, 3, 8, 9), (3, 3, 3, 8, 8), (3, 3, 3, 7, 12), (3, 3, 3, 7, 11), (3, 3, 3, 7, 10), (3, 3, 3, 7, 9), (3, 3, 3, 7, 8), (3, 3, 3, 7, 7), (3, 3, 3, 6, 12), (3, 3, 3, 6, 11), (3, 3, 3, 6, 10), (3, 3, 3, 6, 9), (3, 3, 3, 6, 8), (3, 3, 3, 6, 7), (3, 3, 3, 6, 6), (3, 3, 3, 5, 12), (3, 3, 3, 5, 11), (3, 3, 3, 5, 10), (3, 3, 3, 5, 9), (3, 3, 3, 5, 8), (3, 3, 3, 5, 7), (3, 3, 3, 5, 6), (3, 3, 3, 5, 5), (3, 3, 3, 4, 12), (3, 3, 3, 4, 11), (3, 3, 3, 4, 10), (3, 3, 3, 4, 9), (3, 3, 3, 4, 8), (3, 3, 3, 4, 7), (3, 3, 3, 4, 6), (3, 3, 3, 4, 5), (3, 3, 3, 4, 4), (3, 3, 3, 3, 12), (3, 3, 3, 3, 11), (3, 3, 3, 3, 10), (3, 3, 3, 3, 9), (3, 3, 3, 3, 8), (3, 3, 3, 3, 7), (3, 3, 3, 3, 6), (3, 3, 3, 3, 5), (3, 3, 3, 3, 4), (3, 3, 3, 3, 3), (2, 12, 12, 12, 12), (2, 11, 12, 12, 12), (2, 11, 11, 12, 12), (2, 11, 11, 11, 12), (2, 11, 11, 11, 11), (2, 10, 12, 12, 12), (2, 10, 11, 12, 12), (2, 10, 11, 11, 12), (2, 10, 11, 11, 11), (2, 10, 10, 12, 12), (2, 10, 10, 11, 12), (2, 10, 10, 11, 11), (2, 10, 10, 10, 12), (2, 10, 10, 10, 11), (2, 10, 10, 10, 10), (2, 9, 12, 12, 12), (2, 9, 11, 12, 12), (2, 9, 11, 11, 12), (2, 9, 11, 11, 11), (2, 9, 10, 12, 12), (2, 9, 10, 11, 12), (2, 9, 10, 11, 11), (2, 9, 10, 10, 12), (2, 9, 10, 10, 11), (2, 9, 10, 10, 10), (2, 9, 9, 12, 12), (2, 9, 9, 11, 12), (2, 9, 9, 11, 11), (2, 9, 9, 10, 12), (2, 9, 9, 10, 11), (2, 9, 9, 10, 10), (2, 9, 9, 9, 12), (2, 9, 9, 9, 11), (2, 9, 9, 9, 10), (2, 9, 9, 9, 9), (2, 8, 12, 12, 12), (2, 8, 11, 12, 12), (2, 8, 11, 11, 12), (2, 8, 11, 11, 11), (2, 8, 10, 12, 12), (2, 8, 10, 11, 12), (2, 8, 10, 11, 11), (2, 8, 10, 10, 12), (2, 8, 10, 10, 11), (2, 8, 10, 10, 10), (2, 8, 9, 12, 12), (2, 8, 9, 11, 12), (2, 8, 9, 11, 11), (2, 8, 9, 10, 12), (2, 8, 9, 10, 11), (2, 8, 9, 10, 10), (2, 8, 9, 9, 12), (2, 8, 9, 9, 11), (2, 8, 9, 9, 10), (2, 8, 9, 9, 9), (2, 8, 8, 12, 12), (2, 8, 8, 11, 12), (2, 8, 8, 11, 11), (2, 8, 8, 10, 12), (2, 8, 8, 10, 11), (2, 8, 8, 10, 10), (2, 8, 8, 9, 12), (2, 8, 8, 9, 11), (2, 8, 8, 9, 10), (2, 8, 8, 9, 9), (2, 8, 8, 8, 12), (2, 8, 8, 8, 11), (2, 8, 8, 8, 10), (2, 8, 8, 8, 9), (2, 8, 8, 8, 8), (2, 7, 12, 12, 12), (2, 7, 11, 12, 12), (2, 7, 11, 11, 12), (2, 7, 11, 11, 11), (2, 7, 10, 12, 12), (2, 7, 10, 11, 12), (2, 7, 10, 11, 11), (2, 7, 10, 10, 12), (2, 7, 10, 10, 11), (2, 7, 10, 10, 10), (2, 7, 9, 12, 12), (2, 7, 9, 11, 12), (2, 7, 9, 11, 11), (2, 7, 9, 10, 12), (2, 7, 9, 10, 11), (2, 7, 9, 10, 10), (2, 7, 9, 9, 12), (2, 7, 9, 9, 11), (2, 7, 9, 9, 10), (2, 7, 9, 9, 9), (2, 7, 8, 12, 12), (2, 7, 8, 11, 12), (2, 7, 8, 11, 11), (2, 7, 8, 10, 12), (2, 7, 8, 10, 11), (2, 7, 8, 10, 10), (2, 7, 8, 9, 12), (2, 7, 8, 9, 11), (2, 7, 8, 9, 10), (2, 7, 8, 9, 9), (2, 7, 8, 8, 12), (2, 7, 8, 8, 11), (2, 7, 8, 8, 10), (2, 7, 8, 8, 9), (2, 7, 8, 8, 8), (2, 7, 7, 12, 12), (2, 7, 7, 11, 12), (2, 7, 7, 11, 11), (2, 7, 7, 10, 12), (2, 7, 7, 10, 11), (2, 7, 7, 10, 10), (2, 7, 7, 9, 12), (2, 7, 7, 9, 11), (2, 7, 7, 9, 10), (2, 7, 7, 9, 9), (2, 7, 7, 8, 12), (2, 7, 7, 8, 11), (2, 7, 7, 8, 10), (2, 7, 7, 8, 9), (2, 7, 7, 8, 8), (2, 7, 7, 7, 12), (2, 7, 7, 7, 11), (2, 7, 7, 7, 10), (2, 7, 7, 7, 9), (2, 7, 7, 7, 8), (2, 7, 7, 7, 7), (2, 6, 12, 12, 12), (2, 6, 11, 12, 12), (2, 6, 11, 11, 12), (2, 6, 11, 11, 11), (2, 6, 10, 12, 12), (2, 6, 10, 11, 12), (2, 6, 10, 11, 11), (2, 6, 10, 10, 12), (2, 6, 10, 10, 11), (2, 6, 10, 10, 10), (2, 6, 9, 12, 12), (2, 6, 9, 11, 12), (2, 6, 9, 11, 11), (2, 6, 9, 10, 12), (2, 6, 9, 10, 11), (2, 6, 9, 10, 10), (2, 6, 9, 9, 12), (2, 6, 9, 9, 11), (2, 6, 9, 9, 10), (2, 6, 9, 9, 9), (2, 6, 8, 12, 12), (2, 6, 8, 11, 12), (2, 6, 8, 11, 11), (2, 6, 8, 10, 12), (2, 6, 8, 10, 11), (2, 6, 8, 10, 10), (2, 6, 8, 9, 12), (2, 6, 8, 9, 11), (2, 6, 8, 9, 10), (2, 6, 8, 9, 9), (2, 6, 8, 8, 12), (2, 6, 8, 8, 11), (2, 6, 8, 8, 10), (2, 6, 8, 8, 9), (2, 6, 8, 8, 8), (2, 6, 7, 12, 12), (2, 6, 7, 11, 12), (2, 6, 7, 11, 11), (2, 6, 7, 10, 12), (2, 6, 7, 10, 11), (2, 6, 7, 10, 10), (2, 6, 7, 9, 12), (2, 6, 7, 9, 11), (2, 6, 7, 9, 10), (2, 6, 7, 9, 9), (2, 6, 7, 8, 12), (2, 6, 7, 8, 11), (2, 6, 7, 8, 10), (2, 6, 7, 8, 9), (2, 6, 7, 8, 8), (2, 6, 7, 7, 12), (2, 6, 7, 7, 11), (2, 6, 7, 7, 10), (2, 6, 7, 7, 9), (2, 6, 7, 7, 8), (2, 6, 7, 7, 7), (2, 6, 6, 12, 12), (2, 6, 6, 11, 12), (2, 6, 6, 11, 11), (2, 6, 6, 10, 12), (2, 6, 6, 10, 11), (2, 6, 6, 10, 10), (2, 6, 6, 9, 12), (2, 6, 6, 9, 11), (2, 6, 6, 9, 10), (2, 6, 6, 9, 9), (2, 6, 6, 8, 12), (2, 6, 6, 8, 11), (2, 6, 6, 8, 10), (2, 6, 6, 8, 9), (2, 6, 6, 8, 8), (2, 6, 6, 7, 12), (2, 6, 6, 7, 11), (2, 6, 6, 7, 10), (2, 6, 6, 7, 9), (2, 6, 6, 7, 8), (2, 6, 6, 7, 7), (2, 6, 6, 6, 12), (2, 6, 6, 6, 11), (2, 6, 6, 6, 10), (2, 6, 6, 6, 9), (2, 6, 6, 6, 8), (2, 6, 6, 6, 7), (2, 6, 6, 6, 6), (2, 5, 12, 12, 12), (2, 5, 11, 12, 12), (2, 5, 11, 11, 12), (2, 5, 11, 11, 11), (2, 5, 10, 12, 12), (2, 5, 10, 11, 12), (2, 5, 10, 11, 11), (2, 5, 10, 10, 12), (2, 5, 10, 10, 11), (2, 5, 10, 10, 10), (2, 5, 9, 12, 12), (2, 5, 9, 11, 12), (2, 5, 9, 11, 11), (2, 5, 9, 10, 12), (2, 5, 9, 10, 11), (2, 5, 9, 10, 10), (2, 5, 9, 9, 12), (2, 5, 9, 9, 11), (2, 5, 9, 9, 10), (2, 5, 9, 9, 9), (2, 5, 8, 12, 12), (2, 5, 8, 11, 12), (2, 5, 8, 11, 11), (2, 5, 8, 10, 12), (2, 5, 8, 10, 11), (2, 5, 8, 10, 10), (2, 5, 8, 9, 12), (2, 5, 8, 9, 11), (2, 5, 8, 9, 10), (2, 5, 8, 9, 9), (2, 5, 8, 8, 12), (2, 5, 8, 8, 11), (2, 5, 8, 8, 10), (2, 5, 8, 8, 9), (2, 5, 8, 8, 8), (2, 5, 7, 12, 12), (2, 5, 7, 11, 12), (2, 5, 7, 11, 11), (2, 5, 7, 10, 12), (2, 5, 7, 10, 11), (2, 5, 7, 10, 10), (2, 5, 7, 9, 12), (2, 5, 7, 9, 11), (2, 5, 7, 9, 10), (2, 5, 7, 9, 9), (2, 5, 7, 8, 12), (2, 5, 7, 8, 11), (2, 5, 7, 8, 10), (2, 5, 7, 8, 9), (2, 5, 7, 8, 8), (2, 5, 7, 7, 12), (2, 5, 7, 7, 11), (2, 5, 7, 7, 10), (2, 5, 7, 7, 9), (2, 5, 7, 7, 8), (2, 5, 7, 7, 7), (2, 5, 6, 12, 12), (2, 5, 6, 11, 12), (2, 5, 6, 11, 11), (2, 5, 6, 10, 12), (2, 5, 6, 10, 11), (2, 5, 6, 10, 10), (2, 5, 6, 9, 12), (2, 5, 6, 9, 11), (2, 5, 6, 9, 10), (2, 5, 6, 9, 9), (2, 5, 6, 8, 12), (2, 5, 6, 8, 11), (2, 5, 6, 8, 10), (2, 5, 6, 8, 9), (2, 5, 6, 8, 8), (2, 5, 6, 7, 12), (2, 5, 6, 7, 11), (2, 5, 6, 7, 10), (2, 5, 6, 7, 9), (2, 5, 6, 7, 8), (2, 5, 6, 7, 7), (2, 5, 6, 6, 12), (2, 5, 6, 6, 11), (2, 5, 6, 6, 10), (2, 5, 6, 6, 9), (2, 5, 6, 6, 8), (2, 5, 6, 6, 7), (2, 5, 6, 6, 6), (2, 5, 5, 12, 12), (2, 5, 5, 11, 12), (2, 5, 5, 11, 11), (2, 5, 5, 10, 12), (2, 5, 5, 10, 11), (2, 5, 5, 10, 10), (2, 5, 5, 9, 12), (2, 5, 5, 9, 11), (2, 5, 5, 9, 10), (2, 5, 5, 9, 9), (2, 5, 5, 8, 12), (2, 5, 5, 8, 11), (2, 5, 5, 8, 10), (2, 5, 5, 8, 9), (2, 5, 5, 8, 8), (2, 5, 5, 7, 12), (2, 5, 5, 7, 11), (2, 5, 5, 7, 10), (2, 5, 5, 7, 9), (2, 5, 5, 7, 8), (2, 5, 5, 7, 7), (2, 5, 5, 6, 12), (2, 5, 5, 6, 11), (2, 5, 5, 6, 10), (2, 5, 5, 6, 9), (2, 5, 5, 6, 8), (2, 5, 5, 6, 7), (2, 5, 5, 6, 6), (2, 5, 5, 5, 12), (2, 5, 5, 5, 11), (2, 5, 5, 5, 10), (2, 5, 5, 5, 9), (2, 5, 5, 5, 8), (2, 5, 5, 5, 7), (2, 5, 5, 5, 6), (2, 5, 5, 5, 5), (2, 4, 12, 12, 12), (2, 4, 11, 12, 12), (2, 4, 11, 11, 12), (2, 4, 11, 11, 11), (2, 4, 10, 12, 12), (2, 4, 10, 11, 12), (2, 4, 10, 11, 11), (2, 4, 10, 10, 12), (2, 4, 10, 10, 11), (2, 4, 10, 10, 10), (2, 4, 9, 12, 12), (2, 4, 9, 11, 12), (2, 4, 9, 11, 11), (2, 4, 9, 10, 12), (2, 4, 9, 10, 11), (2, 4, 9, 10, 10), (2, 4, 9, 9, 12), (2, 4, 9, 9, 11), (2, 4, 9, 9, 10), (2, 4, 9, 9, 9), (2, 4, 8, 12, 12), (2, 4, 8, 11, 12), (2, 4, 8, 11, 11), (2, 4, 8, 10, 12), (2, 4, 8, 10, 11), (2, 4, 8, 10, 10), (2, 4, 8, 9, 12), (2, 4, 8, 9, 11), (2, 4, 8, 9, 10), (2, 4, 8, 9, 9), (2, 4, 8, 8, 12), (2, 4, 8, 8, 11), (2, 4, 8, 8, 10), (2, 4, 8, 8, 9), (2, 4, 8, 8, 8), (2, 4, 7, 12, 12), (2, 4, 7, 11, 12), (2, 4, 7, 11, 11), (2, 4, 7, 10, 12), (2, 4, 7, 10, 11), (2, 4, 7, 10, 10), (2, 4, 7, 9, 12), (2, 4, 7, 9, 11), (2, 4, 7, 9, 10), (2, 4, 7, 9, 9), (2, 4, 7, 8, 12), (2, 4, 7, 8, 11), (2, 4, 7, 8, 10), (2, 4, 7, 8, 9), (2, 4, 7, 8, 8), (2, 4, 7, 7, 12), (2, 4, 7, 7, 11), (2, 4, 7, 7, 10), (2, 4, 7, 7, 9), (2, 4, 7, 7, 8), (2, 4, 7, 7, 7), (2, 4, 6, 12, 12), (2, 4, 6, 11, 12), (2, 4, 6, 11, 11), (2, 4, 6, 10, 12), (2, 4, 6, 10, 11), (2, 4, 6, 10, 10), (2, 4, 6, 9, 12), (2, 4, 6, 9, 11), (2, 4, 6, 9, 10), (2, 4, 6, 9, 9), (2, 4, 6, 8, 12), (2, 4, 6, 8, 11), (2, 4, 6, 8, 10), (2, 4, 6, 8, 9), (2, 4, 6, 8, 8), (2, 4, 6, 7, 12), (2, 4, 6, 7, 11), (2, 4, 6, 7, 10), (2, 4, 6, 7, 9), (2, 4, 6, 7, 8), (2, 4, 6, 7, 7), (2, 4, 6, 6, 12), (2, 4, 6, 6, 11), (2, 4, 6, 6, 10), (2, 4, 6, 6, 9), (2, 4, 6, 6, 8), (2, 4, 6, 6, 7), (2, 4, 6, 6, 6), (2, 4, 5, 12, 12), (2, 4, 5, 11, 12), (2, 4, 5, 11, 11), (2, 4, 5, 10, 12), (2, 4, 5, 10, 11), (2, 4, 5, 10, 10), (2, 4, 5, 9, 12), (2, 4, 5, 9, 11), (2, 4, 5, 9, 10), (2, 4, 5, 9, 9), (2, 4, 5, 8, 12), (2, 4, 5, 8, 11), (2, 4, 5, 8, 10), (2, 4, 5, 8, 9), (2, 4, 5, 8, 8), (2, 4, 5, 7, 12), (2, 4, 5, 7, 11), (2, 4, 5, 7, 10), (2, 4, 5, 7, 9), (2, 4, 5, 7, 8), (2, 4, 5, 7, 7), (2, 4, 5, 6, 12), (2, 4, 5, 6, 11), (2, 4, 5, 6, 10), (2, 4, 5, 6, 9), (2, 4, 5, 6, 8), (2, 4, 5, 6, 7), (2, 4, 5, 6, 6), (2, 4, 5, 5, 12), (2, 4, 5, 5, 11), (2, 4, 5, 5, 10), (2, 4, 5, 5, 9), (2, 4, 5, 5, 8), (2, 4, 5, 5, 7), (2, 4, 5, 5, 6), (2, 4, 5, 5, 5), (2, 4, 4, 12, 12), (2, 4, 4, 11, 12), (2, 4, 4, 11, 11), (2, 4, 4, 10, 12), (2, 4, 4, 10, 11), (2, 4, 4, 10, 10), (2, 4, 4, 9, 12), (2, 4, 4, 9, 11), (2, 4, 4, 9, 10), (2, 4, 4, 9, 9), (2, 4, 4, 8, 12), (2, 4, 4, 8, 11), (2, 4, 4, 8, 10), (2, 4, 4, 8, 9), (2, 4, 4, 8, 8), (2, 4, 4, 7, 12), (2, 4, 4, 7, 11), (2, 4, 4, 7, 10), (2, 4, 4, 7, 9), (2, 4, 4, 7, 8), (2, 4, 4, 7, 7), (2, 4, 4, 6, 12), (2, 4, 4, 6, 11), (2, 4, 4, 6, 10), (2, 4, 4, 6, 9), (2, 4, 4, 6, 8), (2, 4, 4, 6, 7), (2, 4, 4, 6, 6), (2, 4, 4, 5, 12), (2, 4, 4, 5, 11), (2, 4, 4, 5, 10), (2, 4, 4, 5, 9), (2, 4, 4, 5, 8), (2, 4, 4, 5, 7), (2, 4, 4, 5, 6), (2, 4, 4, 5, 5), (2, 4, 4, 4, 12), (2, 4, 4, 4, 11), (2, 4, 4, 4, 10), (2, 4, 4, 4, 9), (2, 4, 4, 4, 8), (2, 4, 4, 4, 7), (2, 4, 4, 4, 6), (2, 4, 4, 4, 5), (2, 4, 4, 4, 4), (2, 3, 12, 12, 12), (2, 3, 11, 12, 12), (2, 3, 11, 11, 12), (2, 3, 11, 11, 11), (2, 3, 10, 12, 12), (2, 3, 10, 11, 12), (2, 3, 10, 11, 11), (2, 3, 10, 10, 12), (2, 3, 10, 10, 11), (2, 3, 10, 10, 10), (2, 3, 9, 12, 12), (2, 3, 9, 11, 12), (2, 3, 9, 11, 11), (2, 3, 9, 10, 12), (2, 3, 9, 10, 11), (2, 3, 9, 10, 10), (2, 3, 9, 9, 12), (2, 3, 9, 9, 11), (2, 3, 9, 9, 10), (2, 3, 9, 9, 9), (2, 3, 8, 12, 12), (2, 3, 8, 11, 12), (2, 3, 8, 11, 11), (2, 3, 8, 10, 12), (2, 3, 8, 10, 11), (2, 3, 8, 10, 10), (2, 3, 8, 9, 12), (2, 3, 8, 9, 11), (2, 3, 8, 9, 10), (2, 3, 8, 9, 9), (2, 3, 8, 8, 12), (2, 3, 8, 8, 11), (2, 3, 8, 8, 10), (2, 3, 8, 8, 9), (2, 3, 8, 8, 8), (2, 3, 7, 12, 12), (2, 3, 7, 11, 12), (2, 3, 7, 11, 11), (2, 3, 7, 10, 12), (2, 3, 7, 10, 11), (2, 3, 7, 10, 10), (2, 3, 7, 9, 12), (2, 3, 7, 9, 11), (2, 3, 7, 9, 10), (2, 3, 7, 9, 9), (2, 3, 7, 8, 12), (2, 3, 7, 8, 11), (2, 3, 7, 8, 10), (2, 3, 7, 8, 9), (2, 3, 7, 8, 8), (2, 3, 7, 7, 12), (2, 3, 7, 7, 11), (2, 3, 7, 7, 10), (2, 3, 7, 7, 9), (2, 3, 7, 7, 8), (2, 3, 7, 7, 7), (2, 3, 6, 12, 12), (2, 3, 6, 11, 12), (2, 3, 6, 11, 11), (2, 3, 6, 10, 12), (2, 3, 6, 10, 11), (2, 3, 6, 10, 10), (2, 3, 6, 9, 12), (2, 3, 6, 9, 11), (2, 3, 6, 9, 10), (2, 3, 6, 9, 9), (2, 3, 6, 8, 12), (2, 3, 6, 8, 11), (2, 3, 6, 8, 10), (2, 3, 6, 8, 9), (2, 3, 6, 8, 8), (2, 3, 6, 7, 12), (2, 3, 6, 7, 11), (2, 3, 6, 7, 10), (2, 3, 6, 7, 9), (2, 3, 6, 7, 8), (2, 3, 6, 7, 7), (2, 3, 6, 6, 12), (2, 3, 6, 6, 11), (2, 3, 6, 6, 10), (2, 3, 6, 6, 9), (2, 3, 6, 6, 8), (2, 3, 6, 6, 7), (2, 3, 6, 6, 6), (2, 3, 5, 12, 12), (2, 3, 5, 11, 12), (2, 3, 5, 11, 11), (2, 3, 5, 10, 12), (2, 3, 5, 10, 11), (2, 3, 5, 10, 10), (2, 3, 5, 9, 12), (2, 3, 5, 9, 11), (2, 3, 5, 9, 10), (2, 3, 5, 9, 9), (2, 3, 5, 8, 12), (2, 3, 5, 8, 11), (2, 3, 5, 8, 10), (2, 3, 5, 8, 9), (2, 3, 5, 8, 8), (2, 3, 5, 7, 12), (2, 3, 5, 7, 11), (2, 3, 5, 7, 10), (2, 3, 5, 7, 9), (2, 3, 5, 7, 8), (2, 3, 5, 7, 7), (2, 3, 5, 6, 12), (2, 3, 5, 6, 11), (2, 3, 5, 6, 10), (2, 3, 5, 6, 9), (2, 3, 5, 6, 8), (2, 3, 5, 6, 7), (2, 3, 5, 6, 6), (2, 3, 5, 5, 12), (2, 3, 5, 5, 11), (2, 3, 5, 5, 10), (2, 3, 5, 5, 9), (2, 3, 5, 5, 8), (2, 3, 5, 5, 7), (2, 3, 5, 5, 6), (2, 3, 5, 5, 5), (2, 3, 4, 12, 12), (2, 3, 4, 11, 12), (2, 3, 4, 11, 11), (2, 3, 4, 10, 12), (2, 3, 4, 10, 11), (2, 3, 4, 10, 10), (2, 3, 4, 9, 12), (2, 3, 4, 9, 11), (2, 3, 4, 9, 10), (2, 3, 4, 9, 9), (2, 3, 4, 8, 12), (2, 3, 4, 8, 11), (2, 3, 4, 8, 10), (2, 3, 4, 8, 9), (2, 3, 4, 8, 8), (2, 3, 4, 7, 12), (2, 3, 4, 7, 11), (2, 3, 4, 7, 10), (2, 3, 4, 7, 9), (2, 3, 4, 7, 8), (2, 3, 4, 7, 7), (2, 3, 4, 6, 12), (2, 3, 4, 6, 11), (2, 3, 4, 6, 10), (2, 3, 4, 6, 9), (2, 3, 4, 6, 8), (2, 3, 4, 6, 7), (2, 3, 4, 6, 6), (2, 3, 4, 5, 12), (2, 3, 4, 5, 11), (2, 3, 4, 5, 10), (2, 3, 4, 5, 9), (2, 3, 4, 5, 8), (2, 3, 4, 5, 7), (2, 3, 4, 5, 6), (2, 3, 4, 5, 5), (2, 3, 4, 4, 12), (2, 3, 4, 4, 11), (2, 3, 4, 4, 10), (2, 3, 4, 4, 9), (2, 3, 4, 4, 8), (2, 3, 4, 4, 7), (2, 3, 4, 4, 6), (2, 3, 4, 4, 5), (2, 3, 4, 4, 4), (2, 3, 3, 12, 12), (2, 3, 3, 11, 12), (2, 3, 3, 11, 11), (2, 3, 3, 10, 12), (2, 3, 3, 10, 11), (2, 3, 3, 10, 10), (2, 3, 3, 9, 12), (2, 3, 3, 9, 11), (2, 3, 3, 9, 10), (2, 3, 3, 9, 9), (2, 3, 3, 8, 12), (2, 3, 3, 8, 11), (2, 3, 3, 8, 10), (2, 3, 3, 8, 9), (2, 3, 3, 8, 8), (2, 3, 3, 7, 12), (2, 3, 3, 7, 11), (2, 3, 3, 7, 10), (2, 3, 3, 7, 9), (2, 3, 3, 7, 8), (2, 3, 3, 7, 7), (2, 3, 3, 6, 12), (2, 3, 3, 6, 11), (2, 3, 3, 6, 10), (2, 3, 3, 6, 9), (2, 3, 3, 6, 8), (2, 3, 3, 6, 7), (2, 3, 3, 6, 6), (2, 3, 3, 5, 12), (2, 3, 3, 5, 11), (2, 3, 3, 5, 10), (2, 3, 3, 5, 9), (2, 3, 3, 5, 8), (2, 3, 3, 5, 7), (2, 3, 3, 5, 6), (2, 3, 3, 5, 5), (2, 3, 3, 4, 12), (2, 3, 3, 4, 11), (2, 3, 3, 4, 10), (2, 3, 3, 4, 9), (2, 3, 3, 4, 8), (2, 3, 3, 4, 7), (2, 3, 3, 4, 6), (2, 3, 3, 4, 5), (2, 3, 3, 4, 4), (2, 3, 3, 3, 12), (2, 3, 3, 3, 11), (2, 3, 3, 3, 10), (2, 3, 3, 3, 9), (2, 3, 3, 3, 8), (2, 3, 3, 3, 7), (2, 3, 3, 3, 6), (2, 3, 3, 3, 5), (2, 3, 3, 3, 4), (2, 3, 3, 3, 3), (2, 2, 12, 12, 12), (2, 2, 11, 12, 12), (2, 2, 11, 11, 12), (2, 2, 11, 11, 11), (2, 2, 10, 12, 12), (2, 2, 10, 11, 12), (2, 2, 10, 11, 11), (2, 2, 10, 10, 12), (2, 2, 10, 10, 11), (2, 2, 10, 10, 10), (2, 2, 9, 12, 12), (2, 2, 9, 11, 12), (2, 2, 9, 11, 11), (2, 2, 9, 10, 12), (2, 2, 9, 10, 11), (2, 2, 9, 10, 10), (2, 2, 9, 9, 12), (2, 2, 9, 9, 11), (2, 2, 9, 9, 10), (2, 2, 9, 9, 9), (2, 2, 8, 12, 12), (2, 2, 8, 11, 12), (2, 2, 8, 11, 11), (2, 2, 8, 10, 12), (2, 2, 8, 10, 11), (2, 2, 8, 10, 10), (2, 2, 8, 9, 12), (2, 2, 8, 9, 11), (2, 2, 8, 9, 10), (2, 2, 8, 9, 9), (2, 2, 8, 8, 12), (2, 2, 8, 8, 11), (2, 2, 8, 8, 10), (2, 2, 8, 8, 9), (2, 2, 8, 8, 8), (2, 2, 7, 12, 12), (2, 2, 7, 11, 12), (2, 2, 7, 11, 11), (2, 2, 7, 10, 12), (2, 2, 7, 10, 11), (2, 2, 7, 10, 10), (2, 2, 7, 9, 12), (2, 2, 7, 9, 11), (2, 2, 7, 9, 10), (2, 2, 7, 9, 9), (2, 2, 7, 8, 12), (2, 2, 7, 8, 11), (2, 2, 7, 8, 10), (2, 2, 7, 8, 9), (2, 2, 7, 8, 8), (2, 2, 7, 7, 12), (2, 2, 7, 7, 11), (2, 2, 7, 7, 10), (2, 2, 7, 7, 9), (2, 2, 7, 7, 8), (2, 2, 7, 7, 7), (2, 2, 6, 12, 12), (2, 2, 6, 11, 12), (2, 2, 6, 11, 11), (2, 2, 6, 10, 12), (2, 2, 6, 10, 11), (2, 2, 6, 10, 10), (2, 2, 6, 9, 12), (2, 2, 6, 9, 11), (2, 2, 6, 9, 10), (2, 2, 6, 9, 9), (2, 2, 6, 8, 12), (2, 2, 6, 8, 11), (2, 2, 6, 8, 10), (2, 2, 6, 8, 9), (2, 2, 6, 8, 8), (2, 2, 6, 7, 12), (2, 2, 6, 7, 11), (2, 2, 6, 7, 10), (2, 2, 6, 7, 9), (2, 2, 6, 7, 8), (2, 2, 6, 7, 7), (2, 2, 6, 6, 12), (2, 2, 6, 6, 11), (2, 2, 6, 6, 10), (2, 2, 6, 6, 9), (2, 2, 6, 6, 8), (2, 2, 6, 6, 7), (2, 2, 6, 6, 6), (2, 2, 5, 12, 12), (2, 2, 5, 11, 12), (2, 2, 5, 11, 11), (2, 2, 5, 10, 12), (2, 2, 5, 10, 11), (2, 2, 5, 10, 10), (2, 2, 5, 9, 12), (2, 2, 5, 9, 11), (2, 2, 5, 9, 10), (2, 2, 5, 9, 9), (2, 2, 5, 8, 12), (2, 2, 5, 8, 11), (2, 2, 5, 8, 10), (2, 2, 5, 8, 9), (2, 2, 5, 8, 8), (2, 2, 5, 7, 12), (2, 2, 5, 7, 11), (2, 2, 5, 7, 10), (2, 2, 5, 7, 9), (2, 2, 5, 7, 8), (2, 2, 5, 7, 7), (2, 2, 5, 6, 12), (2, 2, 5, 6, 11), (2, 2, 5, 6, 10), (2, 2, 5, 6, 9), (2, 2, 5, 6, 8), (2, 2, 5, 6, 7), (2, 2, 5, 6, 6), (2, 2, 5, 5, 12), (2, 2, 5, 5, 11), (2, 2, 5, 5, 10), (2, 2, 5, 5, 9), (2, 2, 5, 5, 8), (2, 2, 5, 5, 7), (2, 2, 5, 5, 6), (2, 2, 5, 5, 5), (2, 2, 4, 12, 12), (2, 2, 4, 11, 12), (2, 2, 4, 11, 11), (2, 2, 4, 10, 12), (2, 2, 4, 10, 11), (2, 2, 4, 10, 10), (2, 2, 4, 9, 12), (2, 2, 4, 9, 11), (2, 2, 4, 9, 10), (2, 2, 4, 9, 9), (2, 2, 4, 8, 12), (2, 2, 4, 8, 11), (2, 2, 4, 8, 10), (2, 2, 4, 8, 9), (2, 2, 4, 8, 8), (2, 2, 4, 7, 12), (2, 2, 4, 7, 11), (2, 2, 4, 7, 10), (2, 2, 4, 7, 9), (2, 2, 4, 7, 8), (2, 2, 4, 7, 7), (2, 2, 4, 6, 12), (2, 2, 4, 6, 11), (2, 2, 4, 6, 10), (2, 2, 4, 6, 9), (2, 2, 4, 6, 8), (2, 2, 4, 6, 7), (2, 2, 4, 6, 6), (2, 2, 4, 5, 12), (2, 2, 4, 5, 11), (2, 2, 4, 5, 10), (2, 2, 4, 5, 9), (2, 2, 4, 5, 8), (2, 2, 4, 5, 7), (2, 2, 4, 5, 6), (2, 2, 4, 5, 5), (2, 2, 4, 4, 12), (2, 2, 4, 4, 11), (2, 2, 4, 4, 10), (2, 2, 4, 4, 9), (2, 2, 4, 4, 8), (2, 2, 4, 4, 7), (2, 2, 4, 4, 6), (2, 2, 4, 4, 5), (2, 2, 4, 4, 4), (2, 2, 3, 12, 12), (2, 2, 3, 11, 12), (2, 2, 3, 11, 11), (2, 2, 3, 10, 12), (2, 2, 3, 10, 11), (2, 2, 3, 10, 10), (2, 2, 3, 9, 12), (2, 2, 3, 9, 11), (2, 2, 3, 9, 10), (2, 2, 3, 9, 9), (2, 2, 3, 8, 12), (2, 2, 3, 8, 11), (2, 2, 3, 8, 10), (2, 2, 3, 8, 9), (2, 2, 3, 8, 8), (2, 2, 3, 7, 12), (2, 2, 3, 7, 11), (2, 2, 3, 7, 10), (2, 2, 3, 7, 9), (2, 2, 3, 7, 8), (2, 2, 3, 7, 7), (2, 2, 3, 6, 12), (2, 2, 3, 6, 11), (2, 2, 3, 6, 10), (2, 2, 3, 6, 9), (2, 2, 3, 6, 8), (2, 2, 3, 6, 7), (2, 2, 3, 6, 6), (2, 2, 3, 5, 12), (2, 2, 3, 5, 11), (2, 2, 3, 5, 10), (2, 2, 3, 5, 9), (2, 2, 3, 5, 8), (2, 2, 3, 5, 7), (2, 2, 3, 5, 6), (2, 2, 3, 5, 5), (2, 2, 3, 4, 12), (2, 2, 3, 4, 11), (2, 2, 3, 4, 10), (2, 2, 3, 4, 9), (2, 2, 3, 4, 8), (2, 2, 3, 4, 7), (2, 2, 3, 4, 6), (2, 2, 3, 4, 5), (2, 2, 3, 4, 4), (2, 2, 3, 3, 12), (2, 2, 3, 3, 11), (2, 2, 3, 3, 10), (2, 2, 3, 3, 9), (2, 2, 3, 3, 8), (2, 2, 3, 3, 7), (2, 2, 3, 3, 6), (2, 2, 3, 3, 5), (2, 2, 3, 3, 4), (2, 2, 3, 3, 3), (2, 2, 2, 12, 12), (2, 2, 2, 11, 12), (2, 2, 2, 11, 11), (2, 2, 2, 10, 12), (2, 2, 2, 10, 11), (2, 2, 2, 10, 10), (2, 2, 2, 9, 12), (2, 2, 2, 9, 11), (2, 2, 2, 9, 10), (2, 2, 2, 9, 9), (2, 2, 2, 8, 12), (2, 2, 2, 8, 11), (2, 2, 2, 8, 10), (2, 2, 2, 8, 9), (2, 2, 2, 8, 8), (2, 2, 2, 7, 12), (2, 2, 2, 7, 11), (2, 2, 2, 7, 10), (2, 2, 2, 7, 9), (2, 2, 2, 7, 8), (2, 2, 2, 7, 7), (2, 2, 2, 6, 12), (2, 2, 2, 6, 11), (2, 2, 2, 6, 10), (2, 2, 2, 6, 9), (2, 2, 2, 6, 8), (2, 2, 2, 6, 7), (2, 2, 2, 6, 6), (2, 2, 2, 5, 12), (2, 2, 2, 5, 11), (2, 2, 2, 5, 10), (2, 2, 2, 5, 9), (2, 2, 2, 5, 8), (2, 2, 2, 5, 7), (2, 2, 2, 5, 6), (2, 2, 2, 5, 5), (2, 2, 2, 4, 12), (2, 2, 2, 4, 11), (2, 2, 2, 4, 10), (2, 2, 2, 4, 9), (2, 2, 2, 4, 8), (2, 2, 2, 4, 7), (2, 2, 2, 4, 6), (2, 2, 2, 4, 5), (2, 2, 2, 4, 4), (2, 2, 2, 3, 12), (2, 2, 2, 3, 11), (2, 2, 2, 3, 10), (2, 2, 2, 3, 9), (2, 2, 2, 3, 8), (2, 2, 2, 3, 7), (2, 2, 2, 3, 6), (2, 2, 2, 3, 5), (2, 2, 2, 3, 4), (2, 2, 2, 3, 3), (2, 2, 2, 2, 12), (2, 2, 2, 2, 11), (2, 2, 2, 2, 10), (2, 2, 2, 2, 9), (2, 2, 2, 2, 8), (2, 2, 2, 2, 7), (2, 2, 2, 2, 6), (2, 2, 2, 2, 5), (2, 2, 2, 2, 4), (2, 2, 2, 2, 3), (2, 2, 2, 2, 2), (1, 12, 12, 12, 12), (1, 11, 12, 12, 12), (1, 11, 11, 12, 12), (1, 11, 11, 11, 12), (1, 11, 11, 11, 11), (1, 10, 12, 12, 12), (1, 10, 11, 12, 12), (1, 10, 11, 11, 12), (1, 10, 11, 11, 11), (1, 10, 10, 12, 12), (1, 10, 10, 11, 12), (1, 10, 10, 11, 11), (1, 10, 10, 10, 12), (1, 10, 10, 10, 11), (1, 10, 10, 10, 10), (1, 9, 12, 12, 12), (1, 9, 11, 12, 12), (1, 9, 11, 11, 12), (1, 9, 11, 11, 11), (1, 9, 10, 12, 12), (1, 9, 10, 11, 12), (1, 9, 10, 11, 11), (1, 9, 10, 10, 12), (1, 9, 10, 10, 11), (1, 9, 10, 10, 10), (1, 9, 9, 12, 12), (1, 9, 9, 11, 12), (1, 9, 9, 11, 11), (1, 9, 9, 10, 12), (1, 9, 9, 10, 11), (1, 9, 9, 10, 10), (1, 9, 9, 9, 12), (1, 9, 9, 9, 11), (1, 9, 9, 9, 10), (1, 9, 9, 9, 9), (1, 8, 12, 12, 12), (1, 8, 11, 12, 12), (1, 8, 11, 11, 12), (1, 8, 11, 11, 11), (1, 8, 10, 12, 12), (1, 8, 10, 11, 12), (1, 8, 10, 11, 11), (1, 8, 10, 10, 12), (1, 8, 10, 10, 11), (1, 8, 10, 10, 10), (1, 8, 9, 12, 12), (1, 8, 9, 11, 12), (1, 8, 9, 11, 11), (1, 8, 9, 10, 12), (1, 8, 9, 10, 11), (1, 8, 9, 10, 10), (1, 8, 9, 9, 12), (1, 8, 9, 9, 11), (1, 8, 9, 9, 10), (1, 8, 9, 9, 9), (1, 8, 8, 12, 12), (1, 8, 8, 11, 12), (1, 8, 8, 11, 11), (1, 8, 8, 10, 12), (1, 8, 8, 10, 11), (1, 8, 8, 10, 10), (1, 8, 8, 9, 12), (1, 8, 8, 9, 11), (1, 8, 8, 9, 10), (1, 8, 8, 9, 9), (1, 8, 8, 8, 12), (1, 8, 8, 8, 11), (1, 8, 8, 8, 10), (1, 8, 8, 8, 9), (1, 8, 8, 8, 8), (1, 7, 12, 12, 12), (1, 7, 11, 12, 12), (1, 7, 11, 11, 12), (1, 7, 11, 11, 11), (1, 7, 10, 12, 12), (1, 7, 10, 11, 12), (1, 7, 10, 11, 11), (1, 7, 10, 10, 12), (1, 7, 10, 10, 11), (1, 7, 10, 10, 10), (1, 7, 9, 12, 12), (1, 7, 9, 11, 12), (1, 7, 9, 11, 11), (1, 7, 9, 10, 12), (1, 7, 9, 10, 11), (1, 7, 9, 10, 10), (1, 7, 9, 9, 12), (1, 7, 9, 9, 11), (1, 7, 9, 9, 10), (1, 7, 9, 9, 9), (1, 7, 8, 12, 12), (1, 7, 8, 11, 12), (1, 7, 8, 11, 11), (1, 7, 8, 10, 12), (1, 7, 8, 10, 11), (1, 7, 8, 10, 10), (1, 7, 8, 9, 12), (1, 7, 8, 9, 11), (1, 7, 8, 9, 10), (1, 7, 8, 9, 9), (1, 7, 8, 8, 12), (1, 7, 8, 8, 11), (1, 7, 8, 8, 10), (1, 7, 8, 8, 9), (1, 7, 8, 8, 8), (1, 7, 7, 12, 12), (1, 7, 7, 11, 12), (1, 7, 7, 11, 11), (1, 7, 7, 10, 12), (1, 7, 7, 10, 11), (1, 7, 7, 10, 10), (1, 7, 7, 9, 12), (1, 7, 7, 9, 11), (1, 7, 7, 9, 10), (1, 7, 7, 9, 9), (1, 7, 7, 8, 12), (1, 7, 7, 8, 11), (1, 7, 7, 8, 10), (1, 7, 7, 8, 9), (1, 7, 7, 8, 8), (1, 7, 7, 7, 12), (1, 7, 7, 7, 11), (1, 7, 7, 7, 10), (1, 7, 7, 7, 9), (1, 7, 7, 7, 8), (1, 7, 7, 7, 7), (1, 6, 12, 12, 12), (1, 6, 11, 12, 12), (1, 6, 11, 11, 12), (1, 6, 11, 11, 11), (1, 6, 10, 12, 12), (1, 6, 10, 11, 12), (1, 6, 10, 11, 11), (1, 6, 10, 10, 12), (1, 6, 10, 10, 11), (1, 6, 10, 10, 10), (1, 6, 9, 12, 12), (1, 6, 9, 11, 12), (1, 6, 9, 11, 11), (1, 6, 9, 10, 12), (1, 6, 9, 10, 11), (1, 6, 9, 10, 10), (1, 6, 9, 9, 12), (1, 6, 9, 9, 11), (1, 6, 9, 9, 10), (1, 6, 9, 9, 9), (1, 6, 8, 12, 12), (1, 6, 8, 11, 12), (1, 6, 8, 11, 11), (1, 6, 8, 10, 12), (1, 6, 8, 10, 11), (1, 6, 8, 10, 10), (1, 6, 8, 9, 12), (1, 6, 8, 9, 11), (1, 6, 8, 9, 10), (1, 6, 8, 9, 9), (1, 6, 8, 8, 12), (1, 6, 8, 8, 11), (1, 6, 8, 8, 10), (1, 6, 8, 8, 9), (1, 6, 8, 8, 8), (1, 6, 7, 12, 12), (1, 6, 7, 11, 12), (1, 6, 7, 11, 11), (1, 6, 7, 10, 12), (1, 6, 7, 10, 11), (1, 6, 7, 10, 10), (1, 6, 7, 9, 12), (1, 6, 7, 9, 11), (1, 6, 7, 9, 10), (1, 6, 7, 9, 9), (1, 6, 7, 8, 12), (1, 6, 7, 8, 11), (1, 6, 7, 8, 10), (1, 6, 7, 8, 9), (1, 6, 7, 8, 8), (1, 6, 7, 7, 12), (1, 6, 7, 7, 11), (1, 6, 7, 7, 10), (1, 6, 7, 7, 9), (1, 6, 7, 7, 8), (1, 6, 7, 7, 7), (1, 6, 6, 12, 12), (1, 6, 6, 11, 12), (1, 6, 6, 11, 11), (1, 6, 6, 10, 12), (1, 6, 6, 10, 11), (1, 6, 6, 10, 10), (1, 6, 6, 9, 12), (1, 6, 6, 9, 11), (1, 6, 6, 9, 10), (1, 6, 6, 9, 9), (1, 6, 6, 8, 12), (1, 6, 6, 8, 11), (1, 6, 6, 8, 10), (1, 6, 6, 8, 9), (1, 6, 6, 8, 8), (1, 6, 6, 7, 12), (1, 6, 6, 7, 11), (1, 6, 6, 7, 10), (1, 6, 6, 7, 9), (1, 6, 6, 7, 8), (1, 6, 6, 7, 7), (1, 6, 6, 6, 12), (1, 6, 6, 6, 11), (1, 6, 6, 6, 10), (1, 6, 6, 6, 9), (1, 6, 6, 6, 8), (1, 6, 6, 6, 7), (1, 6, 6, 6, 6), (1, 5, 12, 12, 12), (1, 5, 11, 12, 12), (1, 5, 11, 11, 12), (1, 5, 11, 11, 11), (1, 5, 10, 12, 12), (1, 5, 10, 11, 12), (1, 5, 10, 11, 11), (1, 5, 10, 10, 12), (1, 5, 10, 10, 11), (1, 5, 10, 10, 10), (1, 5, 9, 12, 12), (1, 5, 9, 11, 12), (1, 5, 9, 11, 11), (1, 5, 9, 10, 12), (1, 5, 9, 10, 11), (1, 5, 9, 10, 10), (1, 5, 9, 9, 12), (1, 5, 9, 9, 11), (1, 5, 9, 9, 10), (1, 5, 9, 9, 9), (1, 5, 8, 12, 12), (1, 5, 8, 11, 12), (1, 5, 8, 11, 11), (1, 5, 8, 10, 12), (1, 5, 8, 10, 11), (1, 5, 8, 10, 10), (1, 5, 8, 9, 12), (1, 5, 8, 9, 11), (1, 5, 8, 9, 10), (1, 5, 8, 9, 9), (1, 5, 8, 8, 12), (1, 5, 8, 8, 11), (1, 5, 8, 8, 10), (1, 5, 8, 8, 9), (1, 5, 8, 8, 8), (1, 5, 7, 12, 12), (1, 5, 7, 11, 12), (1, 5, 7, 11, 11), (1, 5, 7, 10, 12), (1, 5, 7, 10, 11), (1, 5, 7, 10, 10), (1, 5, 7, 9, 12), (1, 5, 7, 9, 11), (1, 5, 7, 9, 10), (1, 5, 7, 9, 9), (1, 5, 7, 8, 12), (1, 5, 7, 8, 11), (1, 5, 7, 8, 10), (1, 5, 7, 8, 9), (1, 5, 7, 8, 8), (1, 5, 7, 7, 12), (1, 5, 7, 7, 11), (1, 5, 7, 7, 10), (1, 5, 7, 7, 9), (1, 5, 7, 7, 8), (1, 5, 7, 7, 7), (1, 5, 6, 12, 12), (1, 5, 6, 11, 12), (1, 5, 6, 11, 11), (1, 5, 6, 10, 12), (1, 5, 6, 10, 11), (1, 5, 6, 10, 10), (1, 5, 6, 9, 12), (1, 5, 6, 9, 11), (1, 5, 6, 9, 10), (1, 5, 6, 9, 9), (1, 5, 6, 8, 12), (1, 5, 6, 8, 11), (1, 5, 6, 8, 10), (1, 5, 6, 8, 9), (1, 5, 6, 8, 8), (1, 5, 6, 7, 12), (1, 5, 6, 7, 11), (1, 5, 6, 7, 10), (1, 5, 6, 7, 9), (1, 5, 6, 7, 8), (1, 5, 6, 7, 7), (1, 5, 6, 6, 12), (1, 5, 6, 6, 11), (1, 5, 6, 6, 10), (1, 5, 6, 6, 9), (1, 5, 6, 6, 8), (1, 5, 6, 6, 7), (1, 5, 6, 6, 6), (1, 5, 5, 12, 12), (1, 5, 5, 11, 12), (1, 5, 5, 11, 11), (1, 5, 5, 10, 12), (1, 5, 5, 10, 11), (1, 5, 5, 10, 10), (1, 5, 5, 9, 12), (1, 5, 5, 9, 11), (1, 5, 5, 9, 10), (1, 5, 5, 9, 9), (1, 5, 5, 8, 12), (1, 5, 5, 8, 11), (1, 5, 5, 8, 10), (1, 5, 5, 8, 9), (1, 5, 5, 8, 8), (1, 5, 5, 7, 12), (1, 5, 5, 7, 11), (1, 5, 5, 7, 10), (1, 5, 5, 7, 9), (1, 5, 5, 7, 8), (1, 5, 5, 7, 7), (1, 5, 5, 6, 12), (1, 5, 5, 6, 11), (1, 5, 5, 6, 10), (1, 5, 5, 6, 9), (1, 5, 5, 6, 8), (1, 5, 5, 6, 7), (1, 5, 5, 6, 6), (1, 5, 5, 5, 12), (1, 5, 5, 5, 11), (1, 5, 5, 5, 10), (1, 5, 5, 5, 9), (1, 5, 5, 5, 8), (1, 5, 5, 5, 7), (1, 5, 5, 5, 6), (1, 5, 5, 5, 5), (1, 4, 12, 12, 12), (1, 4, 11, 12, 12), (1, 4, 11, 11, 12), (1, 4, 11, 11, 11), (1, 4, 10, 12, 12), (1, 4, 10, 11, 12), (1, 4, 10, 11, 11), (1, 4, 10, 10, 12), (1, 4, 10, 10, 11), (1, 4, 10, 10, 10), (1, 4, 9, 12, 12), (1, 4, 9, 11, 12), (1, 4, 9, 11, 11), (1, 4, 9, 10, 12), (1, 4, 9, 10, 11), (1, 4, 9, 10, 10), (1, 4, 9, 9, 12), (1, 4, 9, 9, 11), (1, 4, 9, 9, 10), (1, 4, 9, 9, 9), (1, 4, 8, 12, 12), (1, 4, 8, 11, 12), (1, 4, 8, 11, 11), (1, 4, 8, 10, 12), (1, 4, 8, 10, 11), (1, 4, 8, 10, 10), (1, 4, 8, 9, 12), (1, 4, 8, 9, 11), (1, 4, 8, 9, 10), (1, 4, 8, 9, 9), (1, 4, 8, 8, 12), (1, 4, 8, 8, 11), (1, 4, 8, 8, 10), (1, 4, 8, 8, 9), (1, 4, 8, 8, 8), (1, 4, 7, 12, 12), (1, 4, 7, 11, 12), (1, 4, 7, 11, 11), (1, 4, 7, 10, 12), (1, 4, 7, 10, 11), (1, 4, 7, 10, 10), (1, 4, 7, 9, 12), (1, 4, 7, 9, 11), (1, 4, 7, 9, 10), (1, 4, 7, 9, 9), (1, 4, 7, 8, 12), (1, 4, 7, 8, 11), (1, 4, 7, 8, 10), (1, 4, 7, 8, 9), (1, 4, 7, 8, 8), (1, 4, 7, 7, 12), (1, 4, 7, 7, 11), (1, 4, 7, 7, 10), (1, 4, 7, 7, 9), (1, 4, 7, 7, 8), (1, 4, 7, 7, 7), (1, 4, 6, 12, 12), (1, 4, 6, 11, 12), (1, 4, 6, 11, 11), (1, 4, 6, 10, 12), (1, 4, 6, 10, 11), (1, 4, 6, 10, 10), (1, 4, 6, 9, 12), (1, 4, 6, 9, 11), (1, 4, 6, 9, 10), (1, 4, 6, 9, 9), (1, 4, 6, 8, 12), (1, 4, 6, 8, 11), (1, 4, 6, 8, 10), (1, 4, 6, 8, 9), (1, 4, 6, 8, 8), (1, 4, 6, 7, 12), (1, 4, 6, 7, 11), (1, 4, 6, 7, 10), (1, 4, 6, 7, 9), (1, 4, 6, 7, 8), (1, 4, 6, 7, 7), (1, 4, 6, 6, 12), (1, 4, 6, 6, 11), (1, 4, 6, 6, 10), (1, 4, 6, 6, 9), (1, 4, 6, 6, 8), (1, 4, 6, 6, 7), (1, 4, 6, 6, 6), (1, 4, 5, 12, 12), (1, 4, 5, 11, 12), (1, 4, 5, 11, 11), (1, 4, 5, 10, 12), (1, 4, 5, 10, 11), (1, 4, 5, 10, 10), (1, 4, 5, 9, 12), (1, 4, 5, 9, 11), (1, 4, 5, 9, 10), (1, 4, 5, 9, 9), (1, 4, 5, 8, 12), (1, 4, 5, 8, 11), (1, 4, 5, 8, 10), (1, 4, 5, 8, 9), (1, 4, 5, 8, 8), (1, 4, 5, 7, 12), (1, 4, 5, 7, 11), (1, 4, 5, 7, 10), (1, 4, 5, 7, 9), (1, 4, 5, 7, 8), (1, 4, 5, 7, 7), (1, 4, 5, 6, 12), (1, 4, 5, 6, 11), (1, 4, 5, 6, 10), (1, 4, 5, 6, 9), (1, 4, 5, 6, 8), (1, 4, 5, 6, 7), (1, 4, 5, 6, 6), (1, 4, 5, 5, 12), (1, 4, 5, 5, 11), (1, 4, 5, 5, 10), (1, 4, 5, 5, 9), (1, 4, 5, 5, 8), (1, 4, 5, 5, 7), (1, 4, 5, 5, 6), (1, 4, 5, 5, 5), (1, 4, 4, 12, 12), (1, 4, 4, 11, 12), (1, 4, 4, 11, 11), (1, 4, 4, 10, 12), (1, 4, 4, 10, 11), (1, 4, 4, 10, 10), (1, 4, 4, 9, 12), (1, 4, 4, 9, 11), (1, 4, 4, 9, 10), (1, 4, 4, 9, 9), (1, 4, 4, 8, 12), (1, 4, 4, 8, 11), (1, 4, 4, 8, 10), (1, 4, 4, 8, 9), (1, 4, 4, 8, 8), (1, 4, 4, 7, 12), (1, 4, 4, 7, 11), (1, 4, 4, 7, 10), (1, 4, 4, 7, 9), (1, 4, 4, 7, 8), (1, 4, 4, 7, 7), (1, 4, 4, 6, 12), (1, 4, 4, 6, 11), (1, 4, 4, 6, 10), (1, 4, 4, 6, 9), (1, 4, 4, 6, 8), (1, 4, 4, 6, 7), (1, 4, 4, 6, 6), (1, 4, 4, 5, 12), (1, 4, 4, 5, 11), (1, 4, 4, 5, 10), (1, 4, 4, 5, 9), (1, 4, 4, 5, 8), (1, 4, 4, 5, 7), (1, 4, 4, 5, 6), (1, 4, 4, 5, 5), (1, 4, 4, 4, 12), (1, 4, 4, 4, 11), (1, 4, 4, 4, 10), (1, 4, 4, 4, 9), (1, 4, 4, 4, 8), (1, 4, 4, 4, 7), (1, 4, 4, 4, 6), (1, 4, 4, 4, 5), (1, 4, 4, 4, 4), (1, 3, 12, 12, 12), (1, 3, 11, 12, 12), (1, 3, 11, 11, 12), (1, 3, 11, 11, 11), (1, 3, 10, 12, 12), (1, 3, 10, 11, 12), (1, 3, 10, 11, 11), (1, 3, 10, 10, 12), (1, 3, 10, 10, 11), (1, 3, 10, 10, 10), (1, 3, 9, 12, 12), (1, 3, 9, 11, 12), (1, 3, 9, 11, 11), (1, 3, 9, 10, 12), (1, 3, 9, 10, 11), (1, 3, 9, 10, 10), (1, 3, 9, 9, 12), (1, 3, 9, 9, 11), (1, 3, 9, 9, 10), (1, 3, 9, 9, 9), (1, 3, 8, 12, 12), (1, 3, 8, 11, 12), (1, 3, 8, 11, 11), (1, 3, 8, 10, 12), (1, 3, 8, 10, 11), (1, 3, 8, 10, 10), (1, 3, 8, 9, 12), (1, 3, 8, 9, 11), (1, 3, 8, 9, 10), (1, 3, 8, 9, 9), (1, 3, 8, 8, 12), (1, 3, 8, 8, 11), (1, 3, 8, 8, 10), (1, 3, 8, 8, 9), (1, 3, 8, 8, 8), (1, 3, 7, 12, 12), (1, 3, 7, 11, 12), (1, 3, 7, 11, 11), (1, 3, 7, 10, 12), (1, 3, 7, 10, 11), (1, 3, 7, 10, 10), (1, 3, 7, 9, 12), (1, 3, 7, 9, 11), (1, 3, 7, 9, 10), (1, 3, 7, 9, 9), (1, 3, 7, 8, 12), (1, 3, 7, 8, 11), (1, 3, 7, 8, 10), (1, 3, 7, 8, 9), (1, 3, 7, 8, 8), (1, 3, 7, 7, 12), (1, 3, 7, 7, 11), (1, 3, 7, 7, 10), (1, 3, 7, 7, 9), (1, 3, 7, 7, 8), (1, 3, 7, 7, 7), (1, 3, 6, 12, 12), (1, 3, 6, 11, 12), (1, 3, 6, 11, 11), (1, 3, 6, 10, 12), (1, 3, 6, 10, 11), (1, 3, 6, 10, 10), (1, 3, 6, 9, 12), (1, 3, 6, 9, 11), (1, 3, 6, 9, 10), (1, 3, 6, 9, 9), (1, 3, 6, 8, 12), (1, 3, 6, 8, 11), (1, 3, 6, 8, 10), (1, 3, 6, 8, 9), (1, 3, 6, 8, 8), (1, 3, 6, 7, 12), (1, 3, 6, 7, 11), (1, 3, 6, 7, 10), (1, 3, 6, 7, 9), (1, 3, 6, 7, 8), (1, 3, 6, 7, 7), (1, 3, 6, 6, 12), (1, 3, 6, 6, 11), (1, 3, 6, 6, 10), (1, 3, 6, 6, 9), (1, 3, 6, 6, 8), (1, 3, 6, 6, 7), (1, 3, 6, 6, 6), (1, 3, 5, 12, 12), (1, 3, 5, 11, 12), (1, 3, 5, 11, 11), (1, 3, 5, 10, 12), (1, 3, 5, 10, 11), (1, 3, 5, 10, 10), (1, 3, 5, 9, 12), (1, 3, 5, 9, 11), (1, 3, 5, 9, 10), (1, 3, 5, 9, 9), (1, 3, 5, 8, 12), (1, 3, 5, 8, 11), (1, 3, 5, 8, 10), (1, 3, 5, 8, 9), (1, 3, 5, 8, 8), (1, 3, 5, 7, 12), (1, 3, 5, 7, 11), (1, 3, 5, 7, 10), (1, 3, 5, 7, 9), (1, 3, 5, 7, 8), (1, 3, 5, 7, 7), (1, 3, 5, 6, 12), (1, 3, 5, 6, 11), (1, 3, 5, 6, 10), (1, 3, 5, 6, 9), (1, 3, 5, 6, 8), (1, 3, 5, 6, 7), (1, 3, 5, 6, 6), (1, 3, 5, 5, 12), (1, 3, 5, 5, 11), (1, 3, 5, 5, 10), (1, 3, 5, 5, 9), (1, 3, 5, 5, 8), (1, 3, 5, 5, 7), (1, 3, 5, 5, 6), (1, 3, 5, 5, 5), (1, 3, 4, 12, 12), (1, 3, 4, 11, 12), (1, 3, 4, 11, 11), (1, 3, 4, 10, 12), (1, 3, 4, 10, 11), (1, 3, 4, 10, 10), (1, 3, 4, 9, 12), (1, 3, 4, 9, 11), (1, 3, 4, 9, 10), (1, 3, 4, 9, 9), (1, 3, 4, 8, 12), (1, 3, 4, 8, 11), (1, 3, 4, 8, 10), (1, 3, 4, 8, 9), (1, 3, 4, 8, 8), (1, 3, 4, 7, 12), (1, 3, 4, 7, 11), (1, 3, 4, 7, 10), (1, 3, 4, 7, 9), (1, 3, 4, 7, 8), (1, 3, 4, 7, 7), (1, 3, 4, 6, 12), (1, 3, 4, 6, 11), (1, 3, 4, 6, 10), (1, 3, 4, 6, 9), (1, 3, 4, 6, 8), (1, 3, 4, 6, 7), (1, 3, 4, 6, 6), (1, 3, 4, 5, 12), (1, 3, 4, 5, 11), (1, 3, 4, 5, 10), (1, 3, 4, 5, 9), (1, 3, 4, 5, 8), (1, 3, 4, 5, 7), (1, 3, 4, 5, 6), (1, 3, 4, 5, 5), (1, 3, 4, 4, 12), (1, 3, 4, 4, 11), (1, 3, 4, 4, 10), (1, 3, 4, 4, 9), (1, 3, 4, 4, 8), (1, 3, 4, 4, 7), (1, 3, 4, 4, 6), (1, 3, 4, 4, 5), (1, 3, 4, 4, 4), (1, 3, 3, 12, 12), (1, 3, 3, 11, 12), (1, 3, 3, 11, 11), (1, 3, 3, 10, 12), (1, 3, 3, 10, 11), (1, 3, 3, 10, 10), (1, 3, 3, 9, 12), (1, 3, 3, 9, 11), (1, 3, 3, 9, 10), (1, 3, 3, 9, 9), (1, 3, 3, 8, 12), (1, 3, 3, 8, 11), (1, 3, 3, 8, 10), (1, 3, 3, 8, 9), (1, 3, 3, 8, 8), (1, 3, 3, 7, 12), (1, 3, 3, 7, 11), (1, 3, 3, 7, 10), (1, 3, 3, 7, 9), (1, 3, 3, 7, 8), (1, 3, 3, 7, 7), (1, 3, 3, 6, 12), (1, 3, 3, 6, 11), (1, 3, 3, 6, 10), (1, 3, 3, 6, 9), (1, 3, 3, 6, 8), (1, 3, 3, 6, 7), (1, 3, 3, 6, 6), (1, 3, 3, 5, 12), (1, 3, 3, 5, 11), (1, 3, 3, 5, 10), (1, 3, 3, 5, 9), (1, 3, 3, 5, 8), (1, 3, 3, 5, 7), (1, 3, 3, 5, 6), (1, 3, 3, 5, 5), (1, 3, 3, 4, 12), (1, 3, 3, 4, 11), (1, 3, 3, 4, 10), (1, 3, 3, 4, 9), (1, 3, 3, 4, 8), (1, 3, 3, 4, 7), (1, 3, 3, 4, 6), (1, 3, 3, 4, 5), (1, 3, 3, 4, 4), (1, 3, 3, 3, 12), (1, 3, 3, 3, 11), (1, 3, 3, 3, 10), (1, 3, 3, 3, 9), (1, 3, 3, 3, 8), (1, 3, 3, 3, 7), (1, 3, 3, 3, 6), (1, 3, 3, 3, 5), (1, 3, 3, 3, 4), (1, 3, 3, 3, 3), (1, 2, 12, 12, 12), (1, 2, 11, 12, 12), (1, 2, 11, 11, 12), (1, 2, 11, 11, 11), (1, 2, 10, 12, 12), (1, 2, 10, 11, 12), (1, 2, 10, 11, 11), (1, 2, 10, 10, 12), (1, 2, 10, 10, 11), (1, 2, 10, 10, 10), (1, 2, 9, 12, 12), (1, 2, 9, 11, 12), (1, 2, 9, 11, 11), (1, 2, 9, 10, 12), (1, 2, 9, 10, 11), (1, 2, 9, 10, 10), (1, 2, 9, 9, 12), (1, 2, 9, 9, 11), (1, 2, 9, 9, 10), (1, 2, 9, 9, 9), (1, 2, 8, 12, 12), (1, 2, 8, 11, 12), (1, 2, 8, 11, 11), (1, 2, 8, 10, 12), (1, 2, 8, 10, 11), (1, 2, 8, 10, 10), (1, 2, 8, 9, 12), (1, 2, 8, 9, 11), (1, 2, 8, 9, 10), (1, 2, 8, 9, 9), (1, 2, 8, 8, 12), (1, 2, 8, 8, 11), (1, 2, 8, 8, 10), (1, 2, 8, 8, 9), (1, 2, 8, 8, 8), (1, 2, 7, 12, 12), (1, 2, 7, 11, 12), (1, 2, 7, 11, 11), (1, 2, 7, 10, 12), (1, 2, 7, 10, 11), (1, 2, 7, 10, 10), (1, 2, 7, 9, 12), (1, 2, 7, 9, 11), (1, 2, 7, 9, 10), (1, 2, 7, 9, 9), (1, 2, 7, 8, 12), (1, 2, 7, 8, 11), (1, 2, 7, 8, 10), (1, 2, 7, 8, 9), (1, 2, 7, 8, 8), (1, 2, 7, 7, 12), (1, 2, 7, 7, 11), (1, 2, 7, 7, 10), (1, 2, 7, 7, 9), (1, 2, 7, 7, 8), (1, 2, 7, 7, 7), (1, 2, 6, 12, 12), (1, 2, 6, 11, 12), (1, 2, 6, 11, 11), (1, 2, 6, 10, 12), (1, 2, 6, 10, 11), (1, 2, 6, 10, 10), (1, 2, 6, 9, 12), (1, 2, 6, 9, 11), (1, 2, 6, 9, 10), (1, 2, 6, 9, 9), (1, 2, 6, 8, 12), (1, 2, 6, 8, 11), (1, 2, 6, 8, 10), (1, 2, 6, 8, 9), (1, 2, 6, 8, 8), (1, 2, 6, 7, 12), (1, 2, 6, 7, 11), (1, 2, 6, 7, 10), (1, 2, 6, 7, 9), (1, 2, 6, 7, 8), (1, 2, 6, 7, 7), (1, 2, 6, 6, 12), (1, 2, 6, 6, 11), (1, 2, 6, 6, 10), (1, 2, 6, 6, 9), (1, 2, 6, 6, 8), (1, 2, 6, 6, 7), (1, 2, 6, 6, 6), (1, 2, 5, 12, 12), (1, 2, 5, 11, 12), (1, 2, 5, 11, 11), (1, 2, 5, 10, 12), (1, 2, 5, 10, 11), (1, 2, 5, 10, 10), (1, 2, 5, 9, 12), (1, 2, 5, 9, 11), (1, 2, 5, 9, 10), (1, 2, 5, 9, 9), (1, 2, 5, 8, 12), (1, 2, 5, 8, 11), (1, 2, 5, 8, 10), (1, 2, 5, 8, 9), (1, 2, 5, 8, 8), (1, 2, 5, 7, 12), (1, 2, 5, 7, 11), (1, 2, 5, 7, 10), (1, 2, 5, 7, 9), (1, 2, 5, 7, 8), (1, 2, 5, 7, 7), (1, 2, 5, 6, 12), (1, 2, 5, 6, 11), (1, 2, 5, 6, 10), (1, 2, 5, 6, 9), (1, 2, 5, 6, 8), (1, 2, 5, 6, 7), (1, 2, 5, 6, 6), (1, 2, 5, 5, 12), (1, 2, 5, 5, 11), (1, 2, 5, 5, 10), (1, 2, 5, 5, 9), (1, 2, 5, 5, 8), (1, 2, 5, 5, 7), (1, 2, 5, 5, 6), (1, 2, 5, 5, 5), (1, 2, 4, 12, 12), (1, 2, 4, 11, 12), (1, 2, 4, 11, 11), (1, 2, 4, 10, 12), (1, 2, 4, 10, 11), (1, 2, 4, 10, 10), (1, 2, 4, 9, 12), (1, 2, 4, 9, 11), (1, 2, 4, 9, 10), (1, 2, 4, 9, 9), (1, 2, 4, 8, 12), (1, 2, 4, 8, 11), (1, 2, 4, 8, 10), (1, 2, 4, 8, 9), (1, 2, 4, 8, 8), (1, 2, 4, 7, 12), (1, 2, 4, 7, 11), (1, 2, 4, 7, 10), (1, 2, 4, 7, 9), (1, 2, 4, 7, 8), (1, 2, 4, 7, 7), (1, 2, 4, 6, 12), (1, 2, 4, 6, 11), (1, 2, 4, 6, 10), (1, 2, 4, 6, 9), (1, 2, 4, 6, 8), (1, 2, 4, 6, 7), (1, 2, 4, 6, 6), (1, 2, 4, 5, 12), (1, 2, 4, 5, 11), (1, 2, 4, 5, 10), (1, 2, 4, 5, 9), (1, 2, 4, 5, 8), (1, 2, 4, 5, 7), (1, 2, 4, 5, 6), (1, 2, 4, 5, 5), (1, 2, 4, 4, 12), (1, 2, 4, 4, 11), (1, 2, 4, 4, 10), (1, 2, 4, 4, 9), (1, 2, 4, 4, 8), (1, 2, 4, 4, 7), (1, 2, 4, 4, 6), (1, 2, 4, 4, 5), (1, 2, 4, 4, 4), (1, 2, 3, 12, 12), (1, 2, 3, 11, 12), (1, 2, 3, 11, 11), (1, 2, 3, 10, 12), (1, 2, 3, 10, 11), (1, 2, 3, 10, 10), (1, 2, 3, 9, 12), (1, 2, 3, 9, 11), (1, 2, 3, 9, 10), (1, 2, 3, 9, 9), (1, 2, 3, 8, 12), (1, 2, 3, 8, 11), (1, 2, 3, 8, 10), (1, 2, 3, 8, 9), (1, 2, 3, 8, 8), (1, 2, 3, 7, 12), (1, 2, 3, 7, 11), (1, 2, 3, 7, 10), (1, 2, 3, 7, 9), (1, 2, 3, 7, 8), (1, 2, 3, 7, 7), (1, 2, 3, 6, 12), (1, 2, 3, 6, 11), (1, 2, 3, 6, 10), (1, 2, 3, 6, 9), (1, 2, 3, 6, 8), (1, 2, 3, 6, 7), (1, 2, 3, 6, 6), (1, 2, 3, 5, 12), (1, 2, 3, 5, 11), (1, 2, 3, 5, 10), (1, 2, 3, 5, 9), (1, 2, 3, 5, 8), (1, 2, 3, 5, 7), (1, 2, 3, 5, 6), (1, 2, 3, 5, 5), (1, 2, 3, 4, 12), (1, 2, 3, 4, 11), (1, 2, 3, 4, 10), (1, 2, 3, 4, 9), (1, 2, 3, 4, 8), (1, 2, 3, 4, 7), (1, 2, 3, 4, 6), (1, 2, 3, 4, 5), (1, 2, 3, 4, 4), (1, 2, 3, 3, 12), (1, 2, 3, 3, 11), (1, 2, 3, 3, 10), (1, 2, 3, 3, 9), (1, 2, 3, 3, 8), (1, 2, 3, 3, 7), (1, 2, 3, 3, 6), (1, 2, 3, 3, 5), (1, 2, 3, 3, 4), (1, 2, 3, 3, 3), (1, 2, 2, 12, 12), (1, 2, 2, 11, 12), (1, 2, 2, 11, 11), (1, 2, 2, 10, 12), (1, 2, 2, 10, 11), (1, 2, 2, 10, 10), (1, 2, 2, 9, 12), (1, 2, 2, 9, 11), (1, 2, 2, 9, 10), (1, 2, 2, 9, 9), (1, 2, 2, 8, 12), (1, 2, 2, 8, 11), (1, 2, 2, 8, 10), (1, 2, 2, 8, 9), (1, 2, 2, 8, 8), (1, 2, 2, 7, 12), (1, 2, 2, 7, 11), (1, 2, 2, 7, 10), (1, 2, 2, 7, 9), (1, 2, 2, 7, 8), (1, 2, 2, 7, 7), (1, 2, 2, 6, 12), (1, 2, 2, 6, 11), (1, 2, 2, 6, 10), (1, 2, 2, 6, 9), (1, 2, 2, 6, 8), (1, 2, 2, 6, 7), (1, 2, 2, 6, 6), (1, 2, 2, 5, 12), (1, 2, 2, 5, 11), (1, 2, 2, 5, 10), (1, 2, 2, 5, 9), (1, 2, 2, 5, 8), (1, 2, 2, 5, 7), (1, 2, 2, 5, 6), (1, 2, 2, 5, 5), (1, 2, 2, 4, 12), (1, 2, 2, 4, 11), (1, 2, 2, 4, 10), (1, 2, 2, 4, 9), (1, 2, 2, 4, 8), (1, 2, 2, 4, 7), (1, 2, 2, 4, 6), (1, 2, 2, 4, 5), (1, 2, 2, 4, 4), (1, 2, 2, 3, 12), (1, 2, 2, 3, 11), (1, 2, 2, 3, 10), (1, 2, 2, 3, 9), (1, 2, 2, 3, 8), (1, 2, 2, 3, 7), (1, 2, 2, 3, 6), (1, 2, 2, 3, 5), (1, 2, 2, 3, 4), (1, 2, 2, 3, 3), (1, 2, 2, 2, 12), (1, 2, 2, 2, 11), (1, 2, 2, 2, 10), (1, 2, 2, 2, 9), (1, 2, 2, 2, 8), (1, 2, 2, 2, 7), (1, 2, 2, 2, 6), (1, 2, 2, 2, 5), (1, 2, 2, 2, 4), (1, 2, 2, 2, 3), (1, 2, 2, 2, 2), (1, 1, 12, 12, 12), (1, 1, 11, 12, 12), (1, 1, 11, 11, 12), (1, 1, 11, 11, 11), (1, 1, 10, 12, 12), (1, 1, 10, 11, 12), (1, 1, 10, 11, 11), (1, 1, 10, 10, 12), (1, 1, 10, 10, 11), (1, 1, 10, 10, 10), (1, 1, 9, 12, 12), (1, 1, 9, 11, 12), (1, 1, 9, 11, 11), (1, 1, 9, 10, 12), (1, 1, 9, 10, 11), (1, 1, 9, 10, 10), (1, 1, 9, 9, 12), (1, 1, 9, 9, 11), (1, 1, 9, 9, 10), (1, 1, 9, 9, 9), (1, 1, 8, 12, 12), (1, 1, 8, 11, 12), (1, 1, 8, 11, 11), (1, 1, 8, 10, 12), (1, 1, 8, 10, 11), (1, 1, 8, 10, 10), (1, 1, 8, 9, 12), (1, 1, 8, 9, 11), (1, 1, 8, 9, 10), (1, 1, 8, 9, 9), (1, 1, 8, 8, 12), (1, 1, 8, 8, 11), (1, 1, 8, 8, 10), (1, 1, 8, 8, 9), (1, 1, 8, 8, 8), (1, 1, 7, 12, 12), (1, 1, 7, 11, 12), (1, 1, 7, 11, 11), (1, 1, 7, 10, 12), (1, 1, 7, 10, 11), (1, 1, 7, 10, 10), (1, 1, 7, 9, 12), (1, 1, 7, 9, 11), (1, 1, 7, 9, 10), (1, 1, 7, 9, 9), (1, 1, 7, 8, 12), (1, 1, 7, 8, 11), (1, 1, 7, 8, 10), (1, 1, 7, 8, 9), (1, 1, 7, 8, 8), (1, 1, 7, 7, 12), (1, 1, 7, 7, 11), (1, 1, 7, 7, 10), (1, 1, 7, 7, 9), (1, 1, 7, 7, 8), (1, 1, 7, 7, 7), (1, 1, 6, 12, 12), (1, 1, 6, 11, 12), (1, 1, 6, 11, 11), (1, 1, 6, 10, 12), (1, 1, 6, 10, 11), (1, 1, 6, 10, 10), (1, 1, 6, 9, 12), (1, 1, 6, 9, 11), (1, 1, 6, 9, 10), (1, 1, 6, 9, 9), (1, 1, 6, 8, 12), (1, 1, 6, 8, 11), (1, 1, 6, 8, 10), (1, 1, 6, 8, 9), (1, 1, 6, 8, 8), (1, 1, 6, 7, 12), (1, 1, 6, 7, 11), (1, 1, 6, 7, 10), (1, 1, 6, 7, 9), (1, 1, 6, 7, 8), (1, 1, 6, 7, 7), (1, 1, 6, 6, 12), (1, 1, 6, 6, 11), (1, 1, 6, 6, 10), (1, 1, 6, 6, 9), (1, 1, 6, 6, 8), (1, 1, 6, 6, 7), (1, 1, 6, 6, 6), (1, 1, 5, 12, 12), (1, 1, 5, 11, 12), (1, 1, 5, 11, 11), (1, 1, 5, 10, 12), (1, 1, 5, 10, 11), (1, 1, 5, 10, 10), (1, 1, 5, 9, 12), (1, 1, 5, 9, 11), (1, 1, 5, 9, 10), (1, 1, 5, 9, 9), (1, 1, 5, 8, 12), (1, 1, 5, 8, 11), (1, 1, 5, 8, 10), (1, 1, 5, 8, 9), (1, 1, 5, 8, 8), (1, 1, 5, 7, 12), (1, 1, 5, 7, 11), (1, 1, 5, 7, 10), (1, 1, 5, 7, 9), (1, 1, 5, 7, 8), (1, 1, 5, 7, 7), (1, 1, 5, 6, 12), (1, 1, 5, 6, 11), (1, 1, 5, 6, 10), (1, 1, 5, 6, 9), (1, 1, 5, 6, 8), (1, 1, 5, 6, 7), (1, 1, 5, 6, 6), (1, 1, 5, 5, 12), (1, 1, 5, 5, 11), (1, 1, 5, 5, 10), (1, 1, 5, 5, 9), (1, 1, 5, 5, 8), (1, 1, 5, 5, 7), (1, 1, 5, 5, 6), (1, 1, 5, 5, 5), (1, 1, 4, 12, 12), (1, 1, 4, 11, 12), (1, 1, 4, 11, 11), (1, 1, 4, 10, 12), (1, 1, 4, 10, 11), (1, 1, 4, 10, 10), (1, 1, 4, 9, 12), (1, 1, 4, 9, 11), (1, 1, 4, 9, 10), (1, 1, 4, 9, 9), (1, 1, 4, 8, 12), (1, 1, 4, 8, 11), (1, 1, 4, 8, 10), (1, 1, 4, 8, 9), (1, 1, 4, 8, 8), (1, 1, 4, 7, 12), (1, 1, 4, 7, 11), (1, 1, 4, 7, 10), (1, 1, 4, 7, 9), (1, 1, 4, 7, 8), (1, 1, 4, 7, 7), (1, 1, 4, 6, 12), (1, 1, 4, 6, 11), (1, 1, 4, 6, 10), (1, 1, 4, 6, 9), (1, 1, 4, 6, 8), (1, 1, 4, 6, 7), (1, 1, 4, 6, 6), (1, 1, 4, 5, 12), (1, 1, 4, 5, 11), (1, 1, 4, 5, 10), (1, 1, 4, 5, 9), (1, 1, 4, 5, 8), (1, 1, 4, 5, 7), (1, 1, 4, 5, 6), (1, 1, 4, 5, 5), (1, 1, 4, 4, 12), (1, 1, 4, 4, 11), (1, 1, 4, 4, 10), (1, 1, 4, 4, 9), (1, 1, 4, 4, 8), (1, 1, 4, 4, 7), (1, 1, 4, 4, 6), (1, 1, 4, 4, 5), (1, 1, 4, 4, 4), (1, 1, 3, 12, 12), (1, 1, 3, 11, 12), (1, 1, 3, 11, 11), (1, 1, 3, 10, 12), (1, 1, 3, 10, 11), (1, 1, 3, 10, 10), (1, 1, 3, 9, 12), (1, 1, 3, 9, 11), (1, 1, 3, 9, 10), (1, 1, 3, 9, 9), (1, 1, 3, 8, 12), (1, 1, 3, 8, 11), (1, 1, 3, 8, 10), (1, 1, 3, 8, 9), (1, 1, 3, 8, 8), (1, 1, 3, 7, 12), (1, 1, 3, 7, 11), (1, 1, 3, 7, 10), (1, 1, 3, 7, 9), (1, 1, 3, 7, 8), (1, 1, 3, 7, 7), (1, 1, 3, 6, 12), (1, 1, 3, 6, 11), (1, 1, 3, 6, 10), (1, 1, 3, 6, 9), (1, 1, 3, 6, 8), (1, 1, 3, 6, 7), (1, 1, 3, 6, 6), (1, 1, 3, 5, 12), (1, 1, 3, 5, 11), (1, 1, 3, 5, 10), (1, 1, 3, 5, 9), (1, 1, 3, 5, 8), (1, 1, 3, 5, 7), (1, 1, 3, 5, 6), (1, 1, 3, 5, 5), (1, 1, 3, 4, 12), (1, 1, 3, 4, 11), (1, 1, 3, 4, 10), (1, 1, 3, 4, 9), (1, 1, 3, 4, 8), (1, 1, 3, 4, 7), (1, 1, 3, 4, 6), (1, 1, 3, 4, 5), (1, 1, 3, 4, 4), (1, 1, 3, 3, 12), (1, 1, 3, 3, 11), (1, 1, 3, 3, 10), (1, 1, 3, 3, 9), (1, 1, 3, 3, 8), (1, 1, 3, 3, 7), (1, 1, 3, 3, 6), (1, 1, 3, 3, 5), (1, 1, 3, 3, 4), (1, 1, 3, 3, 3), (1, 1, 2, 12, 12), (1, 1, 2, 11, 12), (1, 1, 2, 11, 11), (1, 1, 2, 10, 12), (1, 1, 2, 10, 11), (1, 1, 2, 10, 10), (1, 1, 2, 9, 12), (1, 1, 2, 9, 11), (1, 1, 2, 9, 10), (1, 1, 2, 9, 9), (1, 1, 2, 8, 12), (1, 1, 2, 8, 11), (1, 1, 2, 8, 10), (1, 1, 2, 8, 9), (1, 1, 2, 8, 8), (1, 1, 2, 7, 12), (1, 1, 2, 7, 11), (1, 1, 2, 7, 10), (1, 1, 2, 7, 9), (1, 1, 2, 7, 8), (1, 1, 2, 7, 7), (1, 1, 2, 6, 12), (1, 1, 2, 6, 11), (1, 1, 2, 6, 10), (1, 1, 2, 6, 9), (1, 1, 2, 6, 8), (1, 1, 2, 6, 7), (1, 1, 2, 6, 6), (1, 1, 2, 5, 12), (1, 1, 2, 5, 11), (1, 1, 2, 5, 10), (1, 1, 2, 5, 9), (1, 1, 2, 5, 8), (1, 1, 2, 5, 7), (1, 1, 2, 5, 6), (1, 1, 2, 5, 5), (1, 1, 2, 4, 12), (1, 1, 2, 4, 11), (1, 1, 2, 4, 10), (1, 1, 2, 4, 9), (1, 1, 2, 4, 8), (1, 1, 2, 4, 7), (1, 1, 2, 4, 6), (1, 1, 2, 4, 5), (1, 1, 2, 4, 4), (1, 1, 2, 3, 12), (1, 1, 2, 3, 11), (1, 1, 2, 3, 10), (1, 1, 2, 3, 9), (1, 1, 2, 3, 8), (1, 1, 2, 3, 7), (1, 1, 2, 3, 6), (1, 1, 2, 3, 5), (1, 1, 2, 3, 4), (1, 1, 2, 3, 3), (1, 1, 2, 2, 12), (1, 1, 2, 2, 11), (1, 1, 2, 2, 10), (1, 1, 2, 2, 9), (1, 1, 2, 2, 8), (1, 1, 2, 2, 7), (1, 1, 2, 2, 6), (1, 1, 2, 2, 5), (1, 1, 2, 2, 4), (1, 1, 2, 2, 3), (1, 1, 2, 2, 2), (1, 1, 1, 12, 12), (1, 1, 1, 11, 12), (1, 1, 1, 11, 11), (1, 1, 1, 10, 12), (1, 1, 1, 10, 11), (1, 1, 1, 10, 10), (1, 1, 1, 9, 12), (1, 1, 1, 9, 11), (1, 1, 1, 9, 10), (1, 1, 1, 9, 9), (1, 1, 1, 8, 12), (1, 1, 1, 8, 11), (1, 1, 1, 8, 10), (1, 1, 1, 8, 9), (1, 1, 1, 8, 8), (1, 1, 1, 7, 12), (1, 1, 1, 7, 11), (1, 1, 1, 7, 10), (1, 1, 1, 7, 9), (1, 1, 1, 7, 8), (1, 1, 1, 7, 7), (1, 1, 1, 6, 12), (1, 1, 1, 6, 11), (1, 1, 1, 6, 10), (1, 1, 1, 6, 9), (1, 1, 1, 6, 8), (1, 1, 1, 6, 7), (1, 1, 1, 6, 6), (1, 1, 1, 5, 12), (1, 1, 1, 5, 11), (1, 1, 1, 5, 10), (1, 1, 1, 5, 9), (1, 1, 1, 5, 8), (1, 1, 1, 5, 7), (1, 1, 1, 5, 6), (1, 1, 1, 5, 5), (1, 1, 1, 4, 12), (1, 1, 1, 4, 11), (1, 1, 1, 4, 10), (1, 1, 1, 4, 9), (1, 1, 1, 4, 8), (1, 1, 1, 4, 7), (1, 1, 1, 4, 6), (1, 1, 1, 4, 5), (1, 1, 1, 4, 4), (1, 1, 1, 3, 12), (1, 1, 1, 3, 11), (1, 1, 1, 3, 10), (1, 1, 1, 3, 9), (1, 1, 1, 3, 8), (1, 1, 1, 3, 7), (1, 1, 1, 3, 6), (1, 1, 1, 3, 5), (1, 1, 1, 3, 4), (1, 1, 1, 3, 3), (1, 1, 1, 2, 12), (1, 1, 1, 2, 11), (1, 1, 1, 2, 10), (1, 1, 1, 2, 9), (1, 1, 1, 2, 8), (1, 1, 1, 2, 7), (1, 1, 1, 2, 6), (1, 1, 1, 2, 5), (1, 1, 1, 2, 4), (1, 1, 1, 2, 3), (1, 1, 1, 2, 2), (1, 1, 1, 1, 12), (1, 1, 1, 1, 11), (1, 1, 1, 1, 10), (1, 1, 1, 1, 9), (1, 1, 1, 1, 8), (1, 1, 1, 1, 7), (1, 1, 1, 1, 6), (1, 1, 1, 1, 5), (1, 1, 1, 1, 4), (1, 1, 1, 1, 3), (1, 1, 1, 1, 2), (1, 1, 1, 1, 1), (0, 12, 12, 12, 12), (0, 11, 12, 12, 12), (0, 11, 11, 12, 12), (0, 11, 11, 11, 12), (0, 11, 11, 11, 11), (0, 10, 12, 12, 12), (0, 10, 11, 12, 12), (0, 10, 11, 11, 12), (0, 10, 11, 11, 11), (0, 10, 10, 12, 12), (0, 10, 10, 11, 12), (0, 10, 10, 11, 11), (0, 10, 10, 10, 12), (0, 10, 10, 10, 11), (0, 10, 10, 10, 10), (0, 9, 12, 12, 12), (0, 9, 11, 12, 12), (0, 9, 11, 11, 12), (0, 9, 11, 11, 11), (0, 9, 10, 12, 12), (0, 9, 10, 11, 12), (0, 9, 10, 11, 11), (0, 9, 10, 10, 12), (0, 9, 10, 10, 11), (0, 9, 10, 10, 10), (0, 9, 9, 12, 12), (0, 9, 9, 11, 12), (0, 9, 9, 11, 11), (0, 9, 9, 10, 12), (0, 9, 9, 10, 11), (0, 9, 9, 10, 10), (0, 9, 9, 9, 12), (0, 9, 9, 9, 11), (0, 9, 9, 9, 10), (0, 9, 9, 9, 9), (0, 8, 12, 12, 12), (0, 8, 11, 12, 12), (0, 8, 11, 11, 12), (0, 8, 11, 11, 11), (0, 8, 10, 12, 12), (0, 8, 10, 11, 12), (0, 8, 10, 11, 11), (0, 8, 10, 10, 12), (0, 8, 10, 10, 11), (0, 8, 10, 10, 10), (0, 8, 9, 12, 12), (0, 8, 9, 11, 12), (0, 8, 9, 11, 11), (0, 8, 9, 10, 12), (0, 8, 9, 10, 11), (0, 8, 9, 10, 10), (0, 8, 9, 9, 12), (0, 8, 9, 9, 11), (0, 8, 9, 9, 10), (0, 8, 9, 9, 9), (0, 8, 8, 12, 12), (0, 8, 8, 11, 12), (0, 8, 8, 11, 11), (0, 8, 8, 10, 12), (0, 8, 8, 10, 11), (0, 8, 8, 10, 10), (0, 8, 8, 9, 12), (0, 8, 8, 9, 11), (0, 8, 8, 9, 10), (0, 8, 8, 9, 9), (0, 8, 8, 8, 12), (0, 8, 8, 8, 11), (0, 8, 8, 8, 10), (0, 8, 8, 8, 9), (0, 8, 8, 8, 8), (0, 7, 12, 12, 12), (0, 7, 11, 12, 12), (0, 7, 11, 11, 12), (0, 7, 11, 11, 11), (0, 7, 10, 12, 12), (0, 7, 10, 11, 12), (0, 7, 10, 11, 11), (0, 7, 10, 10, 12), (0, 7, 10, 10, 11), (0, 7, 10, 10, 10), (0, 7, 9, 12, 12), (0, 7, 9, 11, 12), (0, 7, 9, 11, 11), (0, 7, 9, 10, 12), (0, 7, 9, 10, 11), (0, 7, 9, 10, 10), (0, 7, 9, 9, 12), (0, 7, 9, 9, 11), (0, 7, 9, 9, 10), (0, 7, 9, 9, 9), (0, 7, 8, 12, 12), (0, 7, 8, 11, 12), (0, 7, 8, 11, 11), (0, 7, 8, 10, 12), (0, 7, 8, 10, 11), (0, 7, 8, 10, 10), (0, 7, 8, 9, 12), (0, 7, 8, 9, 11), (0, 7, 8, 9, 10), (0, 7, 8, 9, 9), (0, 7, 8, 8, 12), (0, 7, 8, 8, 11), (0, 7, 8, 8, 10), (0, 7, 8, 8, 9), (0, 7, 8, 8, 8), (0, 7, 7, 12, 12), (0, 7, 7, 11, 12), (0, 7, 7, 11, 11), (0, 7, 7, 10, 12), (0, 7, 7, 10, 11), (0, 7, 7, 10, 10), (0, 7, 7, 9, 12), (0, 7, 7, 9, 11), (0, 7, 7, 9, 10), (0, 7, 7, 9, 9), (0, 7, 7, 8, 12), (0, 7, 7, 8, 11), (0, 7, 7, 8, 10), (0, 7, 7, 8, 9), (0, 7, 7, 8, 8), (0, 7, 7, 7, 12), (0, 7, 7, 7, 11), (0, 7, 7, 7, 10), (0, 7, 7, 7, 9), (0, 7, 7, 7, 8), (0, 7, 7, 7, 7), (0, 6, 12, 12, 12), (0, 6, 11, 12, 12), (0, 6, 11, 11, 12), (0, 6, 11, 11, 11), (0, 6, 10, 12, 12), (0, 6, 10, 11, 12), (0, 6, 10, 11, 11), (0, 6, 10, 10, 12), (0, 6, 10, 10, 11), (0, 6, 10, 10, 10), (0, 6, 9, 12, 12), (0, 6, 9, 11, 12), (0, 6, 9, 11, 11), (0, 6, 9, 10, 12), (0, 6, 9, 10, 11), (0, 6, 9, 10, 10), (0, 6, 9, 9, 12), (0, 6, 9, 9, 11), (0, 6, 9, 9, 10), (0, 6, 9, 9, 9), (0, 6, 8, 12, 12), (0, 6, 8, 11, 12), (0, 6, 8, 11, 11), (0, 6, 8, 10, 12), (0, 6, 8, 10, 11), (0, 6, 8, 10, 10), (0, 6, 8, 9, 12), (0, 6, 8, 9, 11), (0, 6, 8, 9, 10), (0, 6, 8, 9, 9), (0, 6, 8, 8, 12), (0, 6, 8, 8, 11), (0, 6, 8, 8, 10), (0, 6, 8, 8, 9), (0, 6, 8, 8, 8), (0, 6, 7, 12, 12), (0, 6, 7, 11, 12), (0, 6, 7, 11, 11), (0, 6, 7, 10, 12), (0, 6, 7, 10, 11), (0, 6, 7, 10, 10), (0, 6, 7, 9, 12), (0, 6, 7, 9, 11), (0, 6, 7, 9, 10), (0, 6, 7, 9, 9), (0, 6, 7, 8, 12), (0, 6, 7, 8, 11), (0, 6, 7, 8, 10), (0, 6, 7, 8, 9), (0, 6, 7, 8, 8), (0, 6, 7, 7, 12), (0, 6, 7, 7, 11), (0, 6, 7, 7, 10), (0, 6, 7, 7, 9), (0, 6, 7, 7, 8), (0, 6, 7, 7, 7), (0, 6, 6, 12, 12), (0, 6, 6, 11, 12), (0, 6, 6, 11, 11), (0, 6, 6, 10, 12), (0, 6, 6, 10, 11), (0, 6, 6, 10, 10), (0, 6, 6, 9, 12), (0, 6, 6, 9, 11), (0, 6, 6, 9, 10), (0, 6, 6, 9, 9), (0, 6, 6, 8, 12), (0, 6, 6, 8, 11), (0, 6, 6, 8, 10), (0, 6, 6, 8, 9), (0, 6, 6, 8, 8), (0, 6, 6, 7, 12), (0, 6, 6, 7, 11), (0, 6, 6, 7, 10), (0, 6, 6, 7, 9), (0, 6, 6, 7, 8), (0, 6, 6, 7, 7), (0, 6, 6, 6, 12), (0, 6, 6, 6, 11), (0, 6, 6, 6, 10), (0, 6, 6, 6, 9), (0, 6, 6, 6, 8), (0, 6, 6, 6, 7), (0, 6, 6, 6, 6), (0, 5, 12, 12, 12), (0, 5, 11, 12, 12), (0, 5, 11, 11, 12), (0, 5, 11, 11, 11), (0, 5, 10, 12, 12), (0, 5, 10, 11, 12), (0, 5, 10, 11, 11), (0, 5, 10, 10, 12), (0, 5, 10, 10, 11), (0, 5, 10, 10, 10), (0, 5, 9, 12, 12), (0, 5, 9, 11, 12), (0, 5, 9, 11, 11), (0, 5, 9, 10, 12), (0, 5, 9, 10, 11), (0, 5, 9, 10, 10), (0, 5, 9, 9, 12), (0, 5, 9, 9, 11), (0, 5, 9, 9, 10), (0, 5, 9, 9, 9), (0, 5, 8, 12, 12), (0, 5, 8, 11, 12), (0, 5, 8, 11, 11), (0, 5, 8, 10, 12), (0, 5, 8, 10, 11), (0, 5, 8, 10, 10), (0, 5, 8, 9, 12), (0, 5, 8, 9, 11), (0, 5, 8, 9, 10), (0, 5, 8, 9, 9), (0, 5, 8, 8, 12), (0, 5, 8, 8, 11), (0, 5, 8, 8, 10), (0, 5, 8, 8, 9), (0, 5, 8, 8, 8), (0, 5, 7, 12, 12), (0, 5, 7, 11, 12), (0, 5, 7, 11, 11), (0, 5, 7, 10, 12), (0, 5, 7, 10, 11), (0, 5, 7, 10, 10), (0, 5, 7, 9, 12), (0, 5, 7, 9, 11), (0, 5, 7, 9, 10), (0, 5, 7, 9, 9), (0, 5, 7, 8, 12), (0, 5, 7, 8, 11), (0, 5, 7, 8, 10), (0, 5, 7, 8, 9), (0, 5, 7, 8, 8), (0, 5, 7, 7, 12), (0, 5, 7, 7, 11), (0, 5, 7, 7, 10), (0, 5, 7, 7, 9), (0, 5, 7, 7, 8), (0, 5, 7, 7, 7), (0, 5, 6, 12, 12), (0, 5, 6, 11, 12), (0, 5, 6, 11, 11), (0, 5, 6, 10, 12), (0, 5, 6, 10, 11), (0, 5, 6, 10, 10), (0, 5, 6, 9, 12), (0, 5, 6, 9, 11), (0, 5, 6, 9, 10), (0, 5, 6, 9, 9), (0, 5, 6, 8, 12), (0, 5, 6, 8, 11), (0, 5, 6, 8, 10), (0, 5, 6, 8, 9), (0, 5, 6, 8, 8), (0, 5, 6, 7, 12), (0, 5, 6, 7, 11), (0, 5, 6, 7, 10), (0, 5, 6, 7, 9), (0, 5, 6, 7, 8), (0, 5, 6, 7, 7), (0, 5, 6, 6, 12), (0, 5, 6, 6, 11), (0, 5, 6, 6, 10), (0, 5, 6, 6, 9), (0, 5, 6, 6, 8), (0, 5, 6, 6, 7), (0, 5, 6, 6, 6), (0, 5, 5, 12, 12), (0, 5, 5, 11, 12), (0, 5, 5, 11, 11), (0, 5, 5, 10, 12), (0, 5, 5, 10, 11), (0, 5, 5, 10, 10), (0, 5, 5, 9, 12), (0, 5, 5, 9, 11), (0, 5, 5, 9, 10), (0, 5, 5, 9, 9), (0, 5, 5, 8, 12), (0, 5, 5, 8, 11), (0, 5, 5, 8, 10), (0, 5, 5, 8, 9), (0, 5, 5, 8, 8), (0, 5, 5, 7, 12), (0, 5, 5, 7, 11), (0, 5, 5, 7, 10), (0, 5, 5, 7, 9), (0, 5, 5, 7, 8), (0, 5, 5, 7, 7), (0, 5, 5, 6, 12), (0, 5, 5, 6, 11), (0, 5, 5, 6, 10), (0, 5, 5, 6, 9), (0, 5, 5, 6, 8), (0, 5, 5, 6, 7), (0, 5, 5, 6, 6), (0, 5, 5, 5, 12), (0, 5, 5, 5, 11), (0, 5, 5, 5, 10), (0, 5, 5, 5, 9), (0, 5, 5, 5, 8), (0, 5, 5, 5, 7), (0, 5, 5, 5, 6), (0, 5, 5, 5, 5), (0, 4, 12, 12, 12), (0, 4, 11, 12, 12), (0, 4, 11, 11, 12), (0, 4, 11, 11, 11), (0, 4, 10, 12, 12), (0, 4, 10, 11, 12), (0, 4, 10, 11, 11), (0, 4, 10, 10, 12), (0, 4, 10, 10, 11), (0, 4, 10, 10, 10), (0, 4, 9, 12, 12), (0, 4, 9, 11, 12), (0, 4, 9, 11, 11), (0, 4, 9, 10, 12), (0, 4, 9, 10, 11), (0, 4, 9, 10, 10), (0, 4, 9, 9, 12), (0, 4, 9, 9, 11), (0, 4, 9, 9, 10), (0, 4, 9, 9, 9), (0, 4, 8, 12, 12), (0, 4, 8, 11, 12), (0, 4, 8, 11, 11), (0, 4, 8, 10, 12), (0, 4, 8, 10, 11), (0, 4, 8, 10, 10), (0, 4, 8, 9, 12), (0, 4, 8, 9, 11), (0, 4, 8, 9, 10), (0, 4, 8, 9, 9), (0, 4, 8, 8, 12), (0, 4, 8, 8, 11), (0, 4, 8, 8, 10), (0, 4, 8, 8, 9), (0, 4, 8, 8, 8), (0, 4, 7, 12, 12), (0, 4, 7, 11, 12), (0, 4, 7, 11, 11), (0, 4, 7, 10, 12), (0, 4, 7, 10, 11), (0, 4, 7, 10, 10), (0, 4, 7, 9, 12), (0, 4, 7, 9, 11), (0, 4, 7, 9, 10), (0, 4, 7, 9, 9), (0, 4, 7, 8, 12), (0, 4, 7, 8, 11), (0, 4, 7, 8, 10), (0, 4, 7, 8, 9), (0, 4, 7, 8, 8), (0, 4, 7, 7, 12), (0, 4, 7, 7, 11), (0, 4, 7, 7, 10), (0, 4, 7, 7, 9), (0, 4, 7, 7, 8), (0, 4, 7, 7, 7), (0, 4, 6, 12, 12), (0, 4, 6, 11, 12), (0, 4, 6, 11, 11), (0, 4, 6, 10, 12), (0, 4, 6, 10, 11), (0, 4, 6, 10, 10), (0, 4, 6, 9, 12), (0, 4, 6, 9, 11), (0, 4, 6, 9, 10), (0, 4, 6, 9, 9), (0, 4, 6, 8, 12), (0, 4, 6, 8, 11), (0, 4, 6, 8, 10), (0, 4, 6, 8, 9), (0, 4, 6, 8, 8), (0, 4, 6, 7, 12), (0, 4, 6, 7, 11), (0, 4, 6, 7, 10), (0, 4, 6, 7, 9), (0, 4, 6, 7, 8), (0, 4, 6, 7, 7), (0, 4, 6, 6, 12), (0, 4, 6, 6, 11), (0, 4, 6, 6, 10), (0, 4, 6, 6, 9), (0, 4, 6, 6, 8), (0, 4, 6, 6, 7), (0, 4, 6, 6, 6), (0, 4, 5, 12, 12), (0, 4, 5, 11, 12), (0, 4, 5, 11, 11), (0, 4, 5, 10, 12), (0, 4, 5, 10, 11), (0, 4, 5, 10, 10), (0, 4, 5, 9, 12), (0, 4, 5, 9, 11), (0, 4, 5, 9, 10), (0, 4, 5, 9, 9), (0, 4, 5, 8, 12), (0, 4, 5, 8, 11), (0, 4, 5, 8, 10), (0, 4, 5, 8, 9), (0, 4, 5, 8, 8), (0, 4, 5, 7, 12), (0, 4, 5, 7, 11), (0, 4, 5, 7, 10), (0, 4, 5, 7, 9), (0, 4, 5, 7, 8), (0, 4, 5, 7, 7), (0, 4, 5, 6, 12), (0, 4, 5, 6, 11), (0, 4, 5, 6, 10), (0, 4, 5, 6, 9), (0, 4, 5, 6, 8), (0, 4, 5, 6, 7), (0, 4, 5, 6, 6), (0, 4, 5, 5, 12), (0, 4, 5, 5, 11), (0, 4, 5, 5, 10), (0, 4, 5, 5, 9), (0, 4, 5, 5, 8), (0, 4, 5, 5, 7), (0, 4, 5, 5, 6), (0, 4, 5, 5, 5), (0, 4, 4, 12, 12), (0, 4, 4, 11, 12), (0, 4, 4, 11, 11), (0, 4, 4, 10, 12), (0, 4, 4, 10, 11), (0, 4, 4, 10, 10), (0, 4, 4, 9, 12), (0, 4, 4, 9, 11), (0, 4, 4, 9, 10), (0, 4, 4, 9, 9), (0, 4, 4, 8, 12), (0, 4, 4, 8, 11), (0, 4, 4, 8, 10), (0, 4, 4, 8, 9), (0, 4, 4, 8, 8), (0, 4, 4, 7, 12), (0, 4, 4, 7, 11), (0, 4, 4, 7, 10), (0, 4, 4, 7, 9), (0, 4, 4, 7, 8), (0, 4, 4, 7, 7), (0, 4, 4, 6, 12), (0, 4, 4, 6, 11), (0, 4, 4, 6, 10), (0, 4, 4, 6, 9), (0, 4, 4, 6, 8), (0, 4, 4, 6, 7), (0, 4, 4, 6, 6), (0, 4, 4, 5, 12), (0, 4, 4, 5, 11), (0, 4, 4, 5, 10), (0, 4, 4, 5, 9), (0, 4, 4, 5, 8), (0, 4, 4, 5, 7), (0, 4, 4, 5, 6), (0, 4, 4, 5, 5), (0, 4, 4, 4, 12), (0, 4, 4, 4, 11), (0, 4, 4, 4, 10), (0, 4, 4, 4, 9), (0, 4, 4, 4, 8), (0, 4, 4, 4, 7), (0, 4, 4, 4, 6), (0, 4, 4, 4, 5), (0, 4, 4, 4, 4), (0, 3, 12, 12, 12), (0, 3, 11, 12, 12), (0, 3, 11, 11, 12), (0, 3, 11, 11, 11), (0, 3, 10, 12, 12), (0, 3, 10, 11, 12), (0, 3, 10, 11, 11), (0, 3, 10, 10, 12), (0, 3, 10, 10, 11), (0, 3, 10, 10, 10), (0, 3, 9, 12, 12), (0, 3, 9, 11, 12), (0, 3, 9, 11, 11), (0, 3, 9, 10, 12), (0, 3, 9, 10, 11), (0, 3, 9, 10, 10), (0, 3, 9, 9, 12), (0, 3, 9, 9, 11), (0, 3, 9, 9, 10), (0, 3, 9, 9, 9), (0, 3, 8, 12, 12), (0, 3, 8, 11, 12), (0, 3, 8, 11, 11), (0, 3, 8, 10, 12), (0, 3, 8, 10, 11), (0, 3, 8, 10, 10), (0, 3, 8, 9, 12), (0, 3, 8, 9, 11), (0, 3, 8, 9, 10), (0, 3, 8, 9, 9), (0, 3, 8, 8, 12), (0, 3, 8, 8, 11), (0, 3, 8, 8, 10), (0, 3, 8, 8, 9), (0, 3, 8, 8, 8), (0, 3, 7, 12, 12), (0, 3, 7, 11, 12), (0, 3, 7, 11, 11), (0, 3, 7, 10, 12), (0, 3, 7, 10, 11), (0, 3, 7, 10, 10), (0, 3, 7, 9, 12), (0, 3, 7, 9, 11), (0, 3, 7, 9, 10), (0, 3, 7, 9, 9), (0, 3, 7, 8, 12), (0, 3, 7, 8, 11), (0, 3, 7, 8, 10), (0, 3, 7, 8, 9), (0, 3, 7, 8, 8), (0, 3, 7, 7, 12), (0, 3, 7, 7, 11), (0, 3, 7, 7, 10), (0, 3, 7, 7, 9), (0, 3, 7, 7, 8), (0, 3, 7, 7, 7), (0, 3, 6, 12, 12), (0, 3, 6, 11, 12), (0, 3, 6, 11, 11), (0, 3, 6, 10, 12), (0, 3, 6, 10, 11), (0, 3, 6, 10, 10), (0, 3, 6, 9, 12), (0, 3, 6, 9, 11), (0, 3, 6, 9, 10), (0, 3, 6, 9, 9), (0, 3, 6, 8, 12), (0, 3, 6, 8, 11), (0, 3, 6, 8, 10), (0, 3, 6, 8, 9), (0, 3, 6, 8, 8), (0, 3, 6, 7, 12), (0, 3, 6, 7, 11), (0, 3, 6, 7, 10), (0, 3, 6, 7, 9), (0, 3, 6, 7, 8), (0, 3, 6, 7, 7), (0, 3, 6, 6, 12), (0, 3, 6, 6, 11), (0, 3, 6, 6, 10), (0, 3, 6, 6, 9), (0, 3, 6, 6, 8), (0, 3, 6, 6, 7), (0, 3, 6, 6, 6), (0, 3, 5, 12, 12), (0, 3, 5, 11, 12), (0, 3, 5, 11, 11), (0, 3, 5, 10, 12), (0, 3, 5, 10, 11), (0, 3, 5, 10, 10), (0, 3, 5, 9, 12), (0, 3, 5, 9, 11), (0, 3, 5, 9, 10), (0, 3, 5, 9, 9), (0, 3, 5, 8, 12), (0, 3, 5, 8, 11), (0, 3, 5, 8, 10), (0, 3, 5, 8, 9), (0, 3, 5, 8, 8), (0, 3, 5, 7, 12), (0, 3, 5, 7, 11), (0, 3, 5, 7, 10), (0, 3, 5, 7, 9), (0, 3, 5, 7, 8), (0, 3, 5, 7, 7), (0, 3, 5, 6, 12), (0, 3, 5, 6, 11), (0, 3, 5, 6, 10), (0, 3, 5, 6, 9), (0, 3, 5, 6, 8), (0, 3, 5, 6, 7), (0, 3, 5, 6, 6), (0, 3, 5, 5, 12), (0, 3, 5, 5, 11), (0, 3, 5, 5, 10), (0, 3, 5, 5, 9), (0, 3, 5, 5, 8), (0, 3, 5, 5, 7), (0, 3, 5, 5, 6), (0, 3, 5, 5, 5), (0, 3, 4, 12, 12), (0, 3, 4, 11, 12), (0, 3, 4, 11, 11), (0, 3, 4, 10, 12), (0, 3, 4, 10, 11), (0, 3, 4, 10, 10), (0, 3, 4, 9, 12), (0, 3, 4, 9, 11), (0, 3, 4, 9, 10), (0, 3, 4, 9, 9), (0, 3, 4, 8, 12), (0, 3, 4, 8, 11), (0, 3, 4, 8, 10), (0, 3, 4, 8, 9), (0, 3, 4, 8, 8), (0, 3, 4, 7, 12), (0, 3, 4, 7, 11), (0, 3, 4, 7, 10), (0, 3, 4, 7, 9), (0, 3, 4, 7, 8), (0, 3, 4, 7, 7), (0, 3, 4, 6, 12), (0, 3, 4, 6, 11), (0, 3, 4, 6, 10), (0, 3, 4, 6, 9), (0, 3, 4, 6, 8), (0, 3, 4, 6, 7), (0, 3, 4, 6, 6), (0, 3, 4, 5, 12), (0, 3, 4, 5, 11), (0, 3, 4, 5, 10), (0, 3, 4, 5, 9), (0, 3, 4, 5, 8), (0, 3, 4, 5, 7), (0, 3, 4, 5, 6), (0, 3, 4, 5, 5), (0, 3, 4, 4, 12), (0, 3, 4, 4, 11), (0, 3, 4, 4, 10), (0, 3, 4, 4, 9), (0, 3, 4, 4, 8), (0, 3, 4, 4, 7), (0, 3, 4, 4, 6), (0, 3, 4, 4, 5), (0, 3, 4, 4, 4), (0, 3, 3, 12, 12), (0, 3, 3, 11, 12), (0, 3, 3, 11, 11), (0, 3, 3, 10, 12), (0, 3, 3, 10, 11), (0, 3, 3, 10, 10), (0, 3, 3, 9, 12), (0, 3, 3, 9, 11), (0, 3, 3, 9, 10), (0, 3, 3, 9, 9), (0, 3, 3, 8, 12), (0, 3, 3, 8, 11), (0, 3, 3, 8, 10), (0, 3, 3, 8, 9), (0, 3, 3, 8, 8), (0, 3, 3, 7, 12), (0, 3, 3, 7, 11), (0, 3, 3, 7, 10), (0, 3, 3, 7, 9), (0, 3, 3, 7, 8), (0, 3, 3, 7, 7), (0, 3, 3, 6, 12), (0, 3, 3, 6, 11), (0, 3, 3, 6, 10), (0, 3, 3, 6, 9), (0, 3, 3, 6, 8), (0, 3, 3, 6, 7), (0, 3, 3, 6, 6), (0, 3, 3, 5, 12), (0, 3, 3, 5, 11), (0, 3, 3, 5, 10), (0, 3, 3, 5, 9), (0, 3, 3, 5, 8), (0, 3, 3, 5, 7), (0, 3, 3, 5, 6), (0, 3, 3, 5, 5), (0, 3, 3, 4, 12), (0, 3, 3, 4, 11), (0, 3, 3, 4, 10), (0, 3, 3, 4, 9), (0, 3, 3, 4, 8), (0, 3, 3, 4, 7), (0, 3, 3, 4, 6), (0, 3, 3, 4, 5), (0, 3, 3, 4, 4), (0, 3, 3, 3, 12), (0, 3, 3, 3, 11), (0, 3, 3, 3, 10), (0, 3, 3, 3, 9), (0, 3, 3, 3, 8), (0, 3, 3, 3, 7), (0, 3, 3, 3, 6), (0, 3, 3, 3, 5), (0, 3, 3, 3, 4), (0, 3, 3, 3, 3), (0, 2, 12, 12, 12), (0, 2, 11, 12, 12), (0, 2, 11, 11, 12), (0, 2, 11, 11, 11), (0, 2, 10, 12, 12), (0, 2, 10, 11, 12), (0, 2, 10, 11, 11), (0, 2, 10, 10, 12), (0, 2, 10, 10, 11), (0, 2, 10, 10, 10), (0, 2, 9, 12, 12), (0, 2, 9, 11, 12), (0, 2, 9, 11, 11), (0, 2, 9, 10, 12), (0, 2, 9, 10, 11), (0, 2, 9, 10, 10), (0, 2, 9, 9, 12), (0, 2, 9, 9, 11), (0, 2, 9, 9, 10), (0, 2, 9, 9, 9), (0, 2, 8, 12, 12), (0, 2, 8, 11, 12), (0, 2, 8, 11, 11), (0, 2, 8, 10, 12), (0, 2, 8, 10, 11), (0, 2, 8, 10, 10), (0, 2, 8, 9, 12), (0, 2, 8, 9, 11), (0, 2, 8, 9, 10), (0, 2, 8, 9, 9), (0, 2, 8, 8, 12), (0, 2, 8, 8, 11), (0, 2, 8, 8, 10), (0, 2, 8, 8, 9), (0, 2, 8, 8, 8), (0, 2, 7, 12, 12), (0, 2, 7, 11, 12), (0, 2, 7, 11, 11), (0, 2, 7, 10, 12), (0, 2, 7, 10, 11), (0, 2, 7, 10, 10), (0, 2, 7, 9, 12), (0, 2, 7, 9, 11), (0, 2, 7, 9, 10), (0, 2, 7, 9, 9), (0, 2, 7, 8, 12), (0, 2, 7, 8, 11), (0, 2, 7, 8, 10), (0, 2, 7, 8, 9), (0, 2, 7, 8, 8), (0, 2, 7, 7, 12), (0, 2, 7, 7, 11), (0, 2, 7, 7, 10), (0, 2, 7, 7, 9), (0, 2, 7, 7, 8), (0, 2, 7, 7, 7), (0, 2, 6, 12, 12), (0, 2, 6, 11, 12), (0, 2, 6, 11, 11), (0, 2, 6, 10, 12), (0, 2, 6, 10, 11), (0, 2, 6, 10, 10), (0, 2, 6, 9, 12), (0, 2, 6, 9, 11), (0, 2, 6, 9, 10), (0, 2, 6, 9, 9), (0, 2, 6, 8, 12), (0, 2, 6, 8, 11), (0, 2, 6, 8, 10), (0, 2, 6, 8, 9), (0, 2, 6, 8, 8), (0, 2, 6, 7, 12), (0, 2, 6, 7, 11), (0, 2, 6, 7, 10), (0, 2, 6, 7, 9), (0, 2, 6, 7, 8), (0, 2, 6, 7, 7), (0, 2, 6, 6, 12), (0, 2, 6, 6, 11), (0, 2, 6, 6, 10), (0, 2, 6, 6, 9), (0, 2, 6, 6, 8), (0, 2, 6, 6, 7), (0, 2, 6, 6, 6), (0, 2, 5, 12, 12), (0, 2, 5, 11, 12), (0, 2, 5, 11, 11), (0, 2, 5, 10, 12), (0, 2, 5, 10, 11), (0, 2, 5, 10, 10), (0, 2, 5, 9, 12), (0, 2, 5, 9, 11), (0, 2, 5, 9, 10), (0, 2, 5, 9, 9), (0, 2, 5, 8, 12), (0, 2, 5, 8, 11), (0, 2, 5, 8, 10), (0, 2, 5, 8, 9), (0, 2, 5, 8, 8), (0, 2, 5, 7, 12), (0, 2, 5, 7, 11), (0, 2, 5, 7, 10), (0, 2, 5, 7, 9), (0, 2, 5, 7, 8), (0, 2, 5, 7, 7), (0, 2, 5, 6, 12), (0, 2, 5, 6, 11), (0, 2, 5, 6, 10), (0, 2, 5, 6, 9), (0, 2, 5, 6, 8), (0, 2, 5, 6, 7), (0, 2, 5, 6, 6), (0, 2, 5, 5, 12), (0, 2, 5, 5, 11), (0, 2, 5, 5, 10), (0, 2, 5, 5, 9), (0, 2, 5, 5, 8), (0, 2, 5, 5, 7), (0, 2, 5, 5, 6), (0, 2, 5, 5, 5), (0, 2, 4, 12, 12), (0, 2, 4, 11, 12), (0, 2, 4, 11, 11), (0, 2, 4, 10, 12), (0, 2, 4, 10, 11), (0, 2, 4, 10, 10), (0, 2, 4, 9, 12), (0, 2, 4, 9, 11), (0, 2, 4, 9, 10), (0, 2, 4, 9, 9), (0, 2, 4, 8, 12), (0, 2, 4, 8, 11), (0, 2, 4, 8, 10), (0, 2, 4, 8, 9), (0, 2, 4, 8, 8), (0, 2, 4, 7, 12), (0, 2, 4, 7, 11), (0, 2, 4, 7, 10), (0, 2, 4, 7, 9), (0, 2, 4, 7, 8), (0, 2, 4, 7, 7), (0, 2, 4, 6, 12), (0, 2, 4, 6, 11), (0, 2, 4, 6, 10), (0, 2, 4, 6, 9), (0, 2, 4, 6, 8), (0, 2, 4, 6, 7), (0, 2, 4, 6, 6), (0, 2, 4, 5, 12), (0, 2, 4, 5, 11), (0, 2, 4, 5, 10), (0, 2, 4, 5, 9), (0, 2, 4, 5, 8), (0, 2, 4, 5, 7), (0, 2, 4, 5, 6), (0, 2, 4, 5, 5), (0, 2, 4, 4, 12), (0, 2, 4, 4, 11), (0, 2, 4, 4, 10), (0, 2, 4, 4, 9), (0, 2, 4, 4, 8), (0, 2, 4, 4, 7), (0, 2, 4, 4, 6), (0, 2, 4, 4, 5), (0, 2, 4, 4, 4), (0, 2, 3, 12, 12), (0, 2, 3, 11, 12), (0, 2, 3, 11, 11), (0, 2, 3, 10, 12), (0, 2, 3, 10, 11), (0, 2, 3, 10, 10), (0, 2, 3, 9, 12), (0, 2, 3, 9, 11), (0, 2, 3, 9, 10), (0, 2, 3, 9, 9), (0, 2, 3, 8, 12), (0, 2, 3, 8, 11), (0, 2, 3, 8, 10), (0, 2, 3, 8, 9), (0, 2, 3, 8, 8), (0, 2, 3, 7, 12), (0, 2, 3, 7, 11), (0, 2, 3, 7, 10), (0, 2, 3, 7, 9), (0, 2, 3, 7, 8), (0, 2, 3, 7, 7), (0, 2, 3, 6, 12), (0, 2, 3, 6, 11), (0, 2, 3, 6, 10), (0, 2, 3, 6, 9), (0, 2, 3, 6, 8), (0, 2, 3, 6, 7), (0, 2, 3, 6, 6), (0, 2, 3, 5, 12), (0, 2, 3, 5, 11), (0, 2, 3, 5, 10), (0, 2, 3, 5, 9), (0, 2, 3, 5, 8), (0, 2, 3, 5, 7), (0, 2, 3, 5, 6), (0, 2, 3, 5, 5), (0, 2, 3, 4, 12), (0, 2, 3, 4, 11), (0, 2, 3, 4, 10), (0, 2, 3, 4, 9), (0, 2, 3, 4, 8), (0, 2, 3, 4, 7), (0, 2, 3, 4, 6), (0, 2, 3, 4, 5), (0, 2, 3, 4, 4), (0, 2, 3, 3, 12), (0, 2, 3, 3, 11), (0, 2, 3, 3, 10), (0, 2, 3, 3, 9), (0, 2, 3, 3, 8), (0, 2, 3, 3, 7), (0, 2, 3, 3, 6), (0, 2, 3, 3, 5), (0, 2, 3, 3, 4), (0, 2, 3, 3, 3), (0, 2, 2, 12, 12), (0, 2, 2, 11, 12), (0, 2, 2, 11, 11), (0, 2, 2, 10, 12), (0, 2, 2, 10, 11), (0, 2, 2, 10, 10), (0, 2, 2, 9, 12), (0, 2, 2, 9, 11), (0, 2, 2, 9, 10), (0, 2, 2, 9, 9), (0, 2, 2, 8, 12), (0, 2, 2, 8, 11), (0, 2, 2, 8, 10), (0, 2, 2, 8, 9), (0, 2, 2, 8, 8), (0, 2, 2, 7, 12), (0, 2, 2, 7, 11), (0, 2, 2, 7, 10), (0, 2, 2, 7, 9), (0, 2, 2, 7, 8), (0, 2, 2, 7, 7), (0, 2, 2, 6, 12), (0, 2, 2, 6, 11), (0, 2, 2, 6, 10), (0, 2, 2, 6, 9), (0, 2, 2, 6, 8), (0, 2, 2, 6, 7), (0, 2, 2, 6, 6), (0, 2, 2, 5, 12), (0, 2, 2, 5, 11), (0, 2, 2, 5, 10), (0, 2, 2, 5, 9), (0, 2, 2, 5, 8), (0, 2, 2, 5, 7), (0, 2, 2, 5, 6), (0, 2, 2, 5, 5), (0, 2, 2, 4, 12), (0, 2, 2, 4, 11), (0, 2, 2, 4, 10), (0, 2, 2, 4, 9), (0, 2, 2, 4, 8), (0, 2, 2, 4, 7), (0, 2, 2, 4, 6), (0, 2, 2, 4, 5), (0, 2, 2, 4, 4), (0, 2, 2, 3, 12), (0, 2, 2, 3, 11), (0, 2, 2, 3, 10), (0, 2, 2, 3, 9), (0, 2, 2, 3, 8), (0, 2, 2, 3, 7), (0, 2, 2, 3, 6), (0, 2, 2, 3, 5), (0, 2, 2, 3, 4), (0, 2, 2, 3, 3), (0, 2, 2, 2, 12), (0, 2, 2, 2, 11), (0, 2, 2, 2, 10), (0, 2, 2, 2, 9), (0, 2, 2, 2, 8), (0, 2, 2, 2, 7), (0, 2, 2, 2, 6), (0, 2, 2, 2, 5), (0, 2, 2, 2, 4), (0, 2, 2, 2, 3), (0, 2, 2, 2, 2), (0, 1, 12, 12, 12), (0, 1, 11, 12, 12), (0, 1, 11, 11, 12), (0, 1, 11, 11, 11), (0, 1, 10, 12, 12), (0, 1, 10, 11, 12), (0, 1, 10, 11, 11), (0, 1, 10, 10, 12), (0, 1, 10, 10, 11), (0, 1, 10, 10, 10), (0, 1, 9, 12, 12), (0, 1, 9, 11, 12), (0, 1, 9, 11, 11), (0, 1, 9, 10, 12), (0, 1, 9, 10, 11), (0, 1, 9, 10, 10), (0, 1, 9, 9, 12), (0, 1, 9, 9, 11), (0, 1, 9, 9, 10), (0, 1, 9, 9, 9), (0, 1, 8, 12, 12), (0, 1, 8, 11, 12), (0, 1, 8, 11, 11), (0, 1, 8, 10, 12), (0, 1, 8, 10, 11), (0, 1, 8, 10, 10), (0, 1, 8, 9, 12), (0, 1, 8, 9, 11), (0, 1, 8, 9, 10), (0, 1, 8, 9, 9), (0, 1, 8, 8, 12), (0, 1, 8, 8, 11), (0, 1, 8, 8, 10), (0, 1, 8, 8, 9), (0, 1, 8, 8, 8), (0, 1, 7, 12, 12), (0, 1, 7, 11, 12), (0, 1, 7, 11, 11), (0, 1, 7, 10, 12), (0, 1, 7, 10, 11), (0, 1, 7, 10, 10), (0, 1, 7, 9, 12), (0, 1, 7, 9, 11), (0, 1, 7, 9, 10), (0, 1, 7, 9, 9), (0, 1, 7, 8, 12), (0, 1, 7, 8, 11), (0, 1, 7, 8, 10), (0, 1, 7, 8, 9), (0, 1, 7, 8, 8), (0, 1, 7, 7, 12), (0, 1, 7, 7, 11), (0, 1, 7, 7, 10), (0, 1, 7, 7, 9), (0, 1, 7, 7, 8), (0, 1, 7, 7, 7), (0, 1, 6, 12, 12), (0, 1, 6, 11, 12), (0, 1, 6, 11, 11), (0, 1, 6, 10, 12), (0, 1, 6, 10, 11), (0, 1, 6, 10, 10), (0, 1, 6, 9, 12), (0, 1, 6, 9, 11), (0, 1, 6, 9, 10), (0, 1, 6, 9, 9), (0, 1, 6, 8, 12), (0, 1, 6, 8, 11), (0, 1, 6, 8, 10), (0, 1, 6, 8, 9), (0, 1, 6, 8, 8), (0, 1, 6, 7, 12), (0, 1, 6, 7, 11), (0, 1, 6, 7, 10), (0, 1, 6, 7, 9), (0, 1, 6, 7, 8), (0, 1, 6, 7, 7), (0, 1, 6, 6, 12), (0, 1, 6, 6, 11), (0, 1, 6, 6, 10), (0, 1, 6, 6, 9), (0, 1, 6, 6, 8), (0, 1, 6, 6, 7), (0, 1, 6, 6, 6), (0, 1, 5, 12, 12), (0, 1, 5, 11, 12), (0, 1, 5, 11, 11), (0, 1, 5, 10, 12), (0, 1, 5, 10, 11), (0, 1, 5, 10, 10), (0, 1, 5, 9, 12), (0, 1, 5, 9, 11), (0, 1, 5, 9, 10), (0, 1, 5, 9, 9), (0, 1, 5, 8, 12), (0, 1, 5, 8, 11), (0, 1, 5, 8, 10), (0, 1, 5, 8, 9), (0, 1, 5, 8, 8), (0, 1, 5, 7, 12), (0, 1, 5, 7, 11), (0, 1, 5, 7, 10), (0, 1, 5, 7, 9), (0, 1, 5, 7, 8), (0, 1, 5, 7, 7), (0, 1, 5, 6, 12), (0, 1, 5, 6, 11), (0, 1, 5, 6, 10), (0, 1, 5, 6, 9), (0, 1, 5, 6, 8), (0, 1, 5, 6, 7), (0, 1, 5, 6, 6), (0, 1, 5, 5, 12), (0, 1, 5, 5, 11), (0, 1, 5, 5, 10), (0, 1, 5, 5, 9), (0, 1, 5, 5, 8), (0, 1, 5, 5, 7), (0, 1, 5, 5, 6), (0, 1, 5, 5, 5), (0, 1, 4, 12, 12), (0, 1, 4, 11, 12), (0, 1, 4, 11, 11), (0, 1, 4, 10, 12), (0, 1, 4, 10, 11), (0, 1, 4, 10, 10), (0, 1, 4, 9, 12), (0, 1, 4, 9, 11), (0, 1, 4, 9, 10), (0, 1, 4, 9, 9), (0, 1, 4, 8, 12), (0, 1, 4, 8, 11), (0, 1, 4, 8, 10), (0, 1, 4, 8, 9), (0, 1, 4, 8, 8), (0, 1, 4, 7, 12), (0, 1, 4, 7, 11), (0, 1, 4, 7, 10), (0, 1, 4, 7, 9), (0, 1, 4, 7, 8), (0, 1, 4, 7, 7), (0, 1, 4, 6, 12), (0, 1, 4, 6, 11), (0, 1, 4, 6, 10), (0, 1, 4, 6, 9), (0, 1, 4, 6, 8), (0, 1, 4, 6, 7), (0, 1, 4, 6, 6), (0, 1, 4, 5, 12), (0, 1, 4, 5, 11), (0, 1, 4, 5, 10), (0, 1, 4, 5, 9), (0, 1, 4, 5, 8), (0, 1, 4, 5, 7), (0, 1, 4, 5, 6), (0, 1, 4, 5, 5), (0, 1, 4, 4, 12), (0, 1, 4, 4, 11), (0, 1, 4, 4, 10), (0, 1, 4, 4, 9), (0, 1, 4, 4, 8), (0, 1, 4, 4, 7), (0, 1, 4, 4, 6), (0, 1, 4, 4, 5), (0, 1, 4, 4, 4), (0, 1, 3, 12, 12), (0, 1, 3, 11, 12), (0, 1, 3, 11, 11), (0, 1, 3, 10, 12), (0, 1, 3, 10, 11), (0, 1, 3, 10, 10), (0, 1, 3, 9, 12), (0, 1, 3, 9, 11), (0, 1, 3, 9, 10), (0, 1, 3, 9, 9), (0, 1, 3, 8, 12), (0, 1, 3, 8, 11), (0, 1, 3, 8, 10), (0, 1, 3, 8, 9), (0, 1, 3, 8, 8), (0, 1, 3, 7, 12), (0, 1, 3, 7, 11), (0, 1, 3, 7, 10), (0, 1, 3, 7, 9), (0, 1, 3, 7, 8), (0, 1, 3, 7, 7), (0, 1, 3, 6, 12), (0, 1, 3, 6, 11), (0, 1, 3, 6, 10), (0, 1, 3, 6, 9), (0, 1, 3, 6, 8), (0, 1, 3, 6, 7), (0, 1, 3, 6, 6), (0, 1, 3, 5, 12), (0, 1, 3, 5, 11), (0, 1, 3, 5, 10), (0, 1, 3, 5, 9), (0, 1, 3, 5, 8), (0, 1, 3, 5, 7), (0, 1, 3, 5, 6), (0, 1, 3, 5, 5), (0, 1, 3, 4, 12), (0, 1, 3, 4, 11), (0, 1, 3, 4, 10), (0, 1, 3, 4, 9), (0, 1, 3, 4, 8), (0, 1, 3, 4, 7), (0, 1, 3, 4, 6), (0, 1, 3, 4, 5), (0, 1, 3, 4, 4), (0, 1, 3, 3, 12), (0, 1, 3, 3, 11), (0, 1, 3, 3, 10), (0, 1, 3, 3, 9), (0, 1, 3, 3, 8), (0, 1, 3, 3, 7), (0, 1, 3, 3, 6), (0, 1, 3, 3, 5), (0, 1, 3, 3, 4), (0, 1, 3, 3, 3), (0, 1, 2, 12, 12), (0, 1, 2, 11, 12), (0, 1, 2, 11, 11), (0, 1, 2, 10, 12), (0, 1, 2, 10, 11), (0, 1, 2, 10, 10), (0, 1, 2, 9, 12), (0, 1, 2, 9, 11), (0, 1, 2, 9, 10), (0, 1, 2, 9, 9), (0, 1, 2, 8, 12), (0, 1, 2, 8, 11), (0, 1, 2, 8, 10), (0, 1, 2, 8, 9), (0, 1, 2, 8, 8), (0, 1, 2, 7, 12), (0, 1, 2, 7, 11), (0, 1, 2, 7, 10), (0, 1, 2, 7, 9), (0, 1, 2, 7, 8), (0, 1, 2, 7, 7), (0, 1, 2, 6, 12), (0, 1, 2, 6, 11), (0, 1, 2, 6, 10), (0, 1, 2, 6, 9), (0, 1, 2, 6, 8), (0, 1, 2, 6, 7), (0, 1, 2, 6, 6), (0, 1, 2, 5, 12), (0, 1, 2, 5, 11), (0, 1, 2, 5, 10), (0, 1, 2, 5, 9), (0, 1, 2, 5, 8), (0, 1, 2, 5, 7), (0, 1, 2, 5, 6), (0, 1, 2, 5, 5), (0, 1, 2, 4, 12), (0, 1, 2, 4, 11), (0, 1, 2, 4, 10), (0, 1, 2, 4, 9), (0, 1, 2, 4, 8), (0, 1, 2, 4, 7), (0, 1, 2, 4, 6), (0, 1, 2, 4, 5), (0, 1, 2, 4, 4), (0, 1, 2, 3, 12), (0, 1, 2, 3, 11), (0, 1, 2, 3, 10), (0, 1, 2, 3, 9), (0, 1, 2, 3, 8), (0, 1, 2, 3, 7), (0, 1, 2, 3, 6), (0, 1, 2, 3, 5), (0, 1, 2, 3, 4), (0, 1, 2, 3, 3), (0, 1, 2, 2, 12), (0, 1, 2, 2, 11), (0, 1, 2, 2, 10), (0, 1, 2, 2, 9), (0, 1, 2, 2, 8), (0, 1, 2, 2, 7), (0, 1, 2, 2, 6), (0, 1, 2, 2, 5), (0, 1, 2, 2, 4), (0, 1, 2, 2, 3), (0, 1, 2, 2, 2), (0, 1, 1, 12, 12), (0, 1, 1, 11, 12), (0, 1, 1, 11, 11), (0, 1, 1, 10, 12), (0, 1, 1, 10, 11), (0, 1, 1, 10, 10), (0, 1, 1, 9, 12), (0, 1, 1, 9, 11), (0, 1, 1, 9, 10), (0, 1, 1, 9, 9), (0, 1, 1, 8, 12), (0, 1, 1, 8, 11), (0, 1, 1, 8, 10), (0, 1, 1, 8, 9), (0, 1, 1, 8, 8), (0, 1, 1, 7, 12), (0, 1, 1, 7, 11), (0, 1, 1, 7, 10), (0, 1, 1, 7, 9), (0, 1, 1, 7, 8), (0, 1, 1, 7, 7), (0, 1, 1, 6, 12), (0, 1, 1, 6, 11), (0, 1, 1, 6, 10), (0, 1, 1, 6, 9), (0, 1, 1, 6, 8), (0, 1, 1, 6, 7), (0, 1, 1, 6, 6), (0, 1, 1, 5, 12), (0, 1, 1, 5, 11), (0, 1, 1, 5, 10), (0, 1, 1, 5, 9), (0, 1, 1, 5, 8), (0, 1, 1, 5, 7), (0, 1, 1, 5, 6), (0, 1, 1, 5, 5), (0, 1, 1, 4, 12), (0, 1, 1, 4, 11), (0, 1, 1, 4, 10), (0, 1, 1, 4, 9), (0, 1, 1, 4, 8), (0, 1, 1, 4, 7), (0, 1, 1, 4, 6), (0, 1, 1, 4, 5), (0, 1, 1, 4, 4), (0, 1, 1, 3, 12), (0, 1, 1, 3, 11), (0, 1, 1, 3, 10), (0, 1, 1, 3, 9), (0, 1, 1, 3, 8), (0, 1, 1, 3, 7), (0, 1, 1, 3, 6), (0, 1, 1, 3, 5), (0, 1, 1, 3, 4), (0, 1, 1, 3, 3), (0, 1, 1, 2, 12), (0, 1, 1, 2, 11), (0, 1, 1, 2, 10), (0, 1, 1, 2, 9), (0, 1, 1, 2, 8), (0, 1, 1, 2, 7), (0, 1, 1, 2, 6), (0, 1, 1, 2, 5), (0, 1, 1, 2, 4), (0, 1, 1, 2, 3), (0, 1, 1, 2, 2), (0, 1, 1, 1, 12), (0, 1, 1, 1, 11), (0, 1, 1, 1, 10), (0, 1, 1, 1, 9), (0, 1, 1, 1, 8), (0, 1, 1, 1, 7), (0, 1, 1, 1, 6), (0, 1, 1, 1, 5), (0, 1, 1, 1, 4), (0, 1, 1, 1, 3), (0, 1, 1, 1, 2), (0, 1, 1, 1, 1), (0, 0, 12, 12, 12), (0, 0, 11, 12, 12), (0, 0, 11, 11, 12), (0, 0, 11, 11, 11), (0, 0, 10, 12, 12), (0, 0, 10, 11, 12), (0, 0, 10, 11, 11), (0, 0, 10, 10, 12), (0, 0, 10, 10, 11), (0, 0, 10, 10, 10), (0, 0, 9, 12, 12), (0, 0, 9, 11, 12), (0, 0, 9, 11, 11), (0, 0, 9, 10, 12), (0, 0, 9, 10, 11), (0, 0, 9, 10, 10), (0, 0, 9, 9, 12), (0, 0, 9, 9, 11), (0, 0, 9, 9, 10), (0, 0, 9, 9, 9), (0, 0, 8, 12, 12), (0, 0, 8, 11, 12), (0, 0, 8, 11, 11), (0, 0, 8, 10, 12), (0, 0, 8, 10, 11), (0, 0, 8, 10, 10), (0, 0, 8, 9, 12), (0, 0, 8, 9, 11), (0, 0, 8, 9, 10), (0, 0, 8, 9, 9), (0, 0, 8, 8, 12), (0, 0, 8, 8, 11), (0, 0, 8, 8, 10), (0, 0, 8, 8, 9), (0, 0, 8, 8, 8), (0, 0, 7, 12, 12), (0, 0, 7, 11, 12), (0, 0, 7, 11, 11), (0, 0, 7, 10, 12), (0, 0, 7, 10, 11), (0, 0, 7, 10, 10), (0, 0, 7, 9, 12), (0, 0, 7, 9, 11), (0, 0, 7, 9, 10), (0, 0, 7, 9, 9), (0, 0, 7, 8, 12), (0, 0, 7, 8, 11), (0, 0, 7, 8, 10), (0, 0, 7, 8, 9), (0, 0, 7, 8, 8), (0, 0, 7, 7, 12), (0, 0, 7, 7, 11), (0, 0, 7, 7, 10), (0, 0, 7, 7, 9), (0, 0, 7, 7, 8), (0, 0, 7, 7, 7), (0, 0, 6, 12, 12), (0, 0, 6, 11, 12), (0, 0, 6, 11, 11), (0, 0, 6, 10, 12), (0, 0, 6, 10, 11), (0, 0, 6, 10, 10), (0, 0, 6, 9, 12), (0, 0, 6, 9, 11), (0, 0, 6, 9, 10), (0, 0, 6, 9, 9), (0, 0, 6, 8, 12), (0, 0, 6, 8, 11), (0, 0, 6, 8, 10), (0, 0, 6, 8, 9), (0, 0, 6, 8, 8), (0, 0, 6, 7, 12), (0, 0, 6, 7, 11), (0, 0, 6, 7, 10), (0, 0, 6, 7, 9), (0, 0, 6, 7, 8), (0, 0, 6, 7, 7), (0, 0, 6, 6, 12), (0, 0, 6, 6, 11), (0, 0, 6, 6, 10), (0, 0, 6, 6, 9), (0, 0, 6, 6, 8), (0, 0, 6, 6, 7), (0, 0, 6, 6, 6), (0, 0, 5, 12, 12), (0, 0, 5, 11, 12), (0, 0, 5, 11, 11), (0, 0, 5, 10, 12), (0, 0, 5, 10, 11), (0, 0, 5, 10, 10), (0, 0, 5, 9, 12), (0, 0, 5, 9, 11), (0, 0, 5, 9, 10), (0, 0, 5, 9, 9), (0, 0, 5, 8, 12), (0, 0, 5, 8, 11), (0, 0, 5, 8, 10), (0, 0, 5, 8, 9), (0, 0, 5, 8, 8), (0, 0, 5, 7, 12), (0, 0, 5, 7, 11), (0, 0, 5, 7, 10), (0, 0, 5, 7, 9), (0, 0, 5, 7, 8), (0, 0, 5, 7, 7), (0, 0, 5, 6, 12), (0, 0, 5, 6, 11), (0, 0, 5, 6, 10), (0, 0, 5, 6, 9), (0, 0, 5, 6, 8), (0, 0, 5, 6, 7), (0, 0, 5, 6, 6), (0, 0, 5, 5, 12), (0, 0, 5, 5, 11), (0, 0, 5, 5, 10), (0, 0, 5, 5, 9), (0, 0, 5, 5, 8), (0, 0, 5, 5, 7), (0, 0, 5, 5, 6), (0, 0, 5, 5, 5), (0, 0, 4, 12, 12), (0, 0, 4, 11, 12), (0, 0, 4, 11, 11), (0, 0, 4, 10, 12), (0, 0, 4, 10, 11), (0, 0, 4, 10, 10), (0, 0, 4, 9, 12), (0, 0, 4, 9, 11), (0, 0, 4, 9, 10), (0, 0, 4, 9, 9), (0, 0, 4, 8, 12), (0, 0, 4, 8, 11), (0, 0, 4, 8, 10), (0, 0, 4, 8, 9), (0, 0, 4, 8, 8), (0, 0, 4, 7, 12), (0, 0, 4, 7, 11), (0, 0, 4, 7, 10), (0, 0, 4, 7, 9), (0, 0, 4, 7, 8), (0, 0, 4, 7, 7), (0, 0, 4, 6, 12), (0, 0, 4, 6, 11), (0, 0, 4, 6, 10), (0, 0, 4, 6, 9), (0, 0, 4, 6, 8), (0, 0, 4, 6, 7), (0, 0, 4, 6, 6), (0, 0, 4, 5, 12), (0, 0, 4, 5, 11), (0, 0, 4, 5, 10), (0, 0, 4, 5, 9), (0, 0, 4, 5, 8), (0, 0, 4, 5, 7), (0, 0, 4, 5, 6), (0, 0, 4, 5, 5), (0, 0, 4, 4, 12), (0, 0, 4, 4, 11), (0, 0, 4, 4, 10), (0, 0, 4, 4, 9), (0, 0, 4, 4, 8), (0, 0, 4, 4, 7), (0, 0, 4, 4, 6), (0, 0, 4, 4, 5), (0, 0, 4, 4, 4), (0, 0, 3, 12, 12), (0, 0, 3, 11, 12), (0, 0, 3, 11, 11), (0, 0, 3, 10, 12), (0, 0, 3, 10, 11), (0, 0, 3, 10, 10), (0, 0, 3, 9, 12), (0, 0, 3, 9, 11), (0, 0, 3, 9, 10), (0, 0, 3, 9, 9), (0, 0, 3, 8, 12), (0, 0, 3, 8, 11), (0, 0, 3, 8, 10), (0, 0, 3, 8, 9), (0, 0, 3, 8, 8), (0, 0, 3, 7, 12), (0, 0, 3, 7, 11), (0, 0, 3, 7, 10), (0, 0, 3, 7, 9), (0, 0, 3, 7, 8), (0, 0, 3, 7, 7), (0, 0, 3, 6, 12), (0, 0, 3, 6, 11), (0, 0, 3, 6, 10), (0, 0, 3, 6, 9), (0, 0, 3, 6, 8), (0, 0, 3, 6, 7), (0, 0, 3, 6, 6), (0, 0, 3, 5, 12), (0, 0, 3, 5, 11), (0, 0, 3, 5, 10), (0, 0, 3, 5, 9), (0, 0, 3, 5, 8), (0, 0, 3, 5, 7), (0, 0, 3, 5, 6), (0, 0, 3, 5, 5), (0, 0, 3, 4, 12), (0, 0, 3, 4, 11), (0, 0, 3, 4, 10), (0, 0, 3, 4, 9), (0, 0, 3, 4, 8), (0, 0, 3, 4, 7), (0, 0, 3, 4, 6), (0, 0, 3, 4, 5), (0, 0, 3, 4, 4), (0, 0, 3, 3, 12), (0, 0, 3, 3, 11), (0, 0, 3, 3, 10), (0, 0, 3, 3, 9), (0, 0, 3, 3, 8), (0, 0, 3, 3, 7), (0, 0, 3, 3, 6), (0, 0, 3, 3, 5), (0, 0, 3, 3, 4), (0, 0, 3, 3, 3), (0, 0, 2, 12, 12), (0, 0, 2, 11, 12), (0, 0, 2, 11, 11), (0, 0, 2, 10, 12), (0, 0, 2, 10, 11), (0, 0, 2, 10, 10), (0, 0, 2, 9, 12), (0, 0, 2, 9, 11), (0, 0, 2, 9, 10), (0, 0, 2, 9, 9), (0, 0, 2, 8, 12), (0, 0, 2, 8, 11), (0, 0, 2, 8, 10), (0, 0, 2, 8, 9), (0, 0, 2, 8, 8), (0, 0, 2, 7, 12), (0, 0, 2, 7, 11), (0, 0, 2, 7, 10), (0, 0, 2, 7, 9), (0, 0, 2, 7, 8), (0, 0, 2, 7, 7), (0, 0, 2, 6, 12), (0, 0, 2, 6, 11), (0, 0, 2, 6, 10), (0, 0, 2, 6, 9), (0, 0, 2, 6, 8), (0, 0, 2, 6, 7), (0, 0, 2, 6, 6), (0, 0, 2, 5, 12), (0, 0, 2, 5, 11), (0, 0, 2, 5, 10), (0, 0, 2, 5, 9), (0, 0, 2, 5, 8), (0, 0, 2, 5, 7), (0, 0, 2, 5, 6), (0, 0, 2, 5, 5), (0, 0, 2, 4, 12), (0, 0, 2, 4, 11), (0, 0, 2, 4, 10), (0, 0, 2, 4, 9), (0, 0, 2, 4, 8), (0, 0, 2, 4, 7), (0, 0, 2, 4, 6), (0, 0, 2, 4, 5), (0, 0, 2, 4, 4), (0, 0, 2, 3, 12), (0, 0, 2, 3, 11), (0, 0, 2, 3, 10), (0, 0, 2, 3, 9), (0, 0, 2, 3, 8), (0, 0, 2, 3, 7), (0, 0, 2, 3, 6), (0, 0, 2, 3, 5), (0, 0, 2, 3, 4), (0, 0, 2, 3, 3), (0, 0, 2, 2, 12), (0, 0, 2, 2, 11), (0, 0, 2, 2, 10), (0, 0, 2, 2, 9), (0, 0, 2, 2, 8), (0, 0, 2, 2, 7), (0, 0, 2, 2, 6), (0, 0, 2, 2, 5), (0, 0, 2, 2, 4), (0, 0, 2, 2, 3), (0, 0, 2, 2, 2), (0, 0, 1, 12, 12), (0, 0, 1, 11, 12), (0, 0, 1, 11, 11), (0, 0, 1, 10, 12), (0, 0, 1, 10, 11), (0, 0, 1, 10, 10), (0, 0, 1, 9, 12), (0, 0, 1, 9, 11), (0, 0, 1, 9, 10), (0, 0, 1, 9, 9), (0, 0, 1, 8, 12), (0, 0, 1, 8, 11), (0, 0, 1, 8, 10), (0, 0, 1, 8, 9), (0, 0, 1, 8, 8), (0, 0, 1, 7, 12), (0, 0, 1, 7, 11), (0, 0, 1, 7, 10), (0, 0, 1, 7, 9), (0, 0, 1, 7, 8), (0, 0, 1, 7, 7), (0, 0, 1, 6, 12), (0, 0, 1, 6, 11), (0, 0, 1, 6, 10), (0, 0, 1, 6, 9), (0, 0, 1, 6, 8), (0, 0, 1, 6, 7), (0, 0, 1, 6, 6), (0, 0, 1, 5, 12), (0, 0, 1, 5, 11), (0, 0, 1, 5, 10), (0, 0, 1, 5, 9), (0, 0, 1, 5, 8), (0, 0, 1, 5, 7), (0, 0, 1, 5, 6), (0, 0, 1, 5, 5), (0, 0, 1, 4, 12), (0, 0, 1, 4, 11), (0, 0, 1, 4, 10), (0, 0, 1, 4, 9), (0, 0, 1, 4, 8), (0, 0, 1, 4, 7), (0, 0, 1, 4, 6), (0, 0, 1, 4, 5), (0, 0, 1, 4, 4), (0, 0, 1, 3, 12), (0, 0, 1, 3, 11), (0, 0, 1, 3, 10), (0, 0, 1, 3, 9), (0, 0, 1, 3, 8), (0, 0, 1, 3, 7), (0, 0, 1, 3, 6), (0, 0, 1, 3, 5), (0, 0, 1, 3, 4), (0, 0, 1, 3, 3), (0, 0, 1, 2, 12), (0, 0, 1, 2, 11), (0, 0, 1, 2, 10), (0, 0, 1, 2, 9), (0, 0, 1, 2, 8), (0, 0, 1, 2, 7), (0, 0, 1, 2, 6), (0, 0, 1, 2, 5), (0, 0, 1, 2, 4), (0, 0, 1, 2, 3), (0, 0, 1, 2, 2), (0, 0, 1, 1, 12), (0, 0, 1, 1, 11), (0, 0, 1, 1, 10), (0, 0, 1, 1, 9), (0, 0, 1, 1, 8), (0, 0, 1, 1, 7), (0, 0, 1, 1, 6), (0, 0, 1, 1, 5), (0, 0, 1, 1, 4), (0, 0, 1, 1, 3), (0, 0, 1, 1, 2), (0, 0, 1, 1, 1), (0, 0, 0, 12, 12), (0, 0, 0, 11, 12), (0, 0, 0, 11, 11), (0, 0, 0, 10, 12), (0, 0, 0, 10, 11), (0, 0, 0, 10, 10), (0, 0, 0, 9, 12), (0, 0, 0, 9, 11), (0, 0, 0, 9, 10), (0, 0, 0, 9, 9), (0, 0, 0, 8, 12), (0, 0, 0, 8, 11), (0, 0, 0, 8, 10), (0, 0, 0, 8, 9), (0, 0, 0, 8, 8), (0, 0, 0, 7, 12), (0, 0, 0, 7, 11), (0, 0, 0, 7, 10), (0, 0, 0, 7, 9), (0, 0, 0, 7, 8), (0, 0, 0, 7, 7), (0, 0, 0, 6, 12), (0, 0, 0, 6, 11), (0, 0, 0, 6, 10), (0, 0, 0, 6, 9), (0, 0, 0, 6, 8), (0, 0, 0, 6, 7), (0, 0, 0, 6, 6), (0, 0, 0, 5, 12), (0, 0, 0, 5, 11), (0, 0, 0, 5, 10), (0, 0, 0, 5, 9), (0, 0, 0, 5, 8), (0, 0, 0, 5, 7), (0, 0, 0, 5, 6), (0, 0, 0, 5, 5), (0, 0, 0, 4, 12), (0, 0, 0, 4, 11), (0, 0, 0, 4, 10), (0, 0, 0, 4, 9), (0, 0, 0, 4, 8), (0, 0, 0, 4, 7), (0, 0, 0, 4, 6), (0, 0, 0, 4, 5), (0, 0, 0, 4, 4), (0, 0, 0, 3, 12), (0, 0, 0, 3, 11), (0, 0, 0, 3, 10), (0, 0, 0, 3, 9), (0, 0, 0, 3, 8), (0, 0, 0, 3, 7), (0, 0, 0, 3, 6), (0, 0, 0, 3, 5), (0, 0, 0, 3, 4), (0, 0, 0, 3, 3), (0, 0, 0, 2, 12), (0, 0, 0, 2, 11), (0, 0, 0, 2, 10), (0, 0, 0, 2, 9), (0, 0, 0, 2, 8), (0, 0, 0, 2, 7), (0, 0, 0, 2, 6), (0, 0, 0, 2, 5), (0, 0, 0, 2, 4), (0, 0, 0, 2, 3), (0, 0, 0, 2, 2), (0, 0, 0, 1, 12), (0, 0, 0, 1, 11), (0, 0, 0, 1, 10), (0, 0, 0, 1, 9), (0, 0, 0, 1, 8), (0, 0, 0, 1, 7), (0, 0, 0, 1, 6), (0, 0, 0, 1, 5), (0, 0, 0, 1, 4), (0, 0, 0, 1, 3), (0, 0, 0, 1, 2), (0, 0, 0, 1, 1), (0, 0, 0, 0, 12), (0, 0, 0, 0, 11), (0, 0, 0, 0, 10), (0, 0, 0, 0, 9), (0, 0, 0, 0, 8), (0, 0, 0, 0, 7), (0, 0, 0, 0, 6), (0, 0, 0, 0, 5), (0, 0, 0, 0, 4), (0, 0, 0, 0, 3), (0, 0, 0, 0, 2), (0, 0, 0, 0, 1), (0, 0, 0, 0, 0)]
Mu	0	True	37989628/300392251
Mu	1	True	0
Mu	2	True	893684306/20226387
Mu	3	True	0
Mu	4	True	646109636/10022243
Mu	5	True	622/26631852634745
Mu	6	True	0
Mu	7	True	0
Mu	8	True	383532612/6343495
Mu	9	True	531/13098505109374
Mu	10	True	0
Mu	11	True	0
Mu	12	True	0
Mu	13	True	0
Mu	14	True	933/10016804023879
Mu	15	True	0
Mu	16	True	0
Mu	17	True	1338780935/14194726
Mu	18	True	0
Mu	19	True	0
Mu	20	True	238382591/65953235
Mu	21	True	0
Mu	22	True	814380047/11739584
Mu	23	True	0
Mu	24	True	0
Mu	25	True	0
Mu	26	True	0
Mu	27	True	410822509/21379482
Mu	28	True	0
Mu	29	True	0
Mu	30	True	1496/12664750728005
Mu	31	True	2967458430/12721433
Mu	32	True	0
Mu	33	True	0
Mu	34	True	491464595/8994787
Mu	35	True	1320/17707485862889
Mu	36	True	174029591/5969661
Mu	37	True	0
Mu	38	True	2335120825/18049592
Mu	39	True	0
Mu	40	True	204385043/2610342
Mu	41	True	1891/10161796477312
Mu	42	True	799266257/5587261
Mu	43	True	800767964/5865649
Mu	44	True	0
Mu	45	True	0
Mu	46	True	534/12424588753199
Mu	47	True	0
Mu	48	True	0
Mu	49	True	0
Mu	50	True	840432797/17201677
Mu	51	True	0
Mu	52	True	836852171/6362404
Mu	53	True	0
Mu	54	True	0
Mu	55	True	0
Mu	56	True	112910377/129959156
Mu	57	True	0
Mu	58	True	326625099/34958119
Mu	59	True	698/8528863799203
Mu	60	True	584619819/15776461
Mu	61	True	0
Mu	62	True	254/2371687111153
Mu	63	True	416694485/2313006
Mu	64	True	0
Mu	65	True	3062037755/28671532
Mu	66	True	0
Mu	67	True	0
Mu	68	True	4565211755/27356752
Mu	69	True	0
Mu	70	True	1739273867/13585607
Mu	71	True	0
Mu	72	True	584145371/3077613
Mu	73	True	7585/42869196596867
Mu	74	True	4975101696/12380867
Mu	75	True	736/7028226560375
Mu	76	True	1140059158/1853147
Mu	77	True	0
Mu	78	True	647/9877369284459
Mu	79	True	452687815/1225057
Mu	80	True	0
Mu	81	True	308775707/7139001
Mu	82	True	0
Mu	83	True	939020176/9730111
Mu	84	True	1704871384/5924153
Mu	85	True	0
Mu	86	True	364441141/4343783
Mu	87	True	365/5027128090024
Mu	88	True	954178960/7125579
Mu	89	True	0
Mu	90	True	0
Mu	91	True	0
Mu	92	True	0
Mu	93	True	2659586737/8323916
Mu	94	True	0
Mu	95	True	1892454572/26879421
Mu	96	True	1611/9750451014886
Mu	97	True	2342711291/6864948
Mu	98	True	575542498/6228085
Mu	99	True	1053/12854494493059
Mu	100	True	777192493/13388836
Mu	101	True	1300/13198863436909
Mu	102	True	0
Mu	103	True	663/21862105797107
Mu	104	True	0
Mu	105	True	3042688807/5106566
Mu	106	True	0
Mu	107	True	430318648/3509695
Mu	108	True	0
Mu	109	True	0
Mu	110	True	0
Mu	111	True	0
Mu	112	True	0
Mu	113	True	942087409/5976132
Mu	114	True	298839019/19592323
Mu	115	True	905/5365438453963
Mu	116	True	0
Mu	117	True	0
Mu	118	True	1606569400/6009471
Mu	119	True	0
Mu	120	True	0
Mu	121	True	3229597469/64570508
Mu	122	True	0
Mu	123	True	0
Mu	124	True	0
Mu	125	True	259242465/10012963
Mu	126	True	1391/99838204860353
Mu	127	True	838338237/18540254
Mu	128	True	0
Mu	129	True	305234701/2021148
Mu	130	True	591/3494877012896
Mu	131	True	0
Mu	132	True	0
Mu	133	True	0
Mu	134	True	0
Mu	135	True	0
Mu	136	True	1057370505/8561848
Mu	137	True	1973/8777390845681
Mu	138	True	0
Mu	139	True	2130737203/11392070
Mu	140	True	275/10395922373016
Mu	141	True	255564286/8095681
Mu	142	True	0
Mu	143	True	0
Mu	144	True	0
Mu	145	True	1322894945/6440303
Mu	146	True	0
Mu	147	True	1993274837/4415386
Mu	148	True	415241224/2323815
Mu	149	True	592/9273398939141
Mu	150	True	3927163569/8734540
Mu	151	True	1019/11153745665738
Mu	152	True	1482346895/8881229
Mu	153	True	0
Mu	154	True	0
Mu	155	True	1376116261/7529996
Mu	156	True	0
Mu	157	True	2327915797/18679185
Mu	158	True	599/13777802334973
Mu	159	True	1007482779/5109199
Mu	160	True	0
Mu	161	True	0
Mu	162	True	1114631653/11784372
Mu	163	True	0
Mu	164	True	2584735893/10402966
Mu	165	True	417/13046049963581
Mu	166	True	1786425812/8083309
Mu	167	True	0
Mu	168	True	0
Mu	169	True	4300856423/9284649
Mu	170	True	0
Mu	171	True	0
Mu	172	True	0
Mu	173	True	1717349377/6807736
Mu	174	True	1341818294/8731493
Mu	175	True	2173/3866934341288
Mu	176	True	1022656606/5699217
Mu	177	True	928/7650337143771
Mu	178	True	2195092044/4690615
Mu	179	True	0
Mu	180	True	0
Mu	181	True	0
Mu	182	True	0
Mu	183	True	0
Mu	184	True	0
Mu	185	True	1753081094/5314539
Mu	186	True	0
Mu	187	True	1797530608/6511361
Mu	188	True	2111/6010620565625
Mu	189	True	0
Mu	190	True	0
Mu	191	True	0
Mu	192	True	7098880508/36975131
Mu	193	True	0
Mu	194	True	636919623/9955556
Mu	195	True	933/8419873704559
Mu	196	True	0
Mu	197	True	1765/19824595681378
Mu	198	True	3003899069/43791159
Mu	199	True	0
Mu	200	True	0
Mu	201	True	0
Mu	202	True	2532882505/4893441
Mu	203	True	5017205398/17273729
Mu	204	True	725/19035862394862
Mu	205	True	1047458070/6087047
Mu	206	True	0
Mu	207	True	0
Mu	208	True	0
Mu	209	True	0
Mu	210	True	1285999474/2510139
Mu	211	True	0
Mu	212	True	1589351903/4076473
Mu	213	True	0
Mu	214	True	0
Mu	215	True	849/13549728787058
Mu	216	True	0
Mu	217	True	0
Mu	218	True	0
Mu	219	True	341144827/29769432
Mu	220	True	0
Mu	221	True	1044142207/4836514
Mu	222	True	0
Mu	223	True	2965239941/6162541
Mu	224	True	0
Mu	225	True	0
Mu	226	True	1242957511/5978456
Mu	227	True	0
Mu	228	True	2582238807/7503086
Mu	229	True	0
Mu	230	True	244967914/2706955
Mu	231	True	0
Mu	232	True	286915506/75596485
Mu	233	True	669/2648480730068
Mu	234	True	0
Mu	235	True	225622675/2420788
Mu	236	True	799/18288373251451
Mu	237	True	0
Mu	238	True	0
Mu	239	True	2587336471/6478739
Mu	240	True	0
Mu	241	True	2195/9735630352798
Mu	242	True	2212470485/5643884
Mu	243	True	0
Mu	244	True	717612079/5094977
Mu	245	True	0
Mu	246	True	3587852032/33846621
Mu	247	True	0
Mu	248	True	1846241673/8929010
Mu	249	True	0
Mu	250	True	0
Mu	251	True	0
Mu	252	True	188685409/15768532
Mu	253	True	0
Mu	254	True	0
Mu	255	True	535/6317119436129
Mu	256	True	2012545418/33022493
Mu	257	True	481058123/17285382
Mu	258	True	827/15858550121033
Mu	259	True	1781047577/8202277
Mu	260	True	0
Mu	261	True	965743581/5513525
Mu	262	True	0
Mu	263	True	0
Mu	264	True	0
Mu	265	True	2374/19673658950113
Mu	266	True	0
Mu	267	True	0
Mu	268	True	823396818/8132183
Mu	269	True	0
Mu	270	True	0
Mu	271	True	0
Mu	272	True	3615168569/8397774
Mu	273	True	0
Mu	274	True	1490/18689217498467
Mu	275	True	0
Mu	276	True	0
Mu	277	True	0
Mu	278	True	0
Mu	279	True	1296560177/9767223
Mu	280	True	1923769898/7479753
Mu	281	True	0
Mu	282	True	2108165811/4853864
Mu	283	True	0
Mu	284	True	696807641/19567607
Mu	285	True	1227/15753511159759
Mu	286	True	146053691/126191560
Mu	287	True	590782118/15495903
Mu	288	True	0
Mu	289	True	0
Mu	290	True	1033/17850532600822
Mu	291	True	0
Mu	292	True	434/3630908867573
Mu	293	True	2081331436/6225587
Mu	294	True	0
Mu	295	True	0
Mu	296	True	1137036149/6688951
Mu	297	True	2065/8900360962656
Mu	298	True	0
Mu	299	True	0
Mu	300	True	0
Mu	301	True	5210132163/4391452
Mu	302	True	1983/5310254288308
Mu	303	True	2172720848/23922951
Mu	304	True	1687/3153890593472
Mu	305	True	3100272585/3946228
Mu	306	True	0
Mu	307	True	0
Mu	308	True	0
Mu	309	True	0
Mu	310	True	351906089/5111793
Mu	311	True	0
Mu	312	True	2745801735/6828157
Mu	313	True	0
Mu	314	True	2384294761/3616640
Mu	315	True	2483/6824445067038
Mu	316	True	0
Mu	317	True	606706973/9090490
Mu	318	True	1478/4272231684529
Mu	319	True	523745123/8093343
Mu	320	True	0
Mu	321	True	0
Mu	322	True	0
Mu	323	True	638564438/4401969
Mu	324	True	0
Mu	325	True	166469929/3326918
Mu	326	True	6040/36204157394591
Mu	327	True	178515959/259235
Mu	328	True	771/6080349543595
Mu	329	True	0
Mu	330	True	1331574389/2041030
Mu	331	True	0
Mu	332	True	1941444087/8971024
Mu	333	True	0
Mu	334	True	0
Mu	335	True	4914339651/5473799
Mu	336	True	1630/2822311624571
Mu	337	True	1241699276/7173087
Mu	338	True	936/7859078992957
Mu	339	True	833602711/2403918
Mu	340	True	0
Mu	341	True	710002690/6383549
Mu	342	True	0
Mu	343	True	0
Mu	344	True	0
Mu	345	True	0
Mu	346	True	1444425979/3166848
Mu	347	True	2293/2794428805598
Mu	348	True	1477158575/4777452
Mu	349	True	0
Mu	350	True	7872263707/5482754
Mu	351	True	0
Mu	352	True	0
Mu	353	True	0
Mu	354	True	0
Mu	355	True	1025969745/30269777
Mu	356	True	0
Mu	357	True	1179979594/12926135
Mu	358	True	0
Mu	359	True	1775104519/6526230
Mu	360	True	2140684726/25861913
Mu	361	True	0
Mu	362	True	1178738651/5677395
Mu	363	True	0
Mu	364	True	2244312051/4492046
Mu	365	True	0
Mu	366	True	3705351092/11258241
Mu	367	True	1694080105/7956862
Mu	368	True	0
Mu	369	True	1048391692/4581267
Mu	370	True	0
Mu	371	True	0
Mu	372	True	929/5393667169931
Mu	373	True	543710189/40558965
Mu	374	True	0
Mu	375	True	251151187/10396718
Mu	376	True	0
Mu	377	True	0
Mu	378	True	0
Mu	379	True	0
Mu	380	True	0
Mu	381	True	0
Mu	382	True	0
Mu	383	True	0
Mu	384	True	1055230653/1838852
Mu	385	True	339030553/1886410
Mu	386	True	0
Mu	387	True	140983049/1320441
Mu	388	True	0
Mu	389	True	386227284/19860679
Mu	390	True	0
Mu	391	True	1891/5493980836275
Mu	392	True	1721674586/7327765
Mu	393	True	751/2096556426417
Mu	394	True	634605865/8761174
Mu	395	True	809/5952677725347
Mu	396	True	0
Mu	397	True	0
Mu	398	True	1829476833/7102490
Mu	399	True	421/2810519268363
Mu	400	True	782797124/8676797
Mu	401	True	834340851/17222231
Mu	402	True	0
Mu	403	True	1302745907/4877392
Mu	404	True	0
Mu	405	True	1203225139/3420127
Mu	406	True	0
Mu	407	True	1898854149/8310398
Mu	408	True	1047280060/5884993
Mu	409	True	0
Mu	410	True	1512588169/5606880
Mu	411	True	0
Mu	412	True	1428990719/22881763
Mu	413	True	1195/16891749222722
Mu	414	True	4340386856/8742613
Mu	415	True	491/24048607460014
Mu	416	True	0
Mu	417	True	466509109/6207571
Mu	418	True	0
Mu	419	True	1552551657/15045824
Mu	420	True	0
Mu	421	True	1017599111/3997630
Mu	422	True	0
Mu	423	True	0
Mu	424	True	2261728711/3635946
Mu	425	True	1239/2501058076004
Mu	426	True	2357994671/3811447
Mu	427	True	0
Mu	428	True	1363086864/7302521
Mu	429	True	0
Mu	430	True	1495326078/14376361
Mu	431	True	0
Mu	432	True	0
Mu	433	True	0
Mu	434	True	2428605524/17166593
Mu	435	True	0
Mu	436	True	696110310/13495387
Mu	437	True	311499939/1616393
Mu	438	True	8194/43323173500547
Mu	439	True	576385330/47721009
Mu	440	True	1061/7356199241708
Mu	441	True	1517907367/15981021
Mu	442	True	0
Mu	443	True	1566413063/10578281
Mu	444	True	1013866716/8788961
Mu	445	True	0
Mu	446	True	697907233/13934026
Mu	447	True	1858/12281936459047
Mu	448	True	1161186943/11287342
Mu	449	True	0
Mu	450	True	159676133/1411935
Mu	451	True	0
Mu	452	True	584521879/6025365
Mu	453	True	0
Mu	454	True	0
Mu	455	True	692846202/14007829
Mu	456	True	961/7413732736363
Mu	457	True	721674564/70379011
Mu	458	True	0
Mu	459	True	0
Mu	460	True	0
Mu	461	True	0
Mu	462	True	0
Mu	463	True	1299517688/12566151
Mu	464	True	0
Mu	465	True	1329124903/6886203
Mu	466	True	958/21092374907139
Mu	467	True	628/7766581340193
Mu	468	True	468955969/15870592
Mu	469	True	0
Mu	470	True	365561134/33707319
Mu	471	True	0
Mu	472	True	593386722/14585377
Mu	473	True	1306/16842305186253
Mu	474	True	0
Mu	475	True	1082035207/3603993
Mu	476	True	0
Mu	477	True	103643281/141059411
Mu	478	True	0
Mu	479	True	2045244504/12326963
Mu	480	True	0
Mu	481	True	0
Mu	482	True	0
Mu	483	True	927316492/6050475
Mu	484	True	1873648781/6852269
Mu	485	True	0
Mu	486	True	292437801/7144426
Mu	487	True	1345/13638057638759
Mu	488	True	475420127/14878037
Mu	489	True	0
Mu	490	True	0
Mu	491	True	2415573613/6530740
Mu	492	True	4475/8649773263914
Mu	493	True	1551535582/5636633
Mu	494	True	0
Mu	495	True	1846584449/4329006
Mu	496	True	1534/10776834808687
Mu	497	True	0
Mu	498	True	277798579/3639119
Mu	499	True	1334/9095401679789
Mu	500	True	0
Mu	501	True	0
Mu	502	True	1621843280/7151749
Mu	503	True	0
Mu	504	True	0
Mu	505	True	1953941727/3303794
Mu	506	True	0
Mu	507	True	9331924958/24585487
Mu	508	True	0
Mu	509	True	1968138163/17684549
Mu	510	True	983002160/1183111
Mu	511	True	0
Mu	512	True	512115421/6258905
Mu	513	True	0
Mu	514	True	852893176/4347181
Mu	515	True	1807/15757650312701
Mu	516	True	3391608851/8141659
Mu	517	True	0
Mu	518	True	1408316107/5675030
Mu	519	True	0
Mu	520	True	0
Mu	521	True	1189398686/3270537
Mu	522	True	0
Mu	523	True	1278709731/4016341
Mu	524	True	0
Mu	525	True	2589886321/4991714
Mu	526	True	341/900542698840
Mu	527	True	498/11050507296301
Mu	528	True	787293564/12776101
Mu	529	True	0
Mu	530	True	2753511470/11364987
Mu	531	True	0
Mu	532	True	0
Mu	533	True	0
Mu	534	True	0
Mu	535	True	0
Mu	536	True	0
Mu	537	True	1233/15172914295844
Mu	538	True	2759214483/6656843
Mu	539	True	11908199069/32900110
Mu	540	True	2567/4544491922440
Mu	541	True	9582523811/35421387
Mu	542	True	0
Mu	543	True	2578443451/6569825
Mu	544	True	0
Mu	545	True	0
Mu	546	True	2651806112/3581037
Mu	547	True	0
Mu	548	True	308771021/21060510
Mu	549	True	0
Mu	550	True	5359452911/20288448
Mu	551	True	1551/10798951301965
Mu	552	True	1588921032/13360831
Mu	553	True	0
Mu	554	True	1678122039/4674542
Mu	555	True	1147651657/5700696
Mu	556	True	0
Mu	557	True	4657215778/8338193
Mu	558	True	5260/13669951854113
Mu	559	True	793744521/31395397
Mu	560	True	0
Mu	561	True	1767193051/4246971
Mu	562	True	1235339291/3376968
Mu	563	True	0
Mu	564	True	2140077984/2647147
Mu	565	True	1392/4419629552573
Mu	566	True	1876882390/9142731
Mu	567	True	0
Mu	568	True	641517829/2391925
Mu	569	True	491/2042890126881
Mu	570	True	2099/6659827739983
Mu	571	True	2812411612/8215407
Mu	572	True	0
Mu	573	True	131627129/16302158
Mu	574	True	1099/7016163114437
Mu	575	True	1403000275/28719111
Mu	576	True	1279/11628325820510
Mu	577	True	0
Mu	578	True	8688098831/18624491
Mu	579	True	2175/5885125594916
Mu	580	True	11633010103/22654862
Mu	581	True	0
Mu	582	True	2864676632/42061647
Mu	583	True	542/4609257419179
Mu	584	True	2675431855/6012944
Mu	585	True	0
Mu	586	True	0
Mu	587	True	0
Mu	588	True	0
Mu	589	True	0
Mu	590	True	0
Mu	591	True	0
Mu	592	True	0
Mu	593	True	0
Mu	594	True	0
Mu	595	True	0
Mu	596	True	2687293471/4726499
Mu	597	True	0
Mu	598	True	1784291570/5453077
Mu	599	True	28/1337896195451
Mu	600	True	2826744454/3072611
Mu	601	True	3407445769/6683343
Mu	602	True	0
Mu	603	True	2125967137/3349930
Mu	604	True	0
Mu	605	True	0
Mu	606	True	0
Mu	607	True	3916859679/14373355
Mu	608	True	704/10634705468443
Mu	609	True	477881427/14894447
Mu	610	True	0
Mu	611	True	0
Mu	612	True	1452054403/2440768
Mu	613	True	2003/6106963651197
Mu	614	True	1111655901/9297931
Mu	615	True	0
Mu	616	True	3876471667/4100577
Mu	617	True	2779/5468787479261
Mu	618	True	1296/22166832005875
Mu	619	True	1708903586/6732813
Mu	620	True	2021/4925769612175
Mu	621	True	2427078047/1756135
Mu	622	True	0
Mu	623	True	845089015/2381609
Mu	624	True	0
Mu	625	True	1729331947/3491163
Mu	626	True	3564320989/7721173
Mu	627	True	2036/11184608563847
Mu	628	True	1118647835/2805676
Mu	629	True	0
Mu	630	True	1631505076/4715619
Mu	631	True	0
Mu	632	True	1890794008/5403125
Mu	633	True	0
Mu	634	True	0
Mu	635	True	1991890571/7342842
Mu	636	True	828/8525362402885
Mu	637	True	1018888147/3508119
Mu	638	True	0
Mu	639	True	1492352223/4904486
Mu	640	True	0
Mu	641	True	4194009435/6033292
Mu	642	True	769/3071231838142
Mu	643	True	0
Mu	644	True	0
Mu	645	True	3500472815/4210586
Mu	646	True	0
Mu	647	True	0
Mu	648	True	8665692560/40955627
Mu	649	True	0
Mu	650	True	3438015008/8295495
Mu	651	True	2231/3049311704597
Mu	652	True	0
Mu	653	True	0
Mu	654	True	0
Mu	655	True	2070095082/4768583
Mu	656	True	1055/6720184324622
Mu	657	True	2827935149/6618518
Mu	658	True	0
Mu	659	True	779534579/2689409
Mu	660	True	0
Mu	661	True	1621026341/4511121
Mu	662	True	0
Mu	663	True	0
Mu	664	True	0
Mu	665	True	0
Mu	666	True	0
Mu	667	True	0
Mu	668	True	0
Mu	669	True	0
Mu	670	True	0
Mu	671	True	0
Mu	672	True	0
Mu	673	True	0
Mu	674	True	0
Mu	675	True	0
Mu	676	True	0
Mu	677	True	0
Mu	678	True	771661749/17565257
Mu	679	True	1236264893/10932682
Mu	680	True	0
Mu	681	True	885525542/9580145
Mu	682	True	0
Mu	683	True	4945707653/4486517
Mu	684	True	866/6993075421929
Mu	685	True	2782/14051799741995
Mu	686	True	0
Mu	687	True	0
Mu	688	True	0
Mu	689	True	0
Mu	690	True	1263540713/11285183
Mu	691	True	0
Mu	692	True	1706209019/6129174
Mu	693	True	0
Mu	694	True	2479586845/12964718
Mu	695	True	1133223988/17875583
Mu	696	True	0
Mu	697	True	1373352539/15177077
Mu	698	True	0
Mu	699	True	0
Mu	700	True	0
Mu	701	True	1894910233/14961560
Mu	702	True	520299223/2822559
Mu	703	True	0
Mu	704	True	273925804/2259639
Mu	705	True	0
Mu	706	True	1566296363/8706607
Mu	707	True	0
Mu	708	True	2143702541/8673980
Mu	709	True	3284/15581479652433
Mu	710	True	0
Mu	711	True	2788386714/5644825
Mu	712	True	1523/6199243164328
Mu	713	True	2283613405/9728558
Mu	714	True	8719/11338931268777
Mu	715	True	0
Mu	716	True	0
Mu	717	True	0
Mu	718	True	0
Mu	719	True	553/8151435748895
Mu	720	True	2776556698/4046355
Mu	721	True	0
Mu	722	True	0
Mu	723	True	0
Mu	724	True	645062749/4701977
Mu	725	True	940/2549094780881
Mu	726	True	2389686781/5958569
Mu	727	True	0
Mu	728	True	2246656205/36562258
Mu	729	True	733/7743109254086
Mu	730	True	2243255767/11013537
Mu	731	True	1356799035/3869741
Mu	732	True	0
Mu	733	True	228451270/6904899
Mu	734	True	0
Mu	735	True	1387808209/2531268
Mu	736	True	3301/9200008171799
Mu	737	True	1714181413/7443203
Mu	738	True	0
Mu	739	True	0
Mu	740	True	3220967331/12663613
Mu	741	True	0
Mu	742	True	4900055623/10834621
Mu	743	True	1239/13944838738969
Mu	744	True	0
Mu	745	True	0
Mu	746	True	5754022206/12704959
Mu	747	True	997/6158718079867
Mu	748	True	0
Mu	749	True	1162239585/5351272
Mu	750	True	0
Mu	751	True	0
Mu	752	True	7827/26209635025673
Mu	753	True	809697353/2459536
Mu	754	True	1139/6624722836781
Mu	755	True	401580100/2741889
Mu	756	True	0
Mu	757	True	1866553387/11764919
Mu	758	True	0
Mu	759	True	1060/5388670554153
Mu	760	True	714491889/6951517
Mu	761	True	0
Mu	762	True	1751642275/3705866
Mu	763	True	597/2422972708373
Mu	764	True	368356822/15585653
Mu	765	True	1239/35483818419782
Mu	766	True	0
Mu	767	True	490519782/18812237
Mu	768	True	0
Mu	769	True	1742335188/7839151
Mu	770	True	567/8609952974803
Mu	771	True	0
Mu	772	True	0
Mu	773	True	0
Mu	774	True	0
Mu	775	True	3893529176/18411861
Mu	776	True	0
Mu	777	True	2286/25582090164421
Mu	778	True	1065480987/6491003
Mu	779	True	0
Mu	780	True	489909755/1379521
Mu	781	True	0
Mu	782	True	0
Mu	783	True	0
Mu	784	True	0
Mu	785	True	0
Mu	786	True	37249886/7376463
Mu	787	True	0
Mu	788	True	756525811/8655985
Mu	789	True	0
Mu	790	True	0
Mu	791	True	0
Mu	792	True	360058672/10612189
Mu	793	True	741/15375013697197
Mu	794	True	3471223585/23471678
Mu	795	True	0
Mu	796	True	879670352/9183003
Mu	797	True	639229043/9785969
Mu	798	True	1669/14956554197656
Mu	799	True	0
Mu	800	True	0
Mu	801	True	752757429/19312327
Mu	802	True	0
Mu	803	True	3987638302/7811309
Mu	804	True	926661556/10737905
Mu	805	True	0
Mu	806	True	895168574/19349425
Mu	807	True	0
Mu	808	True	977368555/4784531
Mu	809	True	3489/26675134965493
Mu	810	True	882271339/12510852
Mu	811	True	0
Mu	812	True	2705222296/14899889
Mu	813	True	938/2388104547029
Mu	814	True	0
Mu	815	True	2124754078/3872475
Mu	816	True	0
Mu	817	True	1344712267/26822206
Mu	818	True	1133/13778982289891
Mu	819	True	1042046895/10849474
Mu	820	True	5447191040/10752143
Mu	821	True	0
Mu	822	True	1034103449/5826035
Mu	823	True	0
Mu	824	True	543736070/30488039
Mu	825	True	557/4090277880138
Mu	826	True	860386817/4869664
Mu	827	True	200338883/7102943
Mu	828	True	0
Mu	829	True	2451803658/9099049
Mu	830	True	289/2526996745169
Mu	831	True	1708732682/9449429
Mu	832	True	0
Mu	833	True	4176633566/8408033
Mu	834	True	0
Mu	835	True	0
Mu	836	True	1875260461/5581624
Mu	837	True	0
Mu	838	True	2121518996/4765379
Mu	839	True	903/4251869713793
Mu	840	True	11787/22499442918289
Mu	841	True	2869884937/4580876
Mu	842	True	2126/4872153123987
Mu	843	True	932626408/5092873
Mu	844	True	0
Mu	845	True	1387625522/16849165
Mu	846	True	0
Mu	847	True	581185713/2403178
Mu	848	True	0
Mu	849	True	1495138458/13417949
Mu	850	True	637963172/12684165
Mu	851	True	0
Mu	852	True	1739692987/6830359
Mu	853	True	0
Mu	854	True	3109922911/7261116
Mu	855	True	0
Mu	856	True	0
Mu	857	True	2899501565/13262621
Mu	858	True	0
Mu	859	True	0
Mu	860	True	0
Mu	861	True	383037337/1986693
Mu	862	True	0
Mu	863	True	0
Mu	864	True	0
Mu	865	True	0
Mu	866	True	1813/9920737643044
Mu	867	True	9323013814/10047771
Mu	868	True	0
Mu	869	True	0
Mu	870	True	1665263295/2297414
Mu	871	True	0
Mu	872	True	1411389155/12996099
Mu	873	True	0
Mu	874	True	3448920616/5955911
Mu	875	True	0
Mu	876	True	4471/5664696196295
Mu	877	True	1649845577/5716552
Mu	878	True	0
Mu	879	True	286235640/11396777
Mu	880	True	2772/9936956361817
Mu	881	True	2275590484/9720323
Mu	882	True	0
Mu	883	True	1684986205/20908016
Mu	884	True	0
Mu	885	True	0
Mu	886	True	6992098011/10054693
Mu	887	True	0
Mu	888	True	1211369992/3715151
Mu	889	True	0
Mu	890	True	2990466921/4448198
Mu	891	True	0
Mu	892	True	0
Mu	893	True	0
Mu	894	True	0
Mu	895	True	1393223917/4479991
Mu	896	True	0
Mu	897	True	296884244/2635189
Mu	898	True	0
Mu	899	True	1347095697/5524432
Mu	900	True	1423028249/6537511
Mu	901	True	1121/2141139312927
Mu	902	True	2230100886/9146135
Mu	903	True	0
Mu	904	True	914103196/9079223
Mu	905	True	1686/8266176618917
Mu	906	True	2290174107/7646854
Mu	907	True	1125203441/2739493
Mu	908	True	0
Mu	909	True	1631122926/2389853
Mu	910	True	423/13402092293647
Mu	911	True	486157267/8724052
Mu	912	True	875/7346572597017
Mu	913	True	1496103215/2841787
Mu	914	True	0
Mu	915	True	0
Mu	916	True	735/5962839638038
Mu	917	True	276189733/49314467
Mu	918	True	0
Mu	919	True	0
Mu	920	True	0
Mu	921	True	0
Mu	922	True	0
Mu	923	True	3345/3912897700966
Mu	924	True	2803181858/4840393
Mu	925	True	3109035776/9264161
Mu	926	True	21/441777948727
Mu	927	True	4094362434/11584669
Mu	928	True	0
Mu	929	True	3249218612/2930133
Mu	930	True	1087/7001900910999
Mu	931	True	0
Mu	932	True	1606968472/3740177
Mu	933	True	2212/4540958647179
Mu	934	True	0
Mu	935	True	0
Mu	936	True	1046449771/12051482
Mu	937	True	0
Mu	938	True	1490645650/6526639
Mu	939	True	0
Mu	940	True	0
Mu	941	True	2120717663/4757927
Mu	942	True	0
Mu	943	True	279246393/58426138
Mu	944	True	0
Mu	945	True	1433937389/4127224
Mu	946	True	0
Mu	947	True	1980494177/7487512
Mu	948	True	738863341/3241554
Mu	949	True	0
Mu	950	True	2948779766/8374843
Mu	951	True	0
Mu	952	True	988228221/1872139
Mu	953	True	1298/7537753159781
Mu	954	True	542004865/4011727
Mu	955	True	0
Mu	956	True	0
Mu	957	True	1473632241/2397953
Mu	958	True	0
Mu	959	True	1692763187/2197256
Mu	960	True	89/580316699098
Mu	961	True	1749542557/1370731
Mu	962	True	0
Mu	963	True	0
Mu	964	True	2770233955/7308313
Mu	965	True	3103/7560818609918
Mu	966	True	1420533504/1789997
Mu	967	True	731/4958434873864
Mu	968	True	845984683/1347567
Mu	969	True	0
Mu	970	True	2331646697/3519228
Mu	971	True	0
Mu	972	True	2693034426/3238361
Mu	973	True	0
Mu	974	True	1331550283/10628271
Mu	975	True	0
Mu	976	True	2195144888/6099731
Mu	977	True	1709247099/4984099
Mu	978	True	2666/4765286208247
Mu	979	True	3476586857/9648685
Mu	980	True	1226/7462818399039
Mu	981	True	430156526/1525927
Mu	982	True	0
Mu	983	True	3189983222/7638797
Mu	984	True	813885008/5422905
Mu	985	True	0
Mu	986	True	0
Mu	987	True	0
Mu	988	True	2085345007/11802035
Mu	989	True	0
Mu	990	True	3500416253/6893469
Mu	991	True	6338/15957127048073
Mu	992	True	0
Mu	993	True	0
Mu	994	True	0
Mu	995	True	474448037/14359350
Mu	996	True	0
Mu	997	True	2289566689/6507587
Mu	998	True	0
Mu	999	True	0
Mu	1000	True	0
Mu	1001	True	0
Mu	1002	True	0
Mu	1003	True	0
Mu	1004	True	0
Mu	1005	True	0
Mu	1006	True	626/6153747916027
Mu	1007	True	181955433/27600961
Mu	1008	True	895/3363611849853
Mu	1009	True	0
Mu	1010	True	4399204358/4978671
Mu	1011	True	991/8231144292094
Mu	1012	True	1099629274/1974401
Mu	1013	True	0
Mu	1014	True	6440200409/7753582
Mu	1015	True	753411843/16089176
Mu	1016	True	0
Mu	1017	True	1958108629/9094876
Mu	1018	True	0
Mu	1019	True	0
Mu	1020	True	0
Mu	1021	True	1039736427/18284186
Mu	1022	True	0
Mu	1023	True	4112949743/7216722
Mu	1024	True	0
Mu	1025	True	0
Mu	1026	True	4280308975/7346096
Mu	1027	True	0
Mu	1028	True	0
Mu	1029	True	0
Mu	1030	True	2620419757/4909460
Mu	1031	True	1557/9892413148133
Mu	1032	True	0
Mu	1033	True	1044516037/7142930
Mu	1034	True	0
Mu	1035	True	1933914415/2616904
Mu	1036	True	0
Mu	1037	True	547613095/48864796
Mu	1038	True	0
Mu	1039	True	1068767116/32198863
Mu	1040	True	332033267/2514960
Mu	1041	True	0
Mu	1042	True	370856556/1708417
Mu	1043	True	1907/4015202603319
Mu	1044	True	4753733435/6977182
Mu	1045	True	0
Mu	1046	True	525360570/1853683
Mu	1047	True	0
Mu	1048	True	0
Mu	1049	True	7776967290/4246703
Mu	1050	True	1508/5510546184081
Mu	1051	True	3464108675/7051938
Mu	1052	True	0
Mu	1053	True	3096869845/11751081
Mu	1054	True	0
Mu	1055	True	1427707607/11024267
Mu	1056	True	0
Mu	1057	True	1895993835/3387556
Mu	1058	True	0
Mu	1059	True	3251289281/13429291
Mu	1060	True	0
Mu	1061	True	0
Mu	1062	True	2685088502/1603897
Mu	1063	True	0
Mu	1064	True	1779881401/3900267
Mu	1065	True	275/19489739167056
Mu	1066	True	6659341289/8469349
Mu	1067	True	887/3833218194983
Mu	1068	True	0
Mu	1069	True	2296339170/9109831
Mu	1070	True	0
Mu	1071	True	5807094715/9706018
Mu	1072	True	0
Mu	1073	True	1766612251/2488278
Mu	1074	True	0
Mu	1075	True	17623221537/46838323
Mu	1076	True	0
Mu	1077	True	2431476061/5282105
Mu	1078	True	0
Mu	1079	True	0
Mu	1080	True	1895121159/7547254
Mu	1081	True	0
Mu	1082	True	2685448151/5430262
Mu	1083	True	0
Mu	1084	True	3529592849/4916953
Mu	1085	True	0
Mu	1086	True	0
Mu	1087	True	0
Mu	1088	True	436908644/19060863
Mu	1089	True	1588366520/12642893
Mu	1090	True	0
Mu	1091	True	2092941226/7311363
Mu	1092	True	1421/6062378320156
Mu	1093	True	2454624083/3042169
Mu	1094	True	0
Mu	1095	True	0
Mu	1096	True	1738273497/6261400
Mu	1097	True	0
Mu	1098	True	2161815142/3993879
Mu	1099	True	0
Mu	1100	True	3259512436/8396117
Mu	1101	True	6037/55506960316256
Mu	1102	True	0
Mu	1103	True	0
Mu	1104	True	0
Mu	1105	True	0
Mu	1106	True	1632268933/5341043
Mu	1107	True	1446358343/5226409
Mu	1108	True	881/5075144596677
Mu	1109	True	0
Mu	1110	True	0
Mu	1111	True	1256349202/2048765
Mu	1112	True	0
Mu	1113	True	613624127/4248565
Mu	1114	True	0
Mu	1115	True	5734922286/10749709
Mu	1116	True	0
Mu	1117	True	1702229374/8674721
Mu	1118	True	0
Mu	1119	True	0
Mu	1120	True	1262/8658670493287
Mu	1121	True	0
Mu	1122	True	0
Mu	1123	True	0
Mu	1124	True	0
Mu	1125	True	0
Mu	1126	True	0
Mu	1127	True	349/32570864761300
Mu	1128	True	5842719914/18483433
Mu	1129	True	696398181/5545286
Mu	1130	True	0
Mu	1131	True	2544778730/11272141
Mu	1132	True	0
Mu	1133	True	13418500769/27488573
Mu	1134	True	869/1873496851426
Mu	1135	True	0
Mu	1136	True	2376095795/13953029
Mu	1137	True	0
Mu	1138	True	1011588420/23292649
Mu	1139	True	0
Mu	1140	True	6293885733/19231226
Mu	1141	True	0
Mu	1142	True	790769462/8424855
Mu	1143	True	0
Mu	1144	True	0
Mu	1145	True	455054399/2335912
Mu	1146	True	0
Mu	1147	True	1262177067/7378160
Mu	1148	True	0
Mu	1149	True	2015021471/17630169
Mu	1150	True	0
Mu	1151	True	1063509059/17652239
Mu	1152	True	0
Mu	1153	True	0
Mu	1154	True	1024972541/3951377
Mu	1155	True	1603/5393776492101
Mu	1156	True	555521676/2362379
Mu	1157	True	432/1010272761779
Mu	1158	True	0
Mu	1159	True	0
Mu	1160	True	2755/6683536144958
Mu	1161	True	1730312183/3199906
Mu	1162	True	0
Mu	1163	True	1237019843/8857436
Mu	1164	True	0
Mu	1165	True	2648000312/2619913
Mu	1166	True	1013/9217862573966
Mu	1167	True	0
Mu	1168	True	0
Mu	1169	True	0
Mu	1170	True	1737976365/17605913
Mu	1171	True	1035/5910701173997
Mu	1172	True	1374054237/11702113
Mu	1173	True	0
Mu	1174	True	1034791110/6156853
Mu	1175	True	0
Mu	1176	True	4057600395/7077097
Mu	1177	True	1069/6742148114814
Mu	1178	True	0
Mu	1179	True	0
Mu	1180	True	0
Mu	1181	True	764576366/19814441
Mu	1182	True	0
Mu	1183	True	1499139934/4724323
Mu	1184	True	0
Mu	1185	True	2367301961/5475805
Mu	1186	True	737/18886997225719
Mu	1187	True	0
Mu	1188	True	0
Mu	1189	True	0
Mu	1190	True	0
Mu	1191	True	0
Mu	1192	True	2178111267/3018268
Mu	1193	True	309/22649996854844
Mu	1194	True	591105272/1188841
Mu	1195	True	0
Mu	1196	True	1928100139/3379587
Mu	1197	True	0
Mu	1198	True	2446184819/4538302
Mu	1199	True	834016275/20253638
Mu	1200	True	0
Mu	1201	True	0
Mu	1202	True	0
Mu	1203	True	2777275005/12081197
Mu	1204	True	0
Mu	1205	True	0
Mu	1206	True	0
Mu	1207	True	350735711/27233626
Mu	1208	True	0
Mu	1209	True	1017/26839883215132
Mu	1210	True	865553266/2448003
Mu	1211	True	0
Mu	1212	True	2074504373/16274241
Mu	1213	True	0
Mu	1214	True	0
Mu	1215	True	0
Mu	1216	True	0
Mu	1217	True	568858817/1759766
Mu	1218	True	0
Mu	1219	True	0
Mu	1220	True	2917/32555266089044
Mu	1221	True	0
Mu	1222	True	0
Mu	1223	True	0
Mu	1224	True	0
Mu	1225	True	3868257906/4087549
Mu	1226	True	0
Mu	1227	True	2732/13060599430839
Mu	1228	True	1516600588/8188899
Mu	1229	True	0
Mu	1230	True	1775698181/7006975
Mu	1231	True	1915/3184724889491
Mu	1232	True	3815332309/4711976
Mu	1233	True	0
Mu	1234	True	2698575737/6993759
Mu	1235	True	0
Mu	1236	True	1612363089/6964897
Mu	1237	True	0
Mu	1238	True	1487832985/3624976
Mu	1239	True	0
Mu	1240	True	0
Mu	1241	True	0
Mu	1242	True	0
Mu	1243	True	0
Mu	1244	True	720409310/18824033
Mu	1245	True	1215056023/4839619
Mu	1246	True	351/32326260091231
Mu	1247	True	1703177983/26795325
Mu	1248	True	0
Mu	1249	True	5404186275/13432528
Mu	1250	True	0
Mu	1251	True	0
Mu	1252	True	1312219292/4028005
Mu	1253	True	0
Mu	1254	True	1555208858/4900829
Mu	1255	True	0
Mu	1256	True	0
Mu	1257	True	0
Mu	1258	True	978269287/8715667
Mu	1259	True	0
Mu	1260	True	2348557046/3874839
Mu	1261	True	330/17075084126957
Mu	1262	True	1194122638/11692391
Mu	1263	True	690893356/4105229
Mu	1264	True	0
Mu	1265	True	1660634439/4458130
Mu	1266	True	2334/7758156962857
Mu	1267	True	2098057622/10711069
Mu	1268	True	0
Mu	1269	True	0
Mu	1270	True	250/706357929761
Mu	1271	True	1422040971/7771579
Mu	1272	True	615/25560667684807
Mu	1273	True	1721854355/4205697
Mu	1274	True	0
Mu	1275	True	1030309825/4772567
Mu	1276	True	0
Mu	1277	True	0
Mu	1278	True	2352476317/8117223
Mu	1279	True	0
Mu	1280	True	2475079261/11089726
Mu	1281	True	0
Mu	1282	True	0
Mu	1283	True	0
Mu	1284	True	0
Mu	1285	True	0
Mu	1286	True	2421821723/10028566
Mu	1287	True	0
Mu	1288	True	1236277859/20780312
Mu	1289	True	487/22777381365596
Mu	1290	True	931433167/112226456
Mu	1291	True	0
Mu	1292	True	611/7481785462167
Mu	1293	True	0
Mu	1294	True	0
Mu	1295	True	1624584457/14950472
Mu	1296	True	0
Mu	1297	True	1405051595/8994113
Mu	1298	True	0
Mu	1299	True	0
Mu	1300	True	1485316034/13529001
Mu	1301	True	0
Mu	1302	True	342666389/11638441
Mu	1303	True	0
Mu	1304	True	549188445/19724587
Mu	1305	True	0
Mu	1306	True	0
Mu	1307	True	0
Mu	1308	True	85219933/202820
Mu	1309	True	313381549/15996568
Mu	1310	True	1277/3873285953702
Mu	1311	True	0
Mu	1312	True	887/6817363663955
Mu	1313	True	0
Mu	1314	True	0
Mu	1315	True	693/5526987473870
Mu	1316	True	3361302041/4296874
Mu	1317	True	0
Mu	1318	True	787099553/2886753
Mu	1319	True	0
Mu	1320	True	0
Mu	1321	True	0
Mu	1322	True	0
Mu	1323	True	551688971/18308378
Mu	1324	True	0
Mu	1325	True	8006817924/24812461
Mu	1326	True	2966/10585965361451
Mu	1327	True	1244314417/1293516
Mu	1328	True	0
Mu	1329	True	0
Mu	1330	True	3228967742/7818183
Mu	1331	True	0
Mu	1332	True	626898229/6744998
Mu	1333	True	0
Mu	1334	True	2819781970/4684557
Mu	1335	True	2134305891/5066294
Mu	1336	True	0
Mu	1337	True	1169986631/7908293
Mu	1338	True	0
Mu	1339	True	712628819/8140526
Mu	1340	True	91/8072304586764
Mu	1341	True	0
Mu	1342	True	1342/14178771473819
Mu	1343	True	241879873/7112634
Mu	1344	True	0
Mu	1345	True	854/2613640454287
Mu	1346	True	2237873478/3853327
Mu	1347	True	0
Mu	1348	True	2005254561/8043119
Mu	1349	True	0
Mu	1350	True	421417108/1857335
Mu	1351	True	0
Mu	1352	True	0
Mu	1353	True	2515643786/11497579
Mu	1354	True	0
Mu	1355	True	0
Mu	1356	True	0
Mu	1357	True	0
Mu	1358	True	0
Mu	1359	True	429707495/10827893
Mu	1360	True	0
Mu	1361	True	1118930998/10563537
Mu	1362	True	0
Mu	1363	True	3826850363/4402375
Mu	1364	True	300084833/1334700
Mu	1365	True	0
Mu	1366	True	2624352671/6330294
Mu	1367	True	899/7094188713060
Mu	1368	True	1495155523/6075938
Mu	1369	True	797/14962999655498
Mu	1370	True	1609/5149041395018
Mu	1371	True	534596811/2306680
Mu	1372	True	1605/16443607377164
Mu	1373	True	0
Mu	1374	True	0
Mu	1375	True	1566617921/7409717
Mu	1376	True	0
Mu	1377	True	0
Mu	1378	True	794/14575784854733
Mu	1379	True	2556335707/9167390
Mu	1380	True	0
Mu	1381	True	2039/4893047679229
Mu	1382	True	2584652347/15816003
Mu	1383	True	1362/4578749236243
Mu	1384	True	1829815360/13584481
Mu	1385	True	0
Mu	1386	True	0
Mu	1387	True	2650646937/12317423
Mu	1388	True	8910/13697830741523
Mu	1389	True	3039506575/4397308
Mu	1390	True	0
Mu	1391	True	0
Mu	1392	True	0
Mu	1393	True	1752690601/16205017
Mu	1394	True	0
Mu	1395	True	0
Mu	1396	True	1202975849/9357016
Mu	1397	True	0
Mu	1398	True	5491854345/11105273
Mu	1399	True	0
Mu	1400	True	1370007087/2330647
Mu	1401	True	0
Mu	1402	True	189/1949443024979
Mu	1403	True	4588096565/5675822
Mu	1404	True	0
Mu	1405	True	0
Mu	1406	True	0
Mu	1407	True	438444035/1540796
Mu	1408	True	0
Mu	1409	True	405588349/1333358
Mu	1410	True	0
Mu	1411	True	0
Mu	1412	True	0
Mu	1413	True	0
Mu	1414	True	0
Mu	1415	True	0
Mu	1416	True	0
Mu	1417	True	2111/5655285618778
Mu	1418	True	1359419921/8008855
Mu	1419	True	0
Mu	1420	True	0
Mu	1421	True	2036432251/2726028
Mu	1422	True	0
Mu	1423	True	0
Mu	1424	True	0
Mu	1425	True	0
Mu	1426	True	1887376689/3167498
Mu	1427	True	0
Mu	1428	True	3062013131/10096098
Mu	1429	True	3449/7494379432669
Mu	1430	True	1677968033/2871341
Mu	1431	True	0
Mu	1432	True	1007916039/10357873
Mu	1433	True	0
Mu	1434	True	0
Mu	1435	True	0
Mu	1436	True	0
Mu	1437	True	1954487402/2708871
Mu	1438	True	0
Mu	1439	True	671712501/3035717
Mu	1440	True	0
Mu	1441	True	3049668273/5593844
Mu	1442	True	0
Mu	1443	True	0
Mu	1444	True	4360647475/8070243
Mu	1445	True	0
Mu	1446	True	13363152438/35785343
Mu	1447	True	1413/26820479841217
Mu	1448	True	661738941/86073119
Mu	1449	True	0
Mu	1450	True	0
Mu	1451	True	5935589662/6191521
Mu	1452	True	0
Mu	1453	True	0
Mu	1454	True	0
Mu	1455	True	2291626895/4223262
Mu	1456	True	2537/4795264703294
Mu	1457	True	1991409905/3489151
Mu	1458	True	1059873109/2037233
Mu	1459	True	6119/7170736155534
Mu	1460	True	5514021843/3124868
Mu	1461	True	0
Mu	1462	True	1709972468/10499293
Mu	1463	True	0
Mu	1464	True	2960332109/3432034
Mu	1465	True	0
Mu	1466	True	0
Mu	1467	True	0
Mu	1468	True	0
Mu	1469	True	0
Mu	1470	True	6830351404/14197133
Mu	1471	True	1017/10237489158389
Mu	1472	True	0
Mu	1473	True	0
Mu	1474	True	2849/26546291919500
Mu	1475	True	829506184/4862745
Mu	1476	True	0
Mu	1477	True	0
Mu	1478	True	0
Mu	1479	True	4118/6965270512827
Mu	1480	True	2889050706/3406597
Mu	1481	True	0
Mu	1482	True	0
Mu	1483	True	0
Mu	1484	True	7924437945/10698173
Mu	1485	True	0
Mu	1486	True	458423390/12194369
Mu	1487	True	0
Mu	1488	True	0
Mu	1489	True	2486/10811210665527
Mu	1490	True	0
Mu	1491	True	1536389314/4835655
Mu	1492	True	1134/42002122303793
Mu	1493	True	4615930763/44395386
Mu	1494	True	0
Mu	1495	True	0
Mu	1496	True	0
Mu	1497	True	0
Mu	1498	True	0
Mu	1499	True	0
Mu	1500	True	0
Mu	1501	True	0
Mu	1502	True	0
Mu	1503	True	1917100768/3947943
Mu	1504	True	785621882/25531867
Mu	1505	True	2699/9479756066307
Mu	1506	True	2304908301/6270064
Mu	1507	True	1136/3910280992435
Mu	1508	True	430282499/10406603
Mu	1509	True	0
Mu	1510	True	1864/10005702641409
Mu	1511	True	1358494407/2460629
Mu	1512	True	0
Mu	1513	True	481536290/18525949
Mu	1514	True	0
Mu	1515	True	4853769599/7561269
Mu	1516	True	1656/4993075842917
Mu	1517	True	783880269/2914055
Mu	1518	True	366/2825502443827
Mu	1519	True	2543711569/3221819
Mu	1520	True	866743967/6149884
Mu	1521	True	0
Mu	1522	True	3961538082/13746821
Mu	1523	True	1229/8650705274301
Mu	1524	True	3303555126/3907019
Mu	1525	True	0
Mu	1526	True	2329205149/3237564
Mu	1527	True	2509843548/24299635
Mu	1528	True	0
Mu	1529	True	8309569225/12739826
Mu	1530	True	0
Mu	1531	True	447349283/1528854
Mu	1532	True	0
Mu	1533	True	860765551/9173622
Mu	1534	True	0
Mu	1535	True	0
Mu	1536	True	3838584709/5150454
Mu	1537	True	0
Mu	1538	True	0
Mu	1539	True	0
Mu	1540	True	1736526217/3324049
Mu	1541	True	0
Mu	1542	True	0
Mu	1543	True	647013275/2166777
Mu	1544	True	263/5689757738839
Mu	1545	True	1253873647/1848754
Mu	1546	True	0
Mu	1547	True	1032998291/8579219
Mu	1548	True	0
Mu	1549	True	0
Mu	1550	True	0
Mu	1551	True	3996753361/5897319
Mu	1552	True	0
Mu	1553	True	0
Mu	1554	True	0
Mu	1555	True	604852683/2018261
Mu	1556	True	2418129985/4965842
Mu	1557	True	0
Mu	1558	True	782077749/2523626
Mu	1559	True	0
Mu	1560	True	1282145468/2935213
Mu	1561	True	0
Mu	1562	True	1634227007/21580715
Mu	1563	True	8218379217/9619526
Mu	1564	True	1953/6205913015525
Mu	1565	True	3804659885/7591511
Mu	1566	True	0
Mu	1567	True	1848713151/4354841
Mu	1568	True	0
Mu	1569	True	1822212341/1687366
Mu	1570	True	0
Mu	1571	True	1634188471/8803825
Mu	1572	True	11969/13264654640076
Mu	1573	True	793680373/5642056
Mu	1574	True	298931687/1793455
Mu	1575	True	0
Mu	1576	True	1400723174/5450961
Mu	1577	True	1454/16252598744991
Mu	1578	True	14090591969/16844313
Mu	1579	True	0
Mu	1580	True	0
Mu	1581	True	0
Mu	1582	True	0
Mu	1583	True	0
Mu	1584	True	0
Mu	1585	True	1486163315/4181691
Mu	1586	True	257/3397403163786
Mu	1587	True	2538669523/8148877
Mu	1588	True	0
Mu	1589	True	611331652/8878519
Mu	1590	True	0
Mu	1591	True	1862/5764177610875
Mu	1592	True	5502365771/6009410
Mu	1593	True	0
Mu	1594	True	1798762755/4984582
Mu	1595	True	0
Mu	1596	True	0
Mu	1597	True	0
Mu	1598	True	0
Mu	1599	True	0
Mu	1600	True	2459886711/3593666
Mu	1601	True	1309/12185202730838
Mu	1602	True	89/1199521224614
Mu	1603	True	0
Mu	1604	True	2677/19723066090712
Mu	1605	True	3938628515/3723962
Mu	1606	True	389/9612716428361
Mu	1607	True	0
Mu	1608	True	0
Mu	1609	True	873446299/2295474
Mu	1610	True	0
Mu	1611	True	2403274127/8398333
Mu	1612	True	442/43709634723905
Mu	1613	True	0
Mu	1614	True	0
Mu	1615	True	0
Mu	1616	True	0
Mu	1617	True	0
Mu	1618	True	0
Mu	1619	True	0
Mu	1620	True	0
Mu	1621	True	545/6499460846468
Mu	1622	True	0
Mu	1623	True	0
Mu	1624	True	1218/5174991718871
Mu	1625	True	2803564003/2287946
Mu	1626	True	2409/7255018280189
Mu	1627	True	1747163358/5161615
Mu	1628	True	0
Mu	1629	True	3084187153/5289021
Mu	1630	True	2129520054/2844685
Mu	1631	True	3447/8315038327378
Mu	1632	True	3072509127/6102274
Mu	1633	True	0
Mu	1634	True	750711930/5238197
Mu	1635	True	1067/3308997720362
Mu	1636	True	4209710725/11451696
Mu	1637	True	0
Mu	1638	True	931066928/2139405
Mu	1639	True	0
Mu	1640	True	0
Mu	1641	True	2745576052/7455921
Mu	1642	True	1474/9764755298931
Mu	1643	True	681526499/7316288
Mu	1644	True	0
Mu	1645	True	1308861765/10349651
Mu	1646	True	0
Mu	1647	True	0
Mu	1648	True	446048033/1155695
Mu	1649	True	0
Mu	1650	True	6614137150/12053949
Mu	1651	True	1458/7019494413889
Mu	1652	True	0
Mu	1653	True	0
Mu	1654	True	3313501850/6623669
Mu	1655	True	2330047658/6485601
Mu	1656	True	3214/6125119375189
Mu	1657	True	1774498120/2701959
Mu	1658	True	0
Mu	1659	True	0
Mu	1660	True	189/2088912244801
Mu	1661	True	1094482377/1552607
Mu	1662	True	1685574077/8497101
Mu	1663	True	0
Mu	1664	True	5129388330/3184897
Mu	1665	True	0
Mu	1666	True	2180999217/3665830
Mu	1667	True	2768/16910293354577
Mu	1668	True	0
Mu	1669	True	0
Mu	1670	True	1746273393/3705562
Mu	1671	True	0
Mu	1672	True	552520524/3120865
Mu	1673	True	0
Mu	1674	True	0
Mu	1675	True	0
Mu	1676	True	0
Mu	1677	True	3787441491/2956360
Mu	1678	True	0
Mu	1679	True	5005284043/4372179
Mu	1680	True	0
Mu	1681	True	1668247837/2464235
Mu	1682	True	0
Mu	1683	True	0
Mu	1684	True	2118322328/1631803
Mu	1685	True	0
Mu	1686	True	0
Mu	1687	True	3701/44016841805309
Mu	1688	True	1648852528/3194933
Mu	1689	True	0
Mu	1690	True	936922131/2993572
Mu	1691	True	2313/9169612888973
Mu	1692	True	3434725765/2215521
Mu	1693	True	0
Mu	1694	True	0
Mu	1695	True	957562988/9777865
Mu	1696	True	0
Mu	1697	True	2818073093/5313953
Mu	1698	True	0
Mu	1699	True	1993089839/33235894
Mu	1700	True	0
Mu	1701	True	0
Mu	1702	True	0
Mu	1703	True	0
Mu	1704	True	3191097043/6317441
Mu	1705	True	0
Mu	1706	True	20331167823/20561875
Mu	1707	True	524/23776809140145
Mu	1708	True	3402596059/7228344
Mu	1709	True	1806/7838553550043
Mu	1710	True	0
Mu	1711	True	5728424359/10608811
Mu	1712	True	0
Mu	1713	True	167089831/772531934
Mu	1714	True	0
Mu	1715	True	2910045644/3722111
Mu	1716	True	0
Mu	1717	True	0
Mu	1718	True	0
Mu	1719	True	3054733351/4485124
Mu	1720	True	0
Mu	1721	True	1846513613/3719220
Mu	1722	True	918504963/3802375
Mu	1723	True	0
Mu	1724	True	1276125302/4357997
Mu	1725	True	0
Mu	1726	True	0
Mu	1727	True	607/1102812004205
Mu	1728	True	1178478106/1174483
Mu	1729	True	0
Mu	1730	True	3252563288/3719003
Mu	1731	True	2580/11763495266177
Mu	1732	True	0
Mu	1733	True	0
Mu	1734	True	2506610473/10665353
Mu	1735	True	0
Mu	1736	True	0
Mu	1737	True	0
Mu	1738	True	0
Mu	1739	True	0
Mu	1740	True	0
Mu	1741	True	4022928404/5373317
Mu	1742	True	0
Mu	1743	True	2847210749/6732894
Mu	1744	True	1504/2694716646289
Mu	1745	True	614951246/4191727
Mu	1746	True	0
Mu	1747	True	0
Mu	1748	True	0
Mu	1749	True	0
Mu	1750	True	1991104988/7804605
Mu	1751	True	0
Mu	1752	True	0
Mu	1753	True	0
Mu	1754	True	1180139249/2336300
Mu	1755	True	1464/6409908510425
Mu	1756	True	0
Mu	1757	True	0
Mu	1758	True	0
Mu	1759	True	592942067/10548733
Mu	1760	True	0
Mu	1761	True	1000111154/5722635
Mu	1762	True	1053/6368245578017
Mu	1763	True	3357007838/2406201
Mu	1764	True	0
Mu	1765	True	0
Mu	1766	True	1211/6493182478378
Mu	1767	True	730056847/840357
Mu	1768	True	0
Mu	1769	True	109395266/3335319
Mu	1770	True	794/11786794998703
Mu	1771	True	0
Mu	1772	True	0
Mu	1773	True	0
Mu	1774	True	1688263255/4985464
Mu	1775	True	0
Mu	1776	True	109087623/35048957
Mu	1777	True	0
Mu	1778	True	0
Mu	1779	True	0
Mu	1780	True	1696941545/4070424
Mu	1781	True	0
Mu	1782	True	0
Mu	1783	True	0
Mu	1784	True	0
Mu	1785	True	0
Mu	1786	True	1503526723/15169544
Mu	1787	True	0
Mu	1788	True	2054796572/7929169
Mu	1789	True	1371952417/3080761
Mu	1790	True	0
Mu	1791	True	1383028403/8213407
Mu	1792	True	0
Mu	1793	True	3176832511/7367714
Mu	1794	True	0
Mu	1795	True	2870/7149784038923
Mu	1796	True	3790339532/29894245
Mu	1797	True	0
Mu	1798	True	0
Mu	1799	True	0
Mu	1800	True	1108405397/5960693
Mu	1801	True	0
Mu	1802	True	0
Mu	1803	True	0
Mu	1804	True	0
Mu	1805	True	422559715/4262543
Mu	1806	True	0
Mu	1807	True	1987455434/21691879
Mu	1808	True	0
Mu	1809	True	0
Mu	1810	True	0
Mu	1811	True	2126306219/8616444
Mu	1812	True	1814045845/14406401
Mu	1813	True	2533/48891289725985
Mu	1814	True	5636951785/11357609
Mu	1815	True	0
Mu	1816	True	827790911/16882840
Mu	1817	True	0
Mu	1818	True	0
Mu	1819	True	0
Mu	1820	True	4471/13165696879723
Mu	1821	True	11950391134/28190951
Mu	1822	True	2973/13827889876967
Mu	1823	True	2394491494/21750543
Mu	1824	True	0
Mu	1825	True	1286047662/4438453
Mu	1826	True	0
Mu	1827	True	0
Mu	1828	True	0
Mu	1829	True	2828/7344019743555
Mu	1830	True	2167343674/20000339
Mu	1831	True	0
Mu	1832	True	865508753/4471678
Mu	1833	True	0
Mu	1834	True	1850227997/10014933
Mu	1835	True	0
Mu	1836	True	456367539/14388275
Mu	1837	True	2150/7218919632773
Mu	1838	True	0
Mu	1839	True	0
Mu	1840	True	936852691/2618872
Mu	1841	True	0
Mu	1842	True	0
Mu	1843	True	1596544591/7957654
Mu	1844	True	2655/8082581059202
Mu	1845	True	723526115/5117022
Mu	1846	True	0
Mu	1847	True	864254792/16557361
Mu	1848	True	1430945692/4354665
Mu	1849	True	0
Mu	1850	True	0
Mu	1851	True	0
Mu	1852	True	1948774993/8607114
Mu	1853	True	577/1582329810330
Mu	1854	True	187129038947/493706257
Mu	1855	True	0
Mu	1856	True	1327711679/7305610
Mu	1857	True	0
Mu	1858	True	930799306/29413289
Mu	1859	True	0
Mu	1860	True	1181/4954148373649
Mu	1861	True	1674642653/4603879
Mu	1862	True	0
Mu	1863	True	253351561/906451
Mu	1864	True	656/5839670827899
Mu	1865	True	0
Mu	1866	True	0
Mu	1867	True	0
Mu	1868	True	0
Mu	1869	True	0
Mu	1870	True	922858255/3775296
Mu	1871	True	2482/14792221835199
Mu	1872	True	1063309718/6758349
Mu	1873	True	0
Mu	1874	True	3633871898/7056765
Mu	1875	True	0
Mu	1876	True	878/17000765282115
Mu	1877	True	2513595427/3446984
Mu	1878	True	0
Mu	1879	True	0
Mu	1880	True	0
Mu	1881	True	0
Mu	1882	True	0
Mu	1883	True	8268766661/71315725
Mu	1884	True	0
Mu	1885	True	1147242725/1576807
Mu	1886	True	0
Mu	1887	True	0
Mu	1888	True	1652314127/3762261
Mu	1889	True	0
Mu	1890	True	0
Mu	1891	True	1305/8316997179641
Mu	1892	True	3373439548/6285441
Mu	1893	True	0
Mu	1894	True	2424286328/14686861
Mu	1895	True	0
Mu	1896	True	209334338/4254511
Mu	1897	True	0
Mu	1898	True	0
Mu	1899	True	0
Mu	1900	True	1218237025/6413741
Mu	1901	True	0
Mu	1902	True	0
Mu	1903	True	0
Mu	1904	True	0
Mu	1905	True	1617122055/5649631
Mu	1906	True	541/14810032111415
Mu	1907	True	2766269357/5781802
Mu	1908	True	1472/5279299283799
Mu	1909	True	1078792885/2269117
Mu	1910	True	1702/3417822260097
Mu	1911	True	1940245709/10569921
Mu	1912	True	920513695/6388442
Mu	1913	True	0
Mu	1914	True	0
Mu	1915	True	923/6453744330790
Mu	1916	True	2105268908/5922627
Mu	1917	True	0
Mu	1918	True	0
Mu	1919	True	0
Mu	1920	True	3666537259/3024347
Mu	1921	True	0
Mu	1922	True	1336817229/2050679
Mu	1923	True	0
Mu	1924	True	0
Mu	1925	True	1225334273/1800608
Mu	1926	True	0
Mu	1927	True	5496883927/12881227
Mu	1928	True	0
Mu	1929	True	0
Mu	1930	True	2263/5596225703923
Mu	1931	True	2501231787/3627539
Mu	1932	True	2017/7397699668136
Mu	1933	True	0
Mu	1934	True	0
Mu	1935	True	0
Mu	1936	True	0
Mu	1937	True	0
Mu	1938	True	0
Mu	1939	True	244/13188529854743
Mu	1940	True	0
Mu	1941	True	0
Mu	1942	True	1424549374/12085127
Mu	1943	True	0
Mu	1944	True	981981073/1751985
Mu	1945	True	0
Mu	1946	True	0
Mu	1947	True	0
Mu	1948	True	605623871/6616987
Mu	1949	True	0
Mu	1950	True	0
Mu	1951	True	4374601114/20486233
Mu	1952	True	0
Mu	1953	True	961612564/16982607
Mu	1954	True	1205/4513913498759
Mu	1955	True	2535271000/6703123
Mu	1956	True	0
Mu	1957	True	0
Mu	1958	True	0
Mu	1959	True	0
Mu	1960	True	40206186128/128616943
Mu	1961	True	0
Mu	1962	True	0
Mu	1963	True	0
Mu	1964	True	1000196334/6749539
Mu	1965	True	0
Mu	1966	True	1345923044/2288749
Mu	1967	True	0
Mu	1968	True	0
Mu	1969	True	0
Mu	1970	True	0
Mu	1971	True	0
Mu	1972	True	0
Mu	1973	True	0
Mu	1974	True	0
Mu	1975	True	1209142177/6991230
Mu	1976	True	0
Mu	1977	True	0
Mu	1978	True	0
Mu	1979	True	0
Mu	1980	True	0
Mu	1981	True	0
Mu	1982	True	935/3685790672893
Mu	1983	True	0
Mu	1984	True	1179814968/2794123
Mu	1985	True	0
Mu	1986	True	571378451/4362368
Mu	1987	True	0
Mu	1988	True	0
Mu	1989	True	751/24616489392334
Mu	1990	True	0
Mu	1991	True	0
Mu	1992	True	0
Mu	1993	True	0
Mu	1994	True	8745212181/117730228
Mu	1995	True	827/11021872173390
Mu	1996	True	3328325868/14719519
Mu	1997	True	0
Mu	1998	True	2262657065/9676699
Mu	1999	True	0
Mu	2000	True	0
Mu	2001	True	0
Mu	2002	True	1049024821/43606543
Mu	2003	True	0
Mu	2004	True	0
Mu	2005	True	241/15989115978854
Mu	2006	True	0
Mu	2007	True	9701340668/152613781
Mu	2008	True	0
Mu	2009	True	0
Mu	2010	True	0
Mu	2011	True	0
Mu	2012	True	0
Mu	2013	True	0
Mu	2014	True	503199294/22731391
Mu	2015	True	0
Mu	2016	True	132747325/25716787
Mu	2017	True	0
Mu	2018	True	1381345201/4253471
Mu	2019	True	0
Mu	2020	True	0
Mu	2021	True	0
Mu	2022	True	1142783306/3416087
Mu	2023	True	1082/4380234913563
Mu	2024	True	461/13933586551281
Mu	2025	True	2045705335/4146827
Mu	2026	True	0
Mu	2027	True	0
Mu	2028	True	0
Mu	2029	True	1622511662/5556201
Mu	2030	True	860777489/6111730
Mu	2031	True	0
Mu	2032	True	0
Mu	2033	True	1028/23801032553057
Mu	2034	True	0
Mu	2035	True	1531/8767371612990
Mu	2036	True	249120511/2373537
Mu	2037	True	0
Mu	2038	True	0
Mu	2039	True	422604986/2441931
Mu	2040	True	0
Mu	2041	True	4637740401/30498934
Mu	2042	True	0
Mu	2043	True	1290729976/4958475
Mu	2044	True	1151044019/6155395
Mu	2045	True	155/2554162008314
Mu	2046	True	1680595696/8887745
Mu	2047	True	0
Mu	2048	True	3428918716/6225639
Mu	2049	True	3685/8526853011917
Mu	2050	True	0
Mu	2051	True	2923438927/4452535
Mu	2052	True	0
Mu	2053	True	2212180909/16234570
Mu	2054	True	0
Mu	2055	True	3531031622/3191519
Mu	2056	True	1639/9125262516771
Mu	2057	True	2453062183/11628047
Mu	2058	True	0
Mu	2059	True	2571685556/4047609
Mu	2060	True	338146115/5076817
Mu	2061	True	0
Mu	2062	True	654693238/2773679
Mu	2063	True	0
Mu	2064	True	1942391433/4247702
Mu	2065	True	0
Mu	2066	True	0
Mu	2067	True	3452901769/19756804
Mu	2068	True	0
Mu	2069	True	240643231/24983589
Mu	2070	True	0
Mu	2071	True	0
Mu	2072	True	0
Mu	2073	True	0
Mu	2074	True	1405/12520397982552
Mu	2075	True	1461919379/5587854
Mu	2076	True	3247/16268875309773
Mu	2077	True	1769385463/2734808
Mu	2078	True	1219/2938727640043
Mu	2079	True	0
Mu	2080	True	865813805/2060877
Mu	2081	True	0
Mu	2082	True	447348193/3205120
Mu	2083	True	0
Mu	2084	True	2231093618/4673933
Mu	2085	True	0
Mu	2086	True	0
Mu	2087	True	1217403513/1497292
Mu	2088	True	686/11786189634903
Mu	2089	True	1110575533/11863129
Mu	2090	True	1822/8441907397291
Mu	2091	True	1335570839/10309963
Mu	2092	True	0
Mu	2093	True	0
Mu	2094	True	0
Mu	2095	True	387/13298426024732
Mu	2096	True	869154749/1023551
Mu	2097	True	0
Mu	2098	True	1218267679/1163604
Mu	2099	True	0
Mu	2100	True	2110015269/2441935
Mu	2101	True	0
Mu	2102	True	0
Mu	2103	True	8075772736/8257905
Mu	2104	True	0
Mu	2105	True	0
Mu	2106	True	0
Mu	2107	True	1306778827/27830033
Mu	2108	True	0
Mu	2109	True	0
Mu	2110	True	3584725097/10077033
Mu	2111	True	0
Mu	2112	True	499430965/2350162
Mu	2113	True	0
Mu	2114	True	3604916023/4103293
Mu	2115	True	0
Mu	2116	True	1115799503/11382617
Mu	2117	True	812692611/7932116
Mu	2118	True	0
Mu	2119	True	3165065873/9827520
Mu	2120	True	0
Mu	2121	True	0
Mu	2122	True	0
Mu	2123	True	1538793874/6694745
Mu	2124	True	0
Mu	2125	True	0
Mu	2126	True	0
Mu	2127	True	0
Mu	2128	True	0
Mu	2129	True	0
Mu	2130	True	324858640/50020393
Mu	2131	True	0
Mu	2132	True	1132966022/3629445
Mu	2133	True	1638/6749935918513
Mu	2134	True	1838257971/2122093
Mu	2135	True	0
Mu	2136	True	457/1887561488751
Mu	2137	True	1147485141/40471180
Mu	2138	True	0
Mu	2139	True	3626431510/8673273
Mu	2140	True	0
Mu	2141	True	0
Mu	2142	True	1552666891/4976815
Mu	2143	True	6619/10312117807744
Mu	2144	True	801570863/6636320
Mu	2145	True	0
Mu	2146	True	389818497/10431020
Mu	2147	True	71/4862865322572
Mu	2148	True	862741996/4612327
Mu	2149	True	0
Mu	2150	True	1380281417/5643071
Mu	2151	True	1078000208/1050489
Mu	2152	True	0
Mu	2153	True	2710516769/6374208
Mu	2154	True	0
Mu	2155	True	0
Mu	2156	True	2245/8892659870196
Mu	2157	True	5676054339/5760184
Mu	2158	True	0
Mu	2159	True	0
Mu	2160	True	4058624399/22243047
Mu	2161	True	0
Mu	2162	True	0
Mu	2163	True	0
Mu	2164	True	0
Mu	2165	True	2795/8736672575258
Mu	2166	True	11756/28988593571713
Mu	2167	True	1751086973/4420657
Mu	2168	True	0
Mu	2169	True	1549713434/5115883
Mu	2170	True	472/6538527463499
Mu	2171	True	2229588154/1264741
Mu	2172	True	0
Mu	2173	True	0
Mu	2174	True	6412104523/2964677
Mu	2175	True	1570/6628771190337
Mu	2176	True	6096196507/6063760
Mu	2177	True	0
Mu	2178	True	1980670083/6752159
Mu	2179	True	1416/7390871310641
Mu	2180	True	1019660960/1765763
Mu	2181	True	0
Mu	2182	True	0
Mu	2183	True	0
Mu	2184	True	2172859079/9031696
Mu	2185	True	0
Mu	2186	True	0
Mu	2187	True	358411093/1638343
Mu	2188	True	0
Mu	2189	True	1004625169/2163414
Mu	2190	True	4156/12572112004445
Mu	2191	True	2078138917/5046279
Mu	2192	True	0
Mu	2193	True	984025313/2584051
Mu	2194	True	1133871761/8865524
Mu	2195	True	0
Mu	2196	True	5996911763/6475728
Mu	2197	True	0
Mu	2198	True	0
Mu	2199	True	1916/4029994582875
Mu	2200	True	1361178716/1689665
Mu	2201	True	0
Mu	2202	True	0
Mu	2203	True	0
Mu	2204	True	0
Mu	2205	True	0
Mu	2206	True	0
Mu	2207	True	0
Mu	2208	True	991/12514723998712
Mu	2209	True	735394926/55883827
Mu	2210	True	0
Mu	2211	True	777825290/16171963
Mu	2212	True	0
Mu	2213	True	0
Mu	2214	True	1537/18564050208725
Mu	2215	True	0
Mu	2216	True	0
Mu	2217	True	3772202790/4197857
Mu	2218	True	0
Mu	2219	True	0
Mu	2220	True	2829406576/7756105
Mu	2221	True	1283/20131992330547
Mu	2222	True	1518495896/5356987
Mu	2223	True	0
Mu	2224	True	2906175551/7483527
Mu	2225	True	1132894677/4560464
Mu	2226	True	0
Mu	2227	True	2577192237/5098799
Mu	2228	True	3831/8862867517541
Mu	2229	True	569329901/6024470
Mu	2230	True	1525/9032511002357
Mu	2231	True	1313131391/6384583
Mu	2232	True	0
Mu	2233	True	1624257767/3336210
Mu	2234	True	523/2203204873035
Mu	2235	True	0
Mu	2236	True	3226883296/7493887
Mu	2237	True	0
Mu	2238	True	4653973556/3607539
Mu	2239	True	2252/4726350608399
Mu	2240	True	1310865946/1508193
Mu	2241	True	1901/7213027909850
Mu	2242	True	0
Mu	2243	True	2445412217/5720408
Mu	2244	True	0
Mu	2245	True	4611820091/3552075
Mu	2246	True	0
Mu	2247	True	0
Mu	2248	True	0
Mu	2249	True	746235278/1423061
Mu	2250	True	4501265891/5065895
Mu	2251	True	0
Mu	2252	True	2055184722/52161677
Mu	2253	True	69/214367258594
Mu	2254	True	2280228938/2176653
Mu	2255	True	0
Mu	2256	True	1141200602/7675771
Mu	2257	True	3000488608/5645291
Mu	2258	True	114/2647776203539
Mu	2259	True	2250740172/2843381
Mu	2260	True	1481/10511464629660
Mu	2261	True	1659219606/7818625
Mu	2262	True	0
Mu	2263	True	4686909240/9238181
Mu	2264	True	0
Mu	2265	True	0
Mu	2266	True	4006/11203373242301
Mu	2267	True	1377533843/9465737
Mu	2268	True	0
Mu	2269	True	0
Mu	2270	True	0
Mu	2271	True	0
Mu	2272	True	1983278325/1623212
Mu	2273	True	1607/2983417446144
Mu	2274	True	5698774940/6155523
Mu	2275	True	3523/12425752442729
Mu	2276	True	3737876589/4786247
Mu	2277	True	0
Mu	2278	True	0
Mu	2279	True	2682071297/1646759
Mu	2280	True	1612/9102804126685
Mu	2281	True	1202620721/10286282
Mu	2282	True	0
Mu	2283	True	2437686683/5313433
Mu	2284	True	0
Mu	2285	True	3522826243/2666096
Mu	2286	True	0
Mu	2287	True	4026528257/2856749
Mu	2288	True	433/10977989503968
Mu	2289	True	0
Mu	2290	True	0
Mu	2291	True	0
Mu	2292	True	2087411617/5500930
Mu	2293	True	0
Mu	2294	True	0
Mu	2295	True	0
Mu	2296	True	0
Mu	2297	True	0
Mu	2298	True	0
Mu	2299	True	2517652915/6464094
Mu	2300	True	0
Mu	2301	True	1562755413/7960456
Mu	2302	True	0
Mu	2303	True	1960968809/2466188
Mu	2304	True	0
Mu	2305	True	0
Mu	2306	True	4123636138/4562815
Mu	2307	True	0
Mu	2308	True	1598402584/25348993
Mu	2309	True	0
Mu	2310	True	1322278735/7236512
Mu	2311	True	1012/74483754234875
Mu	2312	True	0
Mu	2313	True	0
Mu	2314	True	8367372565/9043732
Mu	2315	True	0
Mu	2316	True	0
Mu	2317	True	1874828367/3539018
Mu	2318	True	0
Mu	2319	True	1701581848/5178339
Mu	2320	True	0
Mu	2321	True	1144579939/7352506
Mu	2322	True	0
Mu	2323	True	3419312569/8390323
Mu	2324	True	1486/7205442079429
Mu	2325	True	7912677039/18333836
Mu	2326	True	0
Mu	2327	True	1294143383/5592903
Mu	2328	True	0
Mu	2329	True	0
Mu	2330	True	1837/16295908730075
Mu	2331	True	0
Mu	2332	True	0
Mu	2333	True	0
Mu	2334	True	0
Mu	2335	True	0
Mu	2336	True	233630479/1644495
Mu	2337	True	3389/34128847240214
Mu	2338	True	3511606201/4295917
Mu	2339	True	752774849/3693919
Mu	2340	True	0
Mu	2341	True	1568718083/6183076
Mu	2342	True	707/4481474296142
Mu	2343	True	2861151917/4085628
Mu	2344	True	0
Mu	2345	True	803/10115467990137
Mu	2346	True	3848090834/5186089
Mu	2347	True	0
Mu	2348	True	1774707615/5443409
Mu	2349	True	0
Mu	2350	True	3171342661/3769313
Mu	2351	True	0
Mu	2352	True	1146957734/2156123
Mu	2353	True	0
Mu	2354	True	555714099/9454441
Mu	2355	True	1774651661/3912714
Mu	2356	True	0
Mu	2357	True	0
Mu	2358	True	0
Mu	2359	True	6945186789/5729960
Mu	2360	True	0
Mu	2361	True	4125997370/5887991
Mu	2362	True	0
Mu	2363	True	1051/3766339047033
Mu	2364	True	9135226998/10389847
Mu	2365	True	1712/13295608453017
Mu	2366	True	3193344119/6924931
Mu	2367	True	0
Mu	2368	True	1017741027/21220343
Mu	2369	True	13909/19435430219680
Mu	2370	True	0
Mu	2371	True	3323399016/3431959
Mu	2372	True	0
Mu	2373	True	791121831/1053919
Mu	2374	True	2024/3860118105843
Mu	2375	True	2129589572/3906893
Mu	2376	True	0
Mu	2377	True	0
Mu	2378	True	917017389/1516087
Mu	2379	True	0
Mu	2380	True	0
Mu	2381	True	0
Mu	2382	True	3451258822/4714037
Mu	2383	True	0
Mu	2384	True	586750013/11453983
Mu	2385	True	0
Mu	2386	True	0
Mu	2387	True	0
Mu	2388	True	0
Mu	2389	True	0
Mu	2390	True	0
Mu	2391	True	5469335073/21861721
Mu	2392	True	2312/4439411314325
Mu	2393	True	1615776181/2437324
Mu	2394	True	1157/6342004288619
Mu	2395	True	19537387597/12863484
Mu	2396	True	745/2756686589123
Mu	2397	True	0
Mu	2398	True	0
Mu	2399	True	0
Mu	2400	True	2291357581/3914676
Mu	2401	True	0
Mu	2402	True	4575776339/3624121
Mu	2403	True	0
Mu	2404	True	0
Mu	2405	True	0
Mu	2406	True	2101074482/2185893
Mu	2407	True	0
Mu	2408	True	2021252639/2608754
Mu	2409	True	1143514141/2228615
Mu	2410	True	0
Mu	2411	True	736536449/24987494
Mu	2412	True	0
Mu	2413	True	352272508/20480315
Mu	2414	True	0
Mu	2415	True	0
Mu	2416	True	0
Mu	2417	True	0
Mu	2418	True	0
Mu	2419	True	580/6901680460851
Mu	2420	True	4036953807/2867762
Mu	2421	True	1046/6963901081961
Mu	2422	True	15875357702/11244293
Mu	2423	True	0
Mu	2424	True	1078918940/3812837
Mu	2425	True	0
Mu	2426	True	1798/2775197865901
Mu	2427	True	4913842099/7439943
Mu	2428	True	0
Mu	2429	True	1252560984/1506431
Mu	2430	True	0
Mu	2431	True	455699769/3693037
Mu	2432	True	0
Mu	2433	True	7584339293/8930452
Mu	2434	True	4031/5554232084260
Mu	2435	True	1743085990/5334027
Mu	2436	True	0
Mu	2437	True	0
Mu	2438	True	3189771033/7380059
Mu	2439	True	0
Mu	2440	True	4223512436/3016573
Mu	2441	True	0
Mu	2442	True	0
Mu	2443	True	0
Mu	2444	True	826146656/10771421
Mu	2445	True	0
Mu	2446	True	317795752/625371
Mu	2447	True	0
Mu	2448	True	0
Mu	2449	True	0
Mu	2450	True	1513426364/5162143
Mu	2451	True	0
Mu	2452	True	298908892/1295289
Mu	2453	True	0
Mu	2454	True	0
Mu	2455	True	628682067/2447401
Mu	2456	True	0
Mu	2457	True	0
Mu	2458	True	448/6549970692845
Mu	2459	True	5923604435/6168479
Mu	2460	True	0
Mu	2461	True	2959449640/16826183
Mu	2462	True	2404122712/7329123
Mu	2463	True	0
Mu	2464	True	0
Mu	2465	True	0
Mu	2466	True	2869961353/4136606
Mu	2467	True	0
Mu	2468	True	1916641807/4239534
Mu	2469	True	0
Mu	2470	True	1820808026/2775165
Mu	2471	True	0
Mu	2472	True	0
Mu	2473	True	0
Mu	2474	True	0
Mu	2475	True	15472435727/15531011
Mu	2476	True	0
Mu	2477	True	662801995/3850299
Mu	2478	True	2953/8620981964449
Mu	2479	True	0
Mu	2480	True	0
Mu	2481	True	3162447701/5368124
Mu	2482	True	517/1315101082148
Mu	2483	True	0
Mu	2484	True	0
Mu	2485	True	2968359623/5509177
Mu	2486	True	0
Mu	2487	True	2178307905/3754486
Mu	2488	True	3810416277/10146233
Mu	2489	True	0
Mu	2490	True	1616701415/11187552
Mu	2491	True	0
Mu	2492	True	0
Mu	2493	True	0
Mu	2494	True	0
Mu	2495	True	783/25906940189504
Mu	2496	True	415964959/17134536
Mu	2497	True	0
Mu	2498	True	527171161/32200746
Mu	2499	True	0
Mu	2500	True	0
Mu	2501	True	0
Mu	2502	True	0
Mu	2503	True	0
Mu	2504	True	0
Mu	2505	True	2558660883/4658992
Mu	2506	True	0
Mu	2507	True	1517307984/5880421
Mu	2508	True	2479/10797481732498
Mu	2509	True	1478654573/3848448
Mu	2510	True	1345244981/7908593
Mu	2511	True	0
Mu	2512	True	1642917695/6860976
Mu	2513	True	3191/14392593564230
Mu	2514	True	1441197021/11663020
Mu	2515	True	0
Mu	2516	True	1158503495/9301639
Mu	2517	True	0
Mu	2518	True	2703325713/8694458
Mu	2519	True	0
Mu	2520	True	0
Mu	2521	True	2721855694/2418529
Mu	2522	True	0
Mu	2523	True	1675941891/3129277
Mu	2524	True	0
Mu	2525	True	0
Mu	2526	True	0
Mu	2527	True	0
Mu	2528	True	3092621527/7334204
Mu	2529	True	0
Mu	2530	True	2496655807/4867168
Mu	2531	True	463/2066295549367
Mu	2532	True	0
Mu	2533	True	0
Mu	2534	True	1196867353/4650444
Mu	2535	True	4423467248/3925123
Mu	2536	True	0
Mu	2537	True	10049516243/21983161
Mu	2538	True	3600/27961748585777
Mu	2539	True	1891091951/8092669
Mu	2540	True	984/2175178095773
Mu	2541	True	1874063965/6347046
Mu	2542	True	0
Mu	2543	True	0
Mu	2544	True	4253807043/3390638
Mu	2545	True	0
Mu	2546	True	0
Mu	2547	True	0
Mu	2548	True	264435947/1652249
Mu	2549	True	0
Mu	2550	True	0
Mu	2551	True	0
Mu	2552	True	6634217253/14121460
Mu	2553	True	0
Mu	2554	True	0
Mu	2555	True	0
Mu	2556	True	0
Mu	2557	True	8595613751/5392937
Mu	2558	True	0
Mu	2559	True	2328082843/1614755
Mu	2560	True	0
Mu	2561	True	1684317095/2497904
Mu	2562	True	0
Mu	2563	True	0
Mu	2564	True	3604880029/5228323
Mu	2565	True	0
Mu	2566	True	1633976890/4691013
Mu	2567	True	0
Mu	2568	True	2597224475/2930703
Mu	2569	True	0
Mu	2570	True	2732178860/5753569
Mu	2571	True	0
Mu	2572	True	2210532702/1724383
Mu	2573	True	0
Mu	2574	True	0
Mu	2575	True	539045283/1615963
Mu	2576	True	0
Mu	2577	True	5198064883/5873583
Mu	2578	True	1039/11237199802644
Mu	2579	True	0
Mu	2580	True	0
Mu	2581	True	0
Mu	2582	True	3638/15399539908073
Mu	2583	True	94596703/86997226
Mu	2584	True	2132579501/7659893
Mu	2585	True	2801/2550136105123
Mu	2586	True	1651296483/2655914
Mu	2587	True	1579/4769218509464
Mu	2588	True	3245482363/9623291
Mu	2589	True	408/13453069099723
Mu	2590	True	2478790477/7470365
Mu	2591	True	4531143857/5441723
Mu	2592	True	413/12129847368098
Mu	2593	True	1459425286/7477285
Mu	2594	True	3248/5018234542703
Mu	2595	True	2276046925/9012648
Mu	2596	True	0
Mu	2597	True	0
Mu	2598	True	0
Mu	2599	True	545382141/975772
Mu	2600	True	0
Mu	2601	True	0
Mu	2602	True	5315452829/40291380
Mu	2603	True	2607/6697170315068
Mu	2604	True	3893078727/3322889
Mu	2605	True	809/1917651771262
Mu	2606	True	1537183721/5549805
Mu	2607	True	1907/4050587282519
Mu	2608	True	6328043303/6951157
Mu	2609	True	0
Mu	2610	True	1637975202/2673547
Mu	2611	True	0
Mu	2612	True	0
Mu	2613	True	0
Mu	2614	True	575739176/1080627
Mu	2615	True	0
Mu	2616	True	1620103966/35065721
Mu	2617	True	1442/13415913342457
Mu	2618	True	866943194/3179719
Mu	2619	True	0
Mu	2620	True	0
Mu	2621	True	3351561308/3535643
Mu	2622	True	661/8622310648467
Mu	2623	True	2231110671/4165915
Mu	2624	True	0
Mu	2625	True	3100666321/3548906
Mu	2626	True	0
Mu	2627	True	2800/14206695559793
Mu	2628	True	0
Mu	2629	True	0
Mu	2630	True	10595665203/10400222
Mu	2631	True	0
Mu	2632	True	0
Mu	2633	True	0
Mu	2634	True	3084816429/2343535
Mu	2635	True	0
Mu	2636	True	6091705089/7258109
Mu	2637	True	0
Mu	2638	True	0
Mu	2639	True	0
Mu	2640	True	0
Mu	2641	True	2684918196/3330935
Mu	2642	True	497/2374733909032
Mu	2643	True	4175967413/1835324
Mu	2644	True	0
Mu	2645	True	1320918923/2843807
Mu	2646	True	554/1124287290713
Mu	2647	True	460781634/15642833
Mu	2648	True	0
Mu	2649	True	1818310992/2353231
Mu	2650	True	0
Mu	2651	True	878525273/2667636
Mu	2652	True	0
Mu	2653	True	1299/8139481779802
Mu	2654	True	1487325161/5314496
Mu	2655	True	0
Mu	2656	True	2513110598/5316415
Mu	2657	True	0
Mu	2658	True	0
Mu	2659	True	0
Mu	2660	True	0
Mu	2661	True	0
Mu	2662	True	1029081303/13115881
Mu	2663	True	0
Mu	2664	True	0
Mu	2665	True	1688282542/5932033
Mu	2666	True	773/4399527277467
Mu	2667	True	2840107027/8179241
Mu	2668	True	0
Mu	2669	True	2718319453/6530251
Mu	2670	True	0
Mu	2671	True	0
Mu	2672	True	2738995009/6031343
Mu	2673	True	0
Mu	2674	True	0
Mu	2675	True	1682/9898947228663
Mu	2676	True	1292049707/7780413
Mu	2677	True	0
Mu	2678	True	877643939/3370065
Mu	2679	True	0
Mu	2680	True	1640948530/5439987
Mu	2681	True	435/17714865997231
Mu	2682	True	0
Mu	2683	True	0
Mu	2684	True	0
Mu	2685	True	3436811267/5376078
Mu	2686	True	0
Mu	2687	True	4083448200/4465139
Mu	2688	True	0
Mu	2689	True	0
Mu	2690	True	0
Mu	2691	True	107350123/606173
Mu	2692	True	0
Mu	2693	True	0
Mu	2694	True	0
Mu	2695	True	0
Mu	2696	True	0
Mu	2697	True	2600931041/4724141
Mu	2698	True	0
Mu	2699	True	0
Mu	2700	True	72686042654/458431725
Mu	2701	True	0
Mu	2702	True	0
Mu	2703	True	0
Mu	2704	True	0
Mu	2705	True	0
Mu	2706	True	0
Mu	2707	True	0
Mu	2708	True	974130634/3086607
Mu	2709	True	1215/8106871243339
Mu	2710	True	957365989/50737566
Mu	2711	True	9451/190058491447147
Mu	2712	True	0
Mu	2713	True	0
Mu	2714	True	0
Mu	2715	True	0
Mu	2716	True	0
Mu	2717	True	875714459/26853079
Mu	2718	True	0
Mu	2719	True	974021976/15965233
Mu	2720	True	3167/18976438645731
Mu	2721	True	0
Mu	2722	True	0
Mu	2723	True	1207768458/4802567
Mu	2724	True	255682254/3924763
Mu	2725	True	0
Mu	2726	True	503425135/3916406
Mu	2727	True	1687/13365490558233
Mu	2728	True	364164433/29034722
Mu	2729	True	0
Mu	2730	True	0
Mu	2731	True	1407243077/9406620
Mu	2732	True	977/2696413136455
Mu	2733	True	2240806933/18436210
Mu	2734	True	0
Mu	2735	True	1731172310/13955251
Mu	2736	True	0
Mu	2737	True	1486932752/11300393
Mu	2738	True	0
Mu	2739	True	1641966626/6468871
Mu	2740	True	306858755/2566374
Mu	2741	True	5587/6891387250228
Mu	2742	True	1494374994/5583547
Mu	2743	True	0
Mu	2744	True	2690664598/4927259
Mu	2745	True	967/3808036088949
Mu	2746	True	0
Mu	2747	True	616879699/17861633
Mu	2748	True	0
Mu	2749	True	5322567520/6989251
Mu	2750	True	639/9251552860952
Mu	2751	True	3009418923/9840371
Mu	2752	True	0
Mu	2753	True	0
Mu	2754	True	0
Mu	2755	True	0
Mu	2756	True	2338797221/3403991
Mu	2757	True	0
Mu	2758	True	4767221596/6542577
Mu	2759	True	0
Mu	2760	True	7558437217/20545637
Mu	2761	True	0
Mu	2762	True	0
Mu	2763	True	2338615592/2214293
Mu	2764	True	0
Mu	2765	True	0
Mu	2766	True	0
Mu	2767	True	0
Mu	2768	True	1010/5657012744747
Mu	2769	True	3080847947/9438420
Mu	2770	True	0
Mu	2771	True	1578666107/15637859
Mu	2772	True	0
Mu	2773	True	0
Mu	2774	True	0
Mu	2775	True	0
Mu	2776	True	805936765/3320148
Mu	2777	True	0
Mu	2778	True	668412301/2228985
Mu	2779	True	0
Mu	2780	True	2636696786/6197847
Mu	2781	True	0
Mu	2782	True	1010898749/45267944
Mu	2783	True	1645054865/3145516
Mu	2784	True	0
Mu	2785	True	0
Mu	2786	True	0
Mu	2787	True	393598776/884327
Mu	2788	True	0
Mu	2789	True	3113744186/6089417
Mu	2790	True	7476/24417174440941
Mu	2791	True	3106654262/2972097
Mu	2792	True	261/4732857213835
Mu	2793	True	0
Mu	2794	True	0
Mu	2795	True	693/18519461858075
Mu	2796	True	0
Mu	2797	True	0
Mu	2798	True	0
Mu	2799	True	0
Mu	2800	True	332922490/4026151
Mu	2801	True	1135/4589180151522
Mu	2802	True	6010773097/12012668
Mu	2803	True	0
Mu	2804	True	0
Mu	2805	True	3438879115/4171366
Mu	2806	True	0
Mu	2807	True	1779395134/3349029
Mu	2808	True	0
Mu	2809	True	3038932698/4286345
Mu	2810	True	0
Mu	2811	True	0
Mu	2812	True	1119188882/1464395
Mu	2813	True	0
Mu	2814	True	3468536345/2796264
Mu	2815	True	0
Mu	2816	True	2986934927/12665441
Mu	2817	True	1975/10054408060761
Mu	2818	True	2342618555/4293632
Mu	2819	True	0
Mu	2820	True	913057229/1836391
Mu	2821	True	1028/19250380558571
Mu	2822	True	0
Mu	2823	True	298042887/16194437
Mu	2824	True	0
Mu	2825	True	0
Mu	2826	True	0
Mu	2827	True	1669583991/19195325
Mu	2828	True	0
Mu	2829	True	0
Mu	2830	True	0
Mu	2831	True	1723817899/5782083
Mu	2832	True	0
Mu	2833	True	1909614979/2351801
Mu	2834	True	0
Mu	2835	True	1147512603/3184444
Mu	2836	True	0
Mu	2837	True	343366958/16263735
Mu	2838	True	0
Mu	2839	True	2292479777/5925183
Mu	2840	True	1533659637/2808788
Mu	2841	True	1549/4607057333247
Mu	2842	True	0
Mu	2843	True	0
Mu	2844	True	2192098162/5711175
Mu	2845	True	0
Mu	2846	True	2838061468/5777899
Mu	2847	True	685121641/28757174
Mu	2848	True	0
Mu	2849	True	3646382934/3785639
Mu	2850	True	0
Mu	2851	True	4103119542/8368595
Mu	2852	True	1625/13641045567446
Mu	2853	True	1345183023/4547921
Mu	2854	True	1530/10672526016389
Mu	2855	True	879735969/1495244
Mu	2856	True	0
Mu	2857	True	1163767807/7830283
Mu	2858	True	590406565/9773538
Mu	2859	True	0
Mu	2860	True	8772798151/7578089
Mu	2861	True	0
Mu	2862	True	0
Mu	2863	True	1715/6446538644118
Mu	2864	True	0
Mu	2865	True	0
Mu	2866	True	1421657013/6963431
Mu	2867	True	0
Mu	2868	True	1543540719/8234053
Mu	2869	True	0
Mu	2870	True	0
Mu	2871	True	0
Mu	2872	True	0
Mu	2873	True	928376039/2385200
Mu	2874	True	0
Mu	2875	True	0
Mu	2876	True	0
Mu	2877	True	0
Mu	2878	True	0
Mu	2879	True	5690643312/2613185
Mu	2880	True	0
Mu	2881	True	0
Mu	2882	True	0
Mu	2883	True	310453229/2595671
Mu	2884	True	0
Mu	2885	True	3155/5987248483569
Mu	2886	True	0
Mu	2887	True	0
Mu	2888	True	0
Mu	2889	True	0
Mu	2890	True	832774133/16408431
Mu	2891	True	0
Mu	2892	True	0
Mu	2893	True	1337476805/7654796
Mu	2894	True	827/11359010049545
Mu	2895	True	0
Mu	2896	True	1598/14170398518063
Mu	2897	True	0
Mu	2898	True	0
Mu	2899	True	2581078163/4640634
Mu	2900	True	0
Mu	2901	True	4838594291/2761798
Mu	2902	True	0
Mu	2903	True	0
Mu	2904	True	0
Mu	2905	True	0
Mu	2906	True	2861129174/5517627
Mu	2907	True	0
Mu	2908	True	0
Mu	2909	True	0
Mu	2910	True	2625705854/10248159
Mu	2911	True	0
Mu	2912	True	0
Mu	2913	True	884/6939327846811
Mu	2914	True	2291186435/9880239
Mu	2915	True	0
Mu	2916	True	5805315450/3408659
Mu	2917	True	0
Mu	2918	True	0
Mu	2919	True	1957667899/5653929
Mu	2920	True	0
Mu	2921	True	6659195637/4697203
Mu	2922	True	0
Mu	2923	True	28576943051/15208095
Mu	2924	True	0
Mu	2925	True	0
Mu	2926	True	0
Mu	2927	True	0
Mu	2928	True	0
Mu	2929	True	1010449601/9833132
Mu	2930	True	0
Mu	2931	True	229357957/22166106
Mu	2932	True	0
Mu	2933	True	0
Mu	2934	True	0
Mu	2935	True	0
Mu	2936	True	1633/108933148707126
Mu	2937	True	871736972/18555957
Mu	2938	True	0
Mu	2939	True	779853106/3852401
Mu	2940	True	1721584681/15694381
Mu	2941	True	0
Mu	2942	True	0
Mu	2943	True	0
Mu	2944	True	0
Mu	2945	True	0
Mu	2946	True	769467705/16782032
Mu	2947	True	1662953140/17326691
Mu	2948	True	0
Mu	2949	True	1501563264/7052449
Mu	2950	True	860/10952965579271
Mu	2951	True	330140840/672547
Mu	2952	True	0
Mu	2953	True	0
Mu	2954	True	0
Mu	2955	True	751730674/9465373
Mu	2956	True	0
Mu	2957	True	1339407601/10505532
Mu	2958	True	924147701/14034771
Mu	2959	True	0
Mu	2960	True	2770755597/7601674
Mu	2961	True	441/26440650411607
Mu	2962	True	0
Mu	2963	True	0
Mu	2964	True	0
Mu	2965	True	0
Mu	2966	True	830699637/7782487
Mu	2967	True	0
Mu	2968	True	2215531947/3427562
Mu	2969	True	0
Mu	2970	True	0
Mu	2971	True	1522/12607857680031
Mu	2972	True	0
Mu	2973	True	1517833588/7024665
Mu	2974	True	0
Mu	2975	True	0
Mu	2976	True	0
Mu	2977	True	0
Mu	2978	True	0
Mu	2979	True	0
Mu	2980	True	0
Mu	2981	True	0
Mu	2982	True	0
Mu	2983	True	0
Mu	2984	True	0
Mu	2985	True	165340768/725779
Mu	2986	True	1984/10060609769193
Mu	2987	True	2162261607/10372372
Mu	2988	True	0
Mu	2989	True	0
Mu	2990	True	0
Mu	2991	True	0
Mu	2992	True	937295393/15229084
Mu	2993	True	126/5831199251431
Mu	2994	True	0
Mu	2995	True	0
Mu	2996	True	430042615/5013408
Mu	2997	True	0
Mu	2998	True	0
Mu	2999	True	0
Mu	3000	True	0
Mu	3001	True	0
Mu	3002	True	0
Mu	3003	True	0
Mu	3004	True	462759742/10203717
Mu	3005	True	1318/17420580542991
Mu	3006	True	670753673/11705086
Mu	3007	True	0
Mu	3008	True	0
Mu	3009	True	834801971/22978726
Mu	3010	True	0
Mu	3011	True	0
Mu	3012	True	0
Mu	3013	True	1496610643/4848069
Mu	3014	True	0
Mu	3015	True	0
Mu	3016	True	0
Mu	3017	True	231/7495822949014
Mu	3018	True	0
Mu	3019	True	0
Mu	3020	True	1419327936/3739963
Mu	3021	True	0
Mu	3022	True	0
Mu	3023	True	233/3361297767238
Mu	3024	True	0
Mu	3025	True	2125109053/4272888
Mu	3026	True	0
Mu	3027	True	0
Mu	3028	True	0
Mu	3029	True	0
Mu	3030	True	1759/7400662654867
Mu	3031	True	0
Mu	3032	True	1183565051/5847736
Mu	3033	True	0
Mu	3034	True	2204999413/15904108
Mu	3035	True	0
Mu	3036	True	0
Mu	3037	True	1864/5446474655951
Mu	3038	True	0
Mu	3039	True	2897839433/8135347
Mu	3040	True	1325/5981396053631
Mu	3041	True	0
Mu	3042	True	0
Mu	3043	True	733364246/1465413
Mu	3044	True	0
Mu	3045	True	0
Mu	3046	True	1123030568/9610467
Mu	3047	True	0
Mu	3048	True	786689501/5639499
Mu	3049	True	3135/123841324705174
Mu	3050	True	1323284014/1862379
Mu	3051	True	2428750443/5807677
Mu	3052	True	1591/3100688808253
Mu	3053	True	9903331751/11383556
Mu	3054	True	2153/11478691783725
Mu	3055	True	0
Mu	3056	True	0
Mu	3057	True	1591899371/12176177
Mu	3058	True	0
Mu	3059	True	1024664581/13912320
Mu	3060	True	0
Mu	3061	True	1350/6109890077027
Mu	3062	True	3913639711/19441644
Mu	3063	True	0
Mu	3064	True	1479857383/5590555
Mu	3065	True	0
Mu	3066	True	1817633907/33679288
Mu	3067	True	1764/6965485999873
Mu	3068	True	0
Mu	3069	True	0
Mu	3070	True	1067/10813351679376
Mu	3071	True	821187627/25893731
Mu	3072	True	947/12180399762001
Mu	3073	True	0
Mu	3074	True	0
Mu	3075	True	442161704/9715733
Mu	3076	True	0
Mu	3077	True	1070009294/6460401
Mu	3078	True	0
Mu	3079	True	1694535046/6213389
Mu	3080	True	0
Mu	3081	True	0
Mu	3082	True	335121197/1412417
Mu	3083	True	0
Mu	3084	True	11313474813/11054803
Mu	3085	True	2453/5413035409962
Mu	3086	True	0
Mu	3087	True	2133592063/6059015
Mu	3088	True	0
Mu	3089	True	0
Mu	3090	True	0
Mu	3091	True	1535217175/4235438
Mu	3092	True	249/4871302605430
Mu	3093	True	0
Mu	3094	True	0
Mu	3095	True	3892990097/6929574
Mu	3096	True	2780554144/5633845
Mu	3097	True	0
Mu	3098	True	440239774/793899
Mu	3099	True	2216/4687401052353
Mu	3100	True	0
Mu	3101	True	0
Mu	3102	True	2201745633/11120476
Mu	3103	True	2765956012/6338575
Mu	3104	True	1906/9308213201257
Mu	3105	True	1081484135/5108113
Mu	3106	True	0
Mu	3107	True	0
Mu	3108	True	0
Mu	3109	True	423022247/8337759
Mu	3110	True	0
Mu	3111	True	0
Mu	3112	True	1438031149/3535907
Mu	3113	True	0
Mu	3114	True	2319628108/6344741
Mu	3115	True	0
Mu	3116	True	1415705276/12943705
Mu	3117	True	0
Mu	3118	True	377/2468326748926
Mu	3119	True	926137979/3594231
Mu	3120	True	473/6413655084619
Mu	3121	True	747427658/2634807
Mu	3122	True	0
Mu	3123	True	633420893/13385259
Mu	3124	True	1682/10306629873363
Mu	3125	True	1798464781/6142028
Mu	3126	True	0
Mu	3127	True	0
Mu	3128	True	0
Mu	3129	True	0
Mu	3130	True	850632220/22092943
Mu	3131	True	0
Mu	3132	True	0
Mu	3133	True	0
Mu	3134	True	1127575673/7830206
Mu	3135	True	0
Mu	3136	True	811/11253004770020
Mu	3137	True	1266702944/18185643
Mu	3138	True	0
Mu	3139	True	1950415729/16140166
Mu	3140	True	0
Mu	3141	True	0
Mu	3142	True	0
Mu	3143	True	0
Mu	3144	True	1921103587/4376447
Mu	3145	True	0
Mu	3146	True	995065758/6546841
Mu	3147	True	0
Mu	3148	True	0
Mu	3149	True	0
Mu	3150	True	249785411/94581796
Mu	3151	True	0
Mu	3152	True	0
Mu	3153	True	2554579483/3241975
Mu	3154	True	1389/5287105927721
Mu	3155	True	879281216/9421911
Mu	3156	True	0
Mu	3157	True	1004938975/792033
Mu	3158	True	0
Mu	3159	True	0
Mu	3160	True	3442009615/9714752
Mu	3161	True	2413/10746580184210
Mu	3162	True	11015392035/22982572
Mu	3163	True	0
Mu	3164	True	1142509416/11909483
Mu	3165	True	0
Mu	3166	True	742961547/2769008
Mu	3167	True	2811645303/2291596
Mu	3168	True	0
Mu	3169	True	3132670651/10010078
Mu	3170	True	0
Mu	3171	True	859447308/9704645
Mu	3172	True	0
Mu	3173	True	14537577227/16447155
Mu	3174	True	0
Mu	3175	True	0
Mu	3176	True	812077875/860791
Mu	3177	True	1036/871389479427
Mu	3178	True	0
Mu	3179	True	0
Mu	3180	True	0
Mu	3181	True	0
Mu	3182	True	0
Mu	3183	True	0
Mu	3184	True	0
Mu	3185	True	0
Mu	3186	True	2124885891/7173283
Mu	3187	True	0
Mu	3188	True	0
Mu	3189	True	842447571/14724646
Mu	3190	True	0
Mu	3191	True	0
Mu	3192	True	0
Mu	3193	True	2459980975/2230603
Mu	3194	True	1895/9548942031854
Mu	3195	True	0
Mu	3196	True	1975412318/2882873
Mu	3197	True	0
Mu	3198	True	0
Mu	3199	True	0
Mu	3200	True	0
Mu	3201	True	0
Mu	3202	True	2410905624/42676981
Mu	3203	True	0
Mu	3204	True	0
Mu	3205	True	0
Mu	3206	True	0
Mu	3207	True	0
Mu	3208	True	0
Mu	3209	True	2291740163/9798820
Mu	3210	True	0
Mu	3211	True	0
Mu	3212	True	1543/17787970705096
Mu	3213	True	1511942053/24185648
Mu	3214	True	0
Mu	3215	True	453985739/3246567
Mu	3216	True	0
Mu	3217	True	2408596454/13349337
Mu	3218	True	1537/11558166133345
Mu	3219	True	2516890585/10233849
Mu	3220	True	0
Mu	3221	True	0
Mu	3222	True	2262245640/5904067
Mu	3223	True	0
Mu	3224	True	1322295435/4998419
Mu	3225	True	0
Mu	3226	True	785/15079112994976
Mu	3227	True	4052113028/4115651
Mu	3228	True	0
Mu	3229	True	0
Mu	3230	True	1060/2192307862111
Mu	3231	True	5665658287/27298862
Mu	3232	True	0
Mu	3233	True	0
Mu	3234	True	0
Mu	3235	True	819291330/2476589
Mu	3236	True	4721166363/6062261
Mu	3237	True	774/11898219234133
Mu	3238	True	0
Mu	3239	True	0
Mu	3240	True	1867822862/5790895
Mu	3241	True	0
Mu	3242	True	3923801472/4337335
Mu	3243	True	0
Mu	3244	True	0
Mu	3245	True	944450471/1338539
Mu	3246	True	0
Mu	3247	True	1958970795/5827094
Mu	3248	True	1055/10289547294524
Mu	3249	True	186772163/25584027
Mu	3250	True	0
Mu	3251	True	1709/16230667350762
Mu	3252	True	5341964295/3633931
Mu	3253	True	0
Mu	3254	True	2225127765/4100657
Mu	3255	True	0
Mu	3256	True	8650645139/9313108
Mu	3257	True	0
Mu	3258	True	0
Mu	3259	True	0
Mu	3260	True	2121/3766945254815
Mu	3261	True	495359078/1456499
Mu	3262	True	0
Mu	3263	True	0
Mu	3264	True	0
Mu	3265	True	884512055/6157577
Mu	3266	True	1642/6887401105187
Mu	3267	True	7417577194/5335969
Mu	3268	True	0
Mu	3269	True	0
Mu	3270	True	466/6709860670999
Mu	3271	True	2170763607/9850807
Mu	3272	True	0
Mu	3273	True	764/1542612638145
Mu	3274	True	2270957533/7315728
Mu	3275	True	0
Mu	3276	True	1035994113/1098536
Mu	3277	True	1062/6069526412965
Mu	3278	True	0
Mu	3279	True	2639151559/3458463
Mu	3280	True	0
Mu	3281	True	0
Mu	3282	True	0
Mu	3283	True	2829980129/4484158
Mu	3284	True	0
Mu	3285	True	0
Mu	3286	True	0
Mu	3287	True	9694115801/24828371
Mu	3288	True	0
Mu	3289	True	1575628489/4622038
Mu	3290	True	1262831893/8310208
Mu	3291	True	0
Mu	3292	True	1389278215/2584458
Mu	3293	True	1017/7699036044824
Mu	3294	True	13903617990/21277823
Mu	3295	True	0
Mu	3296	True	1747417447/6595558
Mu	3297	True	0
Mu	3298	True	1207392188/14177345
Mu	3299	True	567/12258021683312
Mu	3300	True	1515/6346349118823
Mu	3301	True	3701802231/4446110
Mu	3302	True	0
Mu	3303	True	2833078764/4344433
Mu	3304	True	0
Mu	3305	True	0
Mu	3306	True	0
Mu	3307	True	0
Mu	3308	True	279755197/9923872
Mu	3309	True	0
Mu	3310	True	996457739/23572018
Mu	3311	True	0
Mu	3312	True	0
Mu	3313	True	0
Mu	3314	True	1406445803/6430621
Mu	3315	True	1470/10933267886771
Mu	3316	True	1989975149/5730989
Mu	3317	True	0
Mu	3318	True	0
Mu	3319	True	0
Mu	3320	True	0
Mu	3321	True	2582185558/4210821
Mu	3322	True	0
Mu	3323	True	0
Mu	3324	True	981/4782978246829
Mu	3325	True	0
Mu	3326	True	3347/12324614288631
Mu	3327	True	3416771713/14216674
Mu	3328	True	1163/2231708397297
Mu	3329	True	1917091774/7995503
Mu	3330	True	763/31488732677464
Mu	3331	True	0
Mu	3332	True	0
Mu	3333	True	0
Mu	3334	True	462968572/6688635
Mu	3335	True	0
Mu	3336	True	470878719/1699213
Mu	3337	True	0
Mu	3338	True	3487765592/4521425
Mu	3339	True	0
Mu	3340	True	0
Mu	3341	True	343049497/1794224
Mu	3342	True	1425/19784698262882
Mu	3343	True	1694838601/6077583
Mu	3344	True	2983/6672658924296
Mu	3345	True	1312042849/12657886
Mu	3346	True	2652085094/2588843
Mu	3347	True	1061/8682518347023
Mu	3348	True	7665130577/80643835
Mu	3349	True	655/5334847511684
Mu	3350	True	1530036037/3759954
Mu	3351	True	1388/7172626405735
Mu	3352	True	948064840/6875183
Mu	3353	True	0
Mu	3354	True	1967668485/9047966
Mu	3355	True	0
Mu	3356	True	0
Mu	3357	True	1190833423/21914874
Mu	3358	True	0
Mu	3359	True	1334833739/4981474
Mu	3360	True	0
Mu	3361	True	3619918871/6806558
Mu	3362	True	2051/17240274446340
Mu	3363	True	0
Mu	3364	True	479889695/18803176
Mu	3365	True	118/5195059196589
Mu	3366	True	2272784825/5328291
Mu	3367	True	0
Mu	3368	True	1145126379/17148694
Mu	3369	True	0
Mu	3370	True	1197319007/3504102
Mu	3371	True	765181577/1593666
Mu	3372	True	0
Mu	3373	True	855160672/6506321
Mu	3374	True	3247/15393917082440
Mu	3375	True	0
Mu	3376	True	2980/3832266956559
Mu	3377	True	1145742041/1972932
Mu	3378	True	2891384576/4630285
Mu	3379	True	0
Mu	3380	True	2629918070/2156147
Mu	3381	True	0
Mu	3382	True	0
Mu	3383	True	0
Mu	3384	True	340038953/26932653
Mu	3385	True	0
Mu	3386	True	2554719141/3703541
Mu	3387	True	0
Mu	3388	True	1912244245/6432282
Mu	3389	True	0
Mu	3390	True	1480089823/9572655
Mu	3391	True	1224/4333970153237
Mu	3392	True	0
Mu	3393	True	6351268621/8507393
Mu	3394	True	0
Mu	3395	True	2935294673/4589201
Mu	3396	True	2684/5411434791447
Mu	3397	True	3490556368/4632633
Mu	3398	True	0
Mu	3399	True	0
Mu	3400	True	2611709738/2378111
Mu	3401	True	0
Mu	3402	True	0
Mu	3403	True	0
Mu	3404	True	780257241/1039300
Mu	3405	True	6091/14697020522606
Mu	3406	True	2484560887/2311079
Mu	3407	True	0
Mu	3408	True	2481790299/6539333
Mu	3409	True	0
Mu	3410	True	3857/13908541681119
Mu	3411	True	1847385173/6816645
Mu	3412	True	0
Mu	3413	True	4276182587/6535304
Mu	3414	True	0
Mu	3415	True	0
Mu	3416	True	0
Mu	3417	True	0
Mu	3418	True	0
Mu	3419	True	0
Mu	3420	True	3010636970/9186629
Mu	3421	True	0
Mu	3422	True	0
Mu	3423	True	0
Mu	3424	True	1303622116/1944915
Mu	3425	True	0
Mu	3426	True	0
Mu	3427	True	4914462785/6195092
Mu	3428	True	0
Mu	3429	True	0
Mu	3430	True	0
Mu	3431	True	5902326598/17830781
Mu	3432	True	0
Mu	3433	True	1007261467/2434418
Mu	3434	True	0
Mu	3435	True	2923213955/2021942
Mu	3436	True	0
Mu	3437	True	0
Mu	3438	True	566188903/18396027
Mu	3439	True	0
Mu	3440	True	2109578006/3400433
Mu	3441	True	0
Mu	3442	True	7818062711/11647547
Mu	3443	True	0
Mu	3444	True	3702227868/2469569
Mu	3445	True	0
Mu	3446	True	3120376612/6243695
Mu	3447	True	0
Mu	3448	True	2825802178/6624217
Mu	3449	True	0
Mu	3450	True	0
Mu	3451	True	0
Mu	3452	True	0
Mu	3453	True	760/8370065208897
Mu	3454	True	1277364492/6663805
Mu	3455	True	0
Mu	3456	True	0
Mu	3457	True	3380259919/4541043
Mu	3458	True	0
Mu	3459	True	1857931867/7012767
Mu	3460	True	0
Mu	3461	True	0
Mu	3462	True	0
Mu	3463	True	0
Mu	3464	True	0
Mu	3465	True	0
Mu	3466	True	2913578699/5701633
Mu	3467	True	0
Mu	3468	True	0
Mu	3469	True	1543/4420594620680
Mu	3470	True	1427316555/1903894
Mu	3471	True	433/5098067171209
Mu	3472	True	4996763671/6106646
Mu	3473	True	0
Mu	3474	True	0
Mu	3475	True	2242203677/4616617
Mu	3476	True	0
Mu	3477	True	46530488/4414975
Mu	3478	True	0
Mu	3479	True	1344231194/4280561
Mu	3480	True	0
Mu	3481	True	0
Mu	3482	True	0
Mu	3483	True	4331348736/5355331
Mu	3484	True	501/6039615518771
Mu	3485	True	1159453530/54346993
Mu	3486	True	0
Mu	3487	True	0
Mu	3488	True	0
Mu	3489	True	0
Mu	3490	True	0
Mu	3491	True	0
Mu	3492	True	3152464825/5857171
Mu	3493	True	0
Mu	3494	True	2318386295/5064523
Mu	3495	True	0
Mu	3496	True	0
Mu	3497	True	0
Mu	3498	True	0
Mu	3499	True	0
Mu	3500	True	1091160420/13193849
Mu	3501	True	0
Mu	3502	True	1421873649/7740988
Mu	3503	True	1357/3095578291008
Mu	3504	True	3179005541/8462764
Mu	3505	True	1877348833/15474999
Mu	3506	True	0
Mu	3507	True	2070964168/6604309
Mu	3508	True	207/20015482162427
Mu	3509	True	934712897/2828026
Mu	3510	True	0
Mu	3511	True	782/11206237790111
Mu	3512	True	1570637644/12981433
Mu	3513	True	0
Mu	3514	True	0
Mu	3515	True	0
Mu	3516	True	3319701619/21120408
Mu	3517	True	0
Mu	3518	True	490926265/2625568
Mu	3519	True	0
Mu	3520	True	2371145127/3889894
Mu	3521	True	960457585/6820959
Mu	3522	True	0
Mu	3523	True	960919637/1610463
Mu	3524	True	0
Mu	3525	True	0
Mu	3526	True	2049/12819932606833
Mu	3527	True	4840151957/9723284
Mu	3528	True	0
Mu	3529	True	2339/3676026724935
Mu	3530	True	2367636871/3041928
Mu	3531	True	0
Mu	3532	True	4467185554/520951513
Mu	3533	True	0
Mu	3534	True	3482143885/4659086
Mu	3535	True	4184/9979533394807
Mu	3536	True	0
Mu	3537	True	7564345816/15790811
Mu	3538	True	0
Mu	3539	True	1579248403/3791596
Mu	3540	True	985/3408277435282
Mu	3541	True	1468391893/2988073
Mu	3542	True	0
Mu	3543	True	0
Mu	3544	True	1340389484/2506877
Mu	3545	True	0
Mu	3546	True	0
Mu	3547	True	0
Mu	3548	True	2969367848/6526149
Mu	3549	True	0
Mu	3550	True	1799387661/2723500
Mu	3551	True	1183/14307769770824
Mu	3552	True	3439691032/11359363
Mu	3553	True	3263/8259720901450
Mu	3554	True	0
Mu	3555	True	1757/2060819742185
Mu	3556	True	0
Mu	3557	True	6638941720/7973467
Mu	3558	True	0
Mu	3559	True	1761332861/3974675
Mu	3560	True	0
Mu	3561	True	2283576244/2133105
Mu	3562	True	0
Mu	3563	True	1279295476/10717913
Mu	3564	True	3475600302/3290677
Mu	3565	True	3411/35248234952686
Mu	3566	True	0
Mu	3567	True	0
Mu	3568	True	0
Mu	3569	True	0
Mu	3570	True	74745546/14202905
Mu	3571	True	1762/2747175548111
Mu	3572	True	2194764506/4197685
Mu	3573	True	0
Mu	3574	True	0
Mu	3575	True	1630159065/9819587
Mu	3576	True	0
Mu	3577	True	1259979161/2969125
Mu	3578	True	899/14504663692856
Mu	3579	True	6216266696/78983117
Mu	3580	True	0
Mu	3581	True	2356507705/10139251
Mu	3582	True	0
Mu	3583	True	829132025/8451379
Mu	3584	True	0
Mu	3585	True	0
Mu	3586	True	2633138057/3737801
Mu	3587	True	0
Mu	3588	True	1225538532/3367975
Mu	3589	True	0
Mu	3590	True	0
Mu	3591	True	0
Mu	3592	True	0
Mu	3593	True	1050628931/2727316
Mu	3594	True	0
Mu	3595	True	3260521594/3864013
Mu	3596	True	0
Mu	3597	True	0
Mu	3598	True	0
Mu	3599	True	5846375089/3077690
Mu	3600	True	0
Mu	3601	True	0
Mu	3602	True	2311/5814983080639
Mu	3603	True	0
Mu	3604	True	3525766679/2502461
Mu	3605	True	0
Mu	3606	True	0
Mu	3607	True	6938/21288150727123
Mu	3608	True	3328121362/5761731
Mu	3609	True	1193/7325543772436
Mu	3610	True	0
Mu	3611	True	1873/3143024158932
Mu	3612	True	846487209/1656400
Mu	3613	True	0
Mu	3614	True	0
Mu	3615	True	0
Mu	3616	True	0
Mu	3617	True	0
Mu	3618	True	1790520775/33035824
Mu	3619	True	0
Mu	3620	True	2347895083/6047976
Mu	3621	True	2876536709/2161046
Mu	3622	True	0
Mu	3623	True	0
Mu	3624	True	0
Mu	3625	True	9458777011/15268468
Mu	3626	True	0
Mu	3627	True	2345163841/3013283
Mu	3628	True	1943792133/7337792
Mu	3629	True	0
Mu	3630	True	1769405915/2722611
Mu	3631	True	0
Mu	3632	True	901943211/7926838
Mu	3633	True	0
Mu	3634	True	3048647015/4444983
Mu	3635	True	0
Mu	3636	True	462447365/8125682
Mu	3637	True	0
Mu	3638	True	680915511/2032391
Mu	3639	True	0
Mu	3640	True	0
Mu	3641	True	3952595203/1674075
Mu	3642	True	0
Mu	3643	True	2166816121/2903353
Mu	3644	True	0
Mu	3645	True	0
Mu	3646	True	0
Mu	3647	True	3086526319/3061006
Mu	3648	True	7685/11271979653871
Mu	3649	True	0
Mu	3650	True	5155/6989390559599
Mu	3651	True	0
Mu	3652	True	0
Mu	3653	True	6498937100/4008589
Mu	3654	True	1590104663/8168058
Mu	3655	True	0
Mu	3656	True	374826632/2180675
Mu	3657	True	4816/33065020380695
Mu	3658	True	1247090059/11126125
Mu	3659	True	0
Mu	3660	True	10845909199/6511309
Mu	3661	True	0
Mu	3662	True	0
Mu	3663	True	0
Mu	3664	True	343339003/39748524
Mu	3665	True	0
Mu	3666	True	1406/14681599680833
Mu	3667	True	525437698/3831161
Mu	3668	True	0
Mu	3669	True	1791927233/16060133
Mu	3670	True	0
Mu	3671	True	0
Mu	3672	True	0
Mu	3673	True	1911/4100196222554
Mu	3674	True	1523708141/6013142
Mu	3675	True	0
Mu	3676	True	1484638397/7090184
Mu	3677	True	0
Mu	3678	True	0
Mu	3679	True	0
Mu	3680	True	4441374321/6626636
Mu	3681	True	3809/7310990411639
Mu	3682	True	6978912346/11689723
Mu	3683	True	1485/9933887255966
Mu	3684	True	0
Mu	3685	True	1001665961/2677603
Mu	3686	True	0
Mu	3687	True	1267383333/7299496
Mu	3688	True	974/18525592429881
Mu	3689	True	0
Mu	3690	True	0
Mu	3691	True	2493958967/10082795
Mu	3692	True	0
Mu	3693	True	0
Mu	3694	True	0
Mu	3695	True	0
Mu	3696	True	0
Mu	3697	True	4441644973/3269697
Mu	3698	True	0
Mu	3699	True	0
Mu	3700	True	2904861481/18158870
Mu	3701	True	0
Mu	3702	True	3479091601/6129375
Mu	3703	True	0
Mu	3704	True	0
Mu	3705	True	0
Mu	3706	True	0
Mu	3707	True	0
Mu	3708	True	0
Mu	3709	True	0
Mu	3710	True	0
Mu	3711	True	0
Mu	3712	True	0
Mu	3713	True	0
Mu	3714	True	0
Mu	3715	True	0
Mu	3716	True	0
Mu	3717	True	0
Mu	3718	True	0
Mu	3719	True	154394481/561979
Mu	3720	True	1633/9167987311888
Mu	3721	True	337750148/4633495
Mu	3722	True	764/12830979644741
Mu	3723	True	0
Mu	3724	True	0
Mu	3725	True	0
Mu	3726	True	0
Mu	3727	True	2227/3555535570093
Mu	3728	True	5171351419/27598099
Mu	3729	True	0
Mu	3730	True	0
Mu	3731	True	2439140607/2945588
Mu	3732	True	0
Mu	3733	True	3170654693/9780875
Mu	3734	True	0
Mu	3735	True	2335147730/5347719
Mu	3736	True	0
Mu	3737	True	254468685/3880672
Mu	3738	True	0
Mu	3739	True	207412229/963275
Mu	3740	True	0
Mu	3741	True	0
Mu	3742	True	6509011697/4242817
Mu	3743	True	0
Mu	3744	True	2351699252/2575401
Mu	3745	True	7641/10110586469737
Mu	3746	True	2426940685/5723297
Mu	3747	True	0
Mu	3748	True	0
Mu	3749	True	1254701291/13238868
Mu	3750	True	0
Mu	3751	True	941436872/3428779
Mu	3752	True	0
Mu	3753	True	0
Mu	3754	True	3221/11301520462809
Mu	3755	True	1354883203/4306749
Mu	3756	True	791811813/1887520
Mu	3757	True	0
Mu	3758	True	5312078801/7707117
Mu	3759	True	0
Mu	3760	True	3096463684/5220135
Mu	3761	True	0
Mu	3762	True	0
Mu	3763	True	745389986/1320989
Mu	3764	True	1324/2299153175879
Mu	3765	True	3882053783/3843510
Mu	3766	True	0
Mu	3767	True	1352955601/5071032
Mu	3768	True	0
Mu	3769	True	0
Mu	3770	True	717/17653344463651
Mu	3771	True	4234323057/7382497
Mu	3772	True	0
Mu	3773	True	0
Mu	3774	True	0
Mu	3775	True	1061807555/1739684
Mu	3776	True	0
Mu	3777	True	0
Mu	3778	True	3614191778/6061653
Mu	3779	True	1885/6134034388681
Mu	3780	True	3894581811/4861588
Mu	3781	True	530/2286073194451
Mu	3782	True	1999981301/5274629
Mu	3783	True	0
Mu	3784	True	0
Mu	3785	True	6297058348/8844065
Mu	3786	True	0
Mu	3787	True	366230451/4966466
Mu	3788	True	369/2936011880230
Mu	3789	True	0
Mu	3790	True	0
Mu	3791	True	2793403698/5917439
Mu	3792	True	3394/7637299411313
Mu	3793	True	1823883827/3928872
Mu	3794	True	0
Mu	3795	True	0
Mu	3796	True	3946358784/24510037
Mu	3797	True	0
Mu	3798	True	622140255/918952
Mu	3799	True	0
Mu	3800	True	0
Mu	3801	True	0
Mu	3802	True	1423960451/4244574
Mu	3803	True	0
Mu	3804	True	2364856356/10193029
Mu	3805	True	1217662603/8167952
Mu	3806	True	0
Mu	3807	True	739342851/8866870
Mu	3808	True	355/5842410277381
Mu	3809	True	2579960802/3947989
Mu	3810	True	0
Mu	3811	True	2562863104/2712063
Mu	3812	True	4206083096/2720595
Mu	3813	True	0
Mu	3814	True	3093444723/1891921
Mu	3815	True	0
Mu	3816	True	0
Mu	3817	True	0
Mu	3818	True	3399712749/1987237
Mu	3819	True	2637/3971215195111
Mu	3820	True	659866122/680087
Mu	3821	True	0
Mu	3822	True	3386419893/5714630
Mu	3823	True	0
Mu	3824	True	0
Mu	3825	True	3637233397/1962131
Mu	3826	True	0
Mu	3827	True	4007536853/2815056
Mu	3828	True	0
Mu	3829	True	3004913575/6042973
Mu	3830	True	0
Mu	3831	True	1488275573/2576962
Mu	3832	True	553/14261098017990
Mu	3833	True	0
Mu	3834	True	0
Mu	3835	True	0
Mu	3836	True	0
Mu	3837	True	4509223789/6931261
Mu	3838	True	0
Mu	3839	True	4702264541/4668777
Mu	3840	True	0
Mu	3841	True	0
Mu	3842	True	2356758135/4233826
Mu	3843	True	0
Mu	3844	True	1750978347/4265912
Mu	3845	True	0
Mu	3846	True	4281923805/4821484
Mu	3847	True	0
Mu	3848	True	0
Mu	3849	True	1896709750/3873931
Mu	3850	True	0
Mu	3851	True	146366893/1056582
Mu	3852	True	1559/8439605303103
Mu	3853	True	0
Mu	3854	True	0
Mu	3855	True	1288290569/602290
Mu	3856	True	0
Mu	3857	True	2495846995/8691647
Mu	3858	True	0
Mu	3859	True	0
Mu	3860	True	3168482020/4329533
Mu	3861	True	359/31134206115343
Mu	3862	True	0
Mu	3863	True	0
Mu	3864	True	0
Mu	3865	True	0
Mu	3866	True	985702801/16061690
Mu	3867	True	0
Mu	3868	True	3245887758/4539491
Mu	3869	True	0
Mu	3870	True	2303901008/1582991
Mu	3871	True	0
Mu	3872	True	15066882081/16217597
Mu	3873	True	0
Mu	3874	True	0
Mu	3875	True	0
Mu	3876	True	0
Mu	3877	True	4479341376/4728107
Mu	3878	True	0
Mu	3879	True	1759524347/5724294
Mu	3880	True	0
Mu	3881	True	0
Mu	3882	True	0
Mu	3883	True	1335410650/8804461
Mu	3884	True	0
Mu	3885	True	1249550626/2014637
Mu	3886	True	2930782765/3576019
Mu	3887	True	0
Mu	3888	True	0
Mu	3889	True	0
Mu	3890	True	0
Mu	3891	True	434/2141758316993
Mu	3892	True	1959878459/2267967
Mu	3893	True	1119330973/18189643
Mu	3894	True	0
Mu	3895	True	9295628425/4960686
Mu	3896	True	0
Mu	3897	True	1140315303/3424091
Mu	3898	True	0
Mu	3899	True	2587516725/4625957
Mu	3900	True	0
Mu	3901	True	0
Mu	3902	True	0
Mu	3903	True	0
Mu	3904	True	542028974/8446487
Mu	3905	True	0
Mu	3906	True	0
Mu	3907	True	1904/22193048274665
Mu	3908	True	3942998633/3586314
Mu	3909	True	0
Mu	3910	True	0
Mu	3911	True	4017/6377715723517
Mu	3912	True	183210583/10917428
Mu	3913	True	0
Mu	3914	True	7359550971/6048059
Mu	3915	True	0
Mu	3916	True	0
Mu	3917	True	3751/42994875911220
Mu	3918	True	0
Mu	3919	True	1701972598/3130949
Mu	3920	True	0
Mu	3921	True	3007056981/4587613
Mu	3922	True	2536/8551944734707
Mu	3923	True	2300013886/4705617
Mu	3924	True	745/2608023340736
Mu	3925	True	0
Mu	3926	True	0
Mu	3927	True	0
Mu	3928	True	0
Mu	3929	True	1428198272/7203739
Mu	3930	True	0
Mu	3931	True	0
Mu	3932	True	0
Mu	3933	True	2355341657/1005405
Mu	3934	True	0
Mu	3935	True	0
Mu	3936	True	0
Mu	3937	True	0
Mu	3938	True	0
Mu	3939	True	2135246323/3913072
Mu	3940	True	1202/6876141678867
Mu	3941	True	0
Mu	3942	True	1674139106/4670189
Mu	3943	True	0
Mu	3944	True	0
Mu	3945	True	0
Mu	3946	True	3409044523/4290558
Mu	3947	True	0
Mu	3948	True	0
Mu	3949	True	753981015/2318797
Mu	3950	True	0
Mu	3951	True	2002269592/2901727
Mu	3952	True	0
Mu	3953	True	2184700675/6539666
Mu	3954	True	1521/11976314700962
Mu	3955	True	1012504335/1622273
Mu	3956	True	2919/4386426132904
Mu	3957	True	615780688/1681073
Mu	3958	True	0
Mu	3959	True	0
Mu	3960	True	0
Mu	3961	True	1197/6530833781336
Mu	3962	True	4998014225/2645899
Mu	3963	True	0
Mu	3964	True	0
Mu	3965	True	0
Mu	3966	True	4691670365/8618089
Mu	3967	True	1341/4395045246539
Mu	3968	True	0
Mu	3969	True	1049/2400639255165
Mu	3970	True	1665616032/8724289
Mu	3971	True	0
Mu	3972	True	0
Mu	3973	True	0
Mu	3974	True	0
Mu	3975	True	3074477533/3061637
Mu	3976	True	0
Mu	3977	True	2796888933/3702908
Mu	3978	True	0
Mu	3979	True	2572842644/6025355
Mu	3980	True	0
Mu	3981	True	0
Mu	3982	True	0
Mu	3983	True	1079565846/3720785
Mu	3984	True	0
Mu	3985	True	2290818237/3882655
Mu	3986	True	0
Mu	3987	True	6205092617/3243879
Mu	3988	True	0
Mu	3989	True	0
Mu	3990	True	0
Mu	3991	True	989812617/221297
Mu	3992	True	0
Mu	3993	True	0
Mu	3994	True	0
Mu	3995	True	0
Mu	3996	True	0
Mu	3997	True	0
Mu	3998	True	0
Mu	3999	True	0
Mu	4000	True	0
Mu	4001	True	0
Mu	4002	True	0
Mu	4003	True	0
Mu	4004	True	575904039/27091375
Mu	4005	True	0
Mu	4006	True	2440569566/14235705
Mu	4007	True	0
Mu	4008	True	0
Mu	4009	True	700/5460226907181
Mu	4010	True	804233935/28264056
Mu	4011	True	0
Mu	4012	True	0
Mu	4013	True	866559048/16278491
Mu	4014	True	1959/34693110242960
Mu	4015	True	0
Mu	4016	True	1508/10609623249049
Mu	4017	True	0
Mu	4018	True	924689397/3965830
Mu	4019	True	0
Mu	4020	True	1776537201/5687792
Mu	4021	True	1468/9250108104075
Mu	4022	True	1336849857/8904902
Mu	4023	True	0
Mu	4024	True	0
Mu	4025	True	0
Mu	4026	True	0
Mu	4027	True	1252300617/10320628
Mu	4028	True	0
Mu	4029	True	3086333237/10461837
Mu	4030	True	0
Mu	4031	True	3962326367/8582052
Mu	4032	True	0
Mu	4033	True	0
Mu	4034	True	0
Mu	4035	True	0
Mu	4036	True	3857400076/8934741
Mu	4037	True	3411/10797677004178
Mu	4038	True	979521473/29149091
Mu	4039	True	0
Mu	4040	True	2584018260/7544513
Mu	4041	True	0
Mu	4042	True	2465/9592133011922
Mu	4043	True	1754748656/9223101
Mu	4044	True	2637/22317248446316
Mu	4045	True	465433761/2352503
Mu	4046	True	0
Mu	4047	True	2114197100/19418031
Mu	4048	True	0
Mu	4049	True	0
Mu	4050	True	0
Mu	4051	True	0
Mu	4052	True	927463465/1076542
Mu	4053	True	0
Mu	4054	True	0
Mu	4055	True	0
Mu	4056	True	0
Mu	4057	True	0
Mu	4058	True	1686050906/8930715
Mu	4059	True	0
Mu	4060	True	188911370/114397629
Mu	4061	True	0
Mu	4062	True	1590180059/13417075
Mu	4063	True	1315855021/4267750
Mu	4064	True	0
Mu	4065	True	626458264/4031437
Mu	4066	True	0
Mu	4067	True	0
Mu	4068	True	0
Mu	4069	True	0
Mu	4070	True	2257519539/3811490
Mu	4071	True	0
Mu	4072	True	0
Mu	4073	True	0
Mu	4074	True	0
Mu	4075	True	0
Mu	4076	True	0
Mu	4077	True	0
Mu	4078	True	1327771163/3665373
Mu	4079	True	0
Mu	4080	True	94830247/9450726
Mu	4081	True	0
Mu	4082	True	0
Mu	4083	True	1445466953/3717668
Mu	4084	True	2545/6820467461953
Mu	4085	True	547441825/3724732
Mu	4086	True	0
Mu	4087	True	1070436319/4310620
Mu	4088	True	202/2260996580553
Mu	4089	True	731843745/23916041
Mu	4090	True	2513/6112801840557
Mu	4091	True	0
Mu	4092	True	2997029102/5264591
Mu	4093	True	0
Mu	4094	True	4019964293/11030413
Mu	4095	True	0
Mu	4096	True	2714772340/5168139
Mu	4097	True	274/13428464525821
Mu	4098	True	953/3143229244918
Mu	4099	True	858408420/8911249
Mu	4100	True	0
Mu	4101	True	831548525/29869418
Mu	4102	True	0
Mu	4103	True	0
Mu	4104	True	0
Mu	4105	True	1138572183/3014672
Mu	4106	True	0
Mu	4107	True	906687093/1919954
Mu	4108	True	0
Mu	4109	True	0
Mu	4110	True	0
Mu	4111	True	0
Mu	4112	True	0
Mu	4113	True	0
Mu	4114	True	1083923911/18163064
Mu	4115	True	0
Mu	4116	True	0
Mu	4117	True	0
Mu	4118	True	1514470225/12949294
Mu	4119	True	0
Mu	4120	True	1177743726/4145303
Mu	4121	True	0
Mu	4122	True	668270776/45460495
Mu	4123	True	0
Mu	4124	True	2612042981/18169266
Mu	4125	True	0
Mu	4126	True	0
Mu	4127	True	10677015941/24099766
Mu	4128	True	1031/1531140571177
Mu	4129	True	0
Mu	4130	True	0
Mu	4131	True	0
Mu	4132	True	0
Mu	4133	True	699830747/4829360
Mu	4134	True	1400637498/13683559
Mu	4135	True	0
Mu	4136	True	1980663161/5646777
Mu	4137	True	0
Mu	4138	True	404822827/7818932
Mu	4139	True	0
Mu	4140	True	1354232733/2163004
Mu	4141	True	1345/8795667715979
Mu	4142	True	1646096041/1794275
Mu	4143	True	0
Mu	4144	True	802394547/14813977
Mu	4145	True	0
Mu	4146	True	0
Mu	4147	True	1099985848/8734137
Mu	4148	True	0
Mu	4149	True	0
Mu	4150	True	0
Mu	4151	True	4862430775/10042739
Mu	4152	True	1783/9761594339143
Mu	4153	True	1915767007/3171677
Mu	4154	True	0
Mu	4155	True	0
Mu	4156	True	0
Mu	4157	True	0
Mu	4158	True	627/7791474468155
Mu	4159	True	0
Mu	4160	True	2935701213/7103015
Mu	4161	True	0
Mu	4162	True	0
Mu	4163	True	0
Mu	4164	True	0
Mu	4165	True	0
Mu	4166	True	0
Mu	4167	True	0
Mu	4168	True	0
Mu	4169	True	0
Mu	4170	True	1562772921/3678443
Mu	4171	True	1006/16466547228113
Mu	4172	True	0
Mu	4173	True	839582987/4387949
Mu	4174	True	0
Mu	4175	True	0
Mu	4176	True	0
Mu	4177	True	0
Mu	4178	True	981/1951771483810
Mu	4179	True	0
Mu	4180	True	0
Mu	4181	True	0
Mu	4182	True	0
Mu	4183	True	0
Mu	4184	True	0
Mu	4185	True	0
Mu	4186	True	1410956818/2637303
Mu	4187	True	1751/12162919531820
Mu	4188	True	854423923/6940965
Mu	4189	True	0
Mu	4190	True	0
Mu	4191	True	1297863043/2640107
Mu	4192	True	0
Mu	4193	True	0
Mu	4194	True	0
Mu	4195	True	0
Mu	4196	True	0
Mu	4197	True	8192724297/17355347
Mu	4198	True	1175/1905328634191
Mu	4199	True	0
Mu	4200	True	0
Mu	4201	True	0
Mu	4202	True	0
Mu	4203	True	1427936334/5576569
Mu	4204	True	0
Mu	4205	True	1394/8755021025979
Mu	4206	True	619066384/23725793
Mu	4207	True	2147/11894969543962
Mu	4208	True	0
Mu	4209	True	0
Mu	4210	True	10081091991/6065285
Mu	4211	True	0
Mu	4212	True	0
Mu	4213	True	0
Mu	4214	True	1829405791/9988785
Mu	4215	True	0
Mu	4216	True	0
Mu	4217	True	0
Mu	4218	True	1226797629/19595180
Mu	4219	True	0
Mu	4220	True	0
Mu	4221	True	0
Mu	4222	True	0
Mu	4223	True	0
Mu	4224	True	1201108729/21927412
Mu	4225	True	0
Mu	4226	True	0
Mu	4227	True	282254099/1861303
Mu	4228	True	3613/9060021877545
Mu	4229	True	1588839519/8047933
Mu	4230	True	0
Mu	4231	True	0
Mu	4232	True	0
Mu	4233	True	1090883233/3698116
Mu	4234	True	1359599021/7239204
Mu	4235	True	1358/8816887486873
Mu	4236	True	5524671047/12012326
Mu	4237	True	0
Mu	4238	True	432472831/4437527
Mu	4239	True	0
Mu	4240	True	1445363553/6850321
Mu	4241	True	0
Mu	4242	True	0
Mu	4243	True	1181/8369841744023
Mu	4244	True	0
Mu	4245	True	0
Mu	4246	True	0
Mu	4247	True	1423103167/4292761
Mu	4248	True	0
Mu	4249	True	0
Mu	4250	True	0
Mu	4251	True	9686742541/10358386
Mu	4252	True	0
Mu	4253	True	2510905181/4179386
Mu	4254	True	0
Mu	4255	True	1713319871/5599352
Mu	4256	True	0
Mu	4257	True	6245068927/3169381
Mu	4258	True	0
Mu	4259	True	0
Mu	4260	True	410371673/2328484
Mu	4261	True	0
Mu	4262	True	1387280547/3692842
Mu	4263	True	0
Mu	4264	True	2719091953/4339968
Mu	4265	True	0
Mu	4266	True	0
Mu	4267	True	0
Mu	4268	True	0
Mu	4269	True	640/1859401360309
Mu	4270	True	0
Mu	4271	True	0
Mu	4272	True	0
Mu	4273	True	0
Mu	4274	True	0
Mu	4275	True	0
Mu	4276	True	0
Mu	4277	True	0
Mu	4278	True	0
Mu	4279	True	1073169716/7240949
Mu	4280	True	0
Mu	4281	True	2781006368/14582187
Mu	4282	True	0
Mu	4283	True	3448669151/7322098
Mu	4284	True	0
Mu	4285	True	0
Mu	4286	True	0
Mu	4287	True	0
Mu	4288	True	0
Mu	4289	True	0
Mu	4290	True	0
Mu	4291	True	0
Mu	4292	True	0
Mu	4293	True	0
Mu	4294	True	975963553/4718378
Mu	4295	True	2213/8244115827309
Mu	4296	True	0
Mu	4297	True	0
Mu	4298	True	3005285977/10125551
Mu	4299	True	0
Mu	4300	True	0
Mu	4301	True	1134799593/7203635
Mu	4302	True	0
Mu	4303	True	0
Mu	4304	True	0
Mu	4305	True	0
Mu	4306	True	0
Mu	4307	True	0
Mu	4308	True	0
Mu	4309	True	1605329829/7667683
Mu	4310	True	0
Mu	4311	True	0
Mu	4312	True	0
Mu	4313	True	0
Mu	4314	True	1606622820/5126893
Mu	4315	True	0
Mu	4316	True	0
Mu	4317	True	0
Mu	4318	True	1679401874/8950481
Mu	4319	True	1531/3840852121672
Mu	4320	True	0
Mu	4321	True	0
Mu	4322	True	0
Mu	4323	True	155/537508621814
Mu	4324	True	0
Mu	4325	True	0
Mu	4326	True	0
Mu	4327	True	0
Mu	4328	True	0
Mu	4329	True	0
Mu	4330	True	0
Mu	4331	True	0
Mu	4332	True	0
Mu	4333	True	0
Mu	4334	True	0
Mu	4335	True	716119828/6074687
Mu	4336	True	0
Mu	4337	True	0
Mu	4338	True	0
Mu	4339	True	471215959/4830414
Mu	4340	True	0
Mu	4341	True	0
Mu	4342	True	0
Mu	4343	True	0
Mu	4344	True	0
Mu	4345	True	236/7415787482115
Mu	4346	True	1409389578/11474435
Mu	4347	True	417/8968627558189
Mu	4348	True	0
Mu	4349	True	0
Mu	4350	True	0
Mu	4351	True	0
Mu	4352	True	0
Mu	4353	True	0
Mu	4354	True	0
Mu	4355	True	0
Mu	4356	True	0
Mu	4357	True	0
Mu	4358	True	0
Mu	4359	True	0
Mu	4360	True	0
Mu	4361	True	0
Mu	4362	True	0
Mu	4363	True	0
Mu	4364	True	0
Mu	4365	True	0
Mu	4366	True	0
Mu	4367	True	0
Mu	4368	True	264272161/22565910
Mu	4369	True	0
Mu	4370	True	2445137032/18271841
Mu	4371	True	1989/20098402362512
Mu	4372	True	1164035477/17064471
Mu	4373	True	185257197/3771179
Mu	4374	True	11525/414537139529762
Mu	4375	True	984234999/13239881
Mu	4376	True	0
Mu	4377	True	78359420/5254077
Mu	4378	True	0
Mu	4379	True	0
Mu	4380	True	2610316860/53195981
Mu	4381	True	0
Mu	4382	True	0
Mu	4383	True	0
Mu	4384	True	648202451/4934075
Mu	4385	True	0
Mu	4386	True	0
Mu	4387	True	0
Mu	4388	True	0
Mu	4389	True	0
Mu	4390	True	0
Mu	4391	True	2554202228/6022297
Mu	4392	True	0
Mu	4393	True	0
Mu	4394	True	344/24059185389055
Mu	4395	True	1899757093/13012634
Mu	4396	True	2505436025/4980871
Mu	4397	True	1176/17517981813079
Mu	4398	True	0
Mu	4399	True	0
Mu	4400	True	189533603/13482349
Mu	4401	True	0
Mu	4402	True	606211067/14048225
Mu	4403	True	402623833/41582703
Mu	4404	True	0
Mu	4405	True	691315387/12655207
Mu	4406	True	0
Mu	4407	True	0
Mu	4408	True	1055/5475958674942
Mu	4409	True	1805334314/3846877
Mu	4410	True	490802196/4085887
Mu	4411	True	532/7407408534245
Mu	4412	True	0
Mu	4413	True	0
Mu	4414	True	1296839521/15058970
Mu	4415	True	0
Mu	4416	True	782/3318667446983
Mu	4417	True	487878853/3162560
Mu	4418	True	0
Mu	4419	True	585695777/53165885
Mu	4420	True	0
Mu	4421	True	2584468321/5742657
Mu	4422	True	0
Mu	4423	True	400270353/59334908
Mu	4424	True	0
Mu	4425	True	889384541/13433777
Mu	4426	True	0
Mu	4427	True	253/2855556739252
Mu	4428	True	1813526384/4373633
Mu	4429	True	0
Mu	4430	True	3484976507/7955786
Mu	4431	True	1311/7515800776526
Mu	4432	True	479706287/5473949
Mu	4433	True	177260567/35023924
Mu	4434	True	1001/5804362548571
Mu	4435	True	1040099738/8833521
Mu	4436	True	0
Mu	4437	True	1073475831/12772598
Mu	4438	True	0
Mu	4439	True	0
Mu	4440	True	0
Mu	4441	True	0
Mu	4442	True	0
Mu	4443	True	3133989823/5492229
Mu	4444	True	0
Mu	4445	True	811/34240087969395
Mu	4446	True	0
Mu	4447	True	0
Mu	4448	True	1094616686/7889575
Mu	4449	True	0
Mu	4450	True	4136802053/31998310
Mu	4451	True	0
Mu	4452	True	0
Mu	4453	True	2577865097/3442878
Mu	4454	True	709/30156181950428
Mu	4455	True	1403875755/7548551
Mu	4456	True	0
Mu	4457	True	0
Mu	4458	True	0
Mu	4459	True	0
Mu	4460	True	0
Mu	4461	True	0
Mu	4462	True	1201993427/2241639
Mu	4463	True	0
Mu	4464	True	1377021744/4928195
Mu	4465	True	0
Mu	4466	True	2036457059/4209216
Mu	4467	True	0
Mu	4468	True	0
Mu	4469	True	776348287/6646829
Mu	4470	True	0
Mu	4471	True	962458597/4200178
Mu	4472	True	0
Mu	4473	True	518283209/62308087
Mu	4474	True	0
Mu	4475	True	902278985/5415284
Mu	4476	True	0
Mu	4477	True	0
Mu	4478	True	1885868690/16585897
Mu	4479	True	103/6230621896132
Mu	4480	True	1241153279/21416243
Mu	4481	True	0
Mu	4482	True	0
Mu	4483	True	463116002/10160377
Mu	4484	True	0
Mu	4485	True	1338148623/3115744
Mu	4486	True	2239/11534359847875
Mu	4487	True	1472286395/9218923
Mu	4488	True	0
Mu	4489	True	0
Mu	4490	True	0
Mu	4491	True	1696463588/6429835
Mu	4492	True	1012/13967532072881
Mu	4493	True	1270254425/24394983
Mu	4494	True	0
Mu	4495	True	0
Mu	4496	True	749010649/8348317
Mu	4497	True	0
Mu	4498	True	800446169/4431095
Mu	4499	True	0
Mu	4500	True	270773329/21173314
Mu	4501	True	0
Mu	4502	True	0
Mu	4503	True	1082886247/8139064
Mu	4504	True	0
Mu	4505	True	8162813/20058954
Mu	4506	True	165/1848159346232
Mu	4507	True	1339/3738653771221
Mu	4508	True	501808472/2336493
Mu	4509	True	2521/7190804324737
Mu	4510	True	0
Mu	4511	True	2371/8549012851309
Mu	4512	True	3588242216/8243829
Mu	4513	True	1548/17076970352575
Mu	4514	True	1835026053/8179372
Mu	4515	True	675/15299646784909
Mu	4516	True	2147627786/7044697
Mu	4517	True	2994618785/4529599
Mu	4518	True	0
Mu	4519	True	1176436408/3870817
Mu	4520	True	0
Mu	4521	True	0
Mu	4522	True	0
Mu	4523	True	1619376947/4771729
Mu	4524	True	0
Mu	4525	True	0
Mu	4526	True	0
Mu	4527	True	32/1214910411925
Mu	4528	True	1463029070/3496063
Mu	4529	True	0
Mu	4530	True	456708467/1233950
Mu	4531	True	0
Mu	4532	True	3278/8726755537567
Mu	4533	True	2819783692/8414893
Mu	4534	True	2123/6819742407143
Mu	4535	True	1584118679/6494674
Mu	4536	True	0
Mu	4537	True	2041568062/6320973
Mu	4538	True	931/5835100379806
Mu	4539	True	0
Mu	4540	True	0
Mu	4541	True	0
Mu	4542	True	1668532249/16936021
Mu	4543	True	0
Mu	4544	True	129331091/26444313
Mu	4545	True	0
Mu	4546	True	2848752733/11501957
Mu	4547	True	0
Mu	4548	True	1503053897/19146024
Mu	4549	True	1823/41540385210801
Mu	4550	True	772085597/3081260
Mu	4551	True	2003/6475917561844
Mu	4552	True	763832447/7226733
Mu	4553	True	1973773547/8274958
Mu	4554	True	0
Mu	4555	True	439970469/5160455
Mu	4556	True	0
Mu	4557	True	1577622004/10008581
Mu	4558	True	0
Mu	4559	True	1381204602/5278127
Mu	4560	True	0
Mu	4561	True	1768/8842634295011
Mu	4562	True	770331329/2872535
Mu	4563	True	0
Mu	4564	True	0
Mu	4565	True	0
Mu	4566	True	847815605/6187669
Mu	4567	True	0
Mu	4568	True	0
Mu	4569	True	1624/5287222826637
Mu	4570	True	1620540505/4096318
Mu	4571	True	0
Mu	4572	True	0
Mu	4573	True	0
Mu	4574	True	0
Mu	4575	True	2945692562/6432241
Mu	4576	True	2251/11394004303004
Mu	4577	True	923093836/8124345
Mu	4578	True	15991/313870755169655
Mu	4579	True	0
Mu	4580	True	0
Mu	4581	True	656570444/11670365
Mu	4582	True	0
Mu	4583	True	2398393905/7792171
Mu	4584	True	0
Mu	4585	True	0
Mu	4586	True	897694792/6034825
Mu	4587	True	0
Mu	4588	True	6229139255/49824929
Mu	4589	True	3613/29713174204565
Mu	4590	True	719526544/3359513
Mu	4591	True	0
Mu	4592	True	0
Mu	4593	True	898832987/1689307
Mu	4594	True	1656/6151169846089
Mu	4595	True	593574940/3057457
Mu	4596	True	810/3677897966171
Mu	4597	True	1256968463/19038568
Mu	4598	True	745/31057877692326
Mu	4599	True	0
Mu	4600	True	0
Mu	4601	True	402/1710837687593
Mu	4602	True	2648509807/6814723
Mu	4603	True	1507/8672924615287
Mu	4604	True	890963407/5749774
Mu	4605	True	0
Mu	4606	True	1562244787/10995675
Mu	4607	True	0
Mu	4608	True	1116/5242833520187
Mu	4609	True	152251040/87941033
Mu	4610	True	0
Mu	4611	True	1357953075/3189959
Mu	4612	True	668/36670217995815
Mu	4613	True	636031029/10586938
Mu	4614	True	892/11989504936707
Mu	4615	True	2231502003/6884741
Mu	4616	True	1046883493/29300188
Mu	4617	True	3737/20349991254355
Mu	4618	True	5265970224/17902585
Mu	4619	True	0
Mu	4620	True	0
Mu	4621	True	0
Mu	4622	True	1827198799/23998627
Mu	4623	True	1840556608/16779221
Mu	4624	True	0
Mu	4625	True	2625309605/5054632
Mu	4626	True	0
Mu	4627	True	487828004/3530529
Mu	4628	True	0
Mu	4629	True	0
Mu	4630	True	0
Mu	4631	True	1088003119/2853376
Mu	4632	True	0
Mu	4633	True	1312286316/15288451
Mu	4634	True	0
Mu	4635	True	3389514442/6025873
Mu	4636	True	0
Mu	4637	True	0
Mu	4638	True	3209608359/5769308
Mu	4639	True	661/9192998061876
Mu	4640	True	885372371/42029138
Mu	4641	True	0
Mu	4642	True	5863467233/11633305
Mu	4643	True	0
Mu	4644	True	0
Mu	4645	True	2528337025/6448814
Mu	4646	True	0
Mu	4647	True	3061920357/15344908
Mu	4648	True	1721/8652374468640
Mu	4649	True	0
Mu	4650	True	0
Mu	4651	True	1330822367/1541479
Mu	4652	True	710/17508778491137
Mu	4653	True	5474196682/4476859
Mu	4654	True	0
Mu	4655	True	0
Mu	4656	True	0
Mu	4657	True	1547/5191101966754
Mu	4658	True	4088461829/5630273
Mu	4659	True	2017/11459466484591
Mu	4660	True	699284185/10633044
Mu	4661	True	0
Mu	4662	True	923566598/10367991
Mu	4663	True	505/13264650034647
Mu	4664	True	0
Mu	4665	True	2202778239/10519811
Mu	4666	True	1031/19982214712993
Mu	4667	True	425765023/13601031
Mu	4668	True	0
Mu	4669	True	0
Mu	4670	True	0
Mu	4671	True	0
Mu	4672	True	1681269420/13825097
Mu	4673	True	0
Mu	4674	True	0
Mu	4675	True	0
Mu	4676	True	745541129/5716268
Mu	4677	True	925/3185325048817
Mu	4678	True	2837929679/5686376
Mu	4679	True	2063/7680404818996
Mu	4680	True	1503360527/8724822
Mu	4681	True	815/24919974363592
Mu	4682	True	1006914553/50803661
Mu	4683	True	1785153721/6592480
Mu	4684	True	0
Mu	4685	True	1363999247/5164505
Mu	4686	True	0
Mu	4687	True	2184089376/9529895
Mu	4688	True	0
Mu	4689	True	0
Mu	4690	True	0
Mu	4691	True	2154543559/9245440
Mu	4692	True	0
Mu	4693	True	0
Mu	4694	True	0
Mu	4695	True	865787189/2221710
Mu	4696	True	0
Mu	4697	True	1717114803/6025748
Mu	4698	True	488176352/18517359
Mu	4699	True	0
Mu	4700	True	254795401/1029975
Mu	4701	True	1261/16713565014766
Mu	4702	True	1305161125/9121676
Mu	4703	True	719/2303704494468
Mu	4704	True	2068248117/4808540
Mu	4705	True	0
Mu	4706	True	0
Mu	4707	True	444981879/13111915
Mu	4708	True	0
Mu	4709	True	2730443451/14994986
Mu	4710	True	0
Mu	4711	True	0
Mu	4712	True	2398359401/5405564
Mu	4713	True	0
Mu	4714	True	0
Mu	4715	True	0
Mu	4716	True	2461402703/6479342
Mu	4717	True	0
Mu	4718	True	0
Mu	4719	True	0
Mu	4720	True	3063948746/10884225
Mu	4721	True	240558359/47808485
Mu	4722	True	0
Mu	4723	True	907546113/2264371
Mu	4724	True	0
Mu	4725	True	7793909081/22489794
Mu	4726	True	1093/20003715179556
Mu	4727	True	0
Mu	4728	True	0
Mu	4729	True	0
Mu	4730	True	1017099202/2303405
Mu	4731	True	0
Mu	4732	True	1464120640/5993771
Mu	4733	True	0
Mu	4734	True	3895888981/7616776
Mu	4735	True	0
Mu	4736	True	590/3674749599257
Mu	4737	True	1533716933/2950851
Mu	4738	True	521/6205548533784
Mu	4739	True	323446425/1733387
Mu	4740	True	0
Mu	4741	True	926272325/1796079
Mu	4742	True	0
Mu	4743	True	0
Mu	4744	True	0
Mu	4745	True	0
Mu	4746	True	2572428507/6806875
Mu	4747	True	0
Mu	4748	True	1286707668/7421459
Mu	4749	True	0
Mu	4750	True	990237633/1597226
Mu	4751	True	599/4684484784878
Mu	4752	True	3456976639/3427586
Mu	4753	True	0
Mu	4754	True	944972836/11627291
Mu	4755	True	0
Mu	4756	True	0
Mu	4757	True	7322908109/11386128
Mu	4758	True	1055/20504269601632
Mu	4759	True	1287937919/3288845
Mu	4760	True	0
Mu	4761	True	3476190743/17109885
Mu	4762	True	0
Mu	4763	True	0
Mu	4764	True	0
Mu	4765	True	2473/2770479059149
Mu	4766	True	0
Mu	4767	True	0
Mu	4768	True	3942222311/8088412
Mu	4769	True	0
Mu	4770	True	4380406839/11918465
Mu	4771	True	0
Mu	4772	True	2185805222/8186085
Mu	4773	True	0
Mu	4774	True	0
Mu	4775	True	0
Mu	4776	True	1519/9548823351581
Mu	4777	True	0
Mu	4778	True	0
Mu	4779	True	2646438705/3600197
Mu	4780	True	0
Mu	4781	True	0
Mu	4782	True	0
Mu	4783	True	0
Mu	4784	True	593/9067061865261
Mu	4785	True	0
Mu	4786	True	1957365374/21127343
Mu	4787	True	0
Mu	4788	True	0
Mu	4789	True	0
Mu	4790	True	0
Mu	4791	True	0
Mu	4792	True	0
Mu	4793	True	0
Mu	4794	True	0
Mu	4795	True	1176774015/11349844
Mu	4796	True	0
Mu	4797	True	0
Mu	4798	True	0
Mu	4799	True	2621826744/2682101
Mu	4800	True	4912/11168543549627
Mu	4801	True	2282232429/9487895
Mu	4802	True	0
Mu	4803	True	0
Mu	4804	True	4894937077/4938360
Mu	4805	True	1044/6776624566757
Mu	4806	True	3509034471/5049857
Mu	4807	True	0
Mu	4808	True	0
Mu	4809	True	2419/11084598385067
Mu	4810	True	0
Mu	4811	True	0
Mu	4812	True	791573025/13698008
Mu	4813	True	0
Mu	4814	True	1415406042/12159067
Mu	4815	True	0
Mu	4816	True	802791525/5360459
Mu	4817	True	0
Mu	4818	True	0
Mu	4819	True	0
Mu	4820	True	957025218/17268091
Mu	4821	True	5247544276/16679987
Mu	4822	True	0
Mu	4823	True	214248663/35176004
Mu	4824	True	0
Mu	4825	True	1252909222/5591105
Mu	4826	True	0
Mu	4827	True	0
Mu	4828	True	1428375089/4412226
Mu	4829	True	0
Mu	4830	True	759871645/1932413
Mu	4831	True	906/10913137773349
Mu	4832	True	921374896/8106957
Mu	4833	True	0
Mu	4834	True	1208524188/3532597
Mu	4835	True	2259/33861655859683
Mu	4836	True	691933390/1297191
Mu	4837	True	0
Mu	4838	True	0
Mu	4839	True	0
Mu	4840	True	286/1882902376725
Mu	4841	True	2691548420/4032379
Mu	4842	True	4849/24314333571573
Mu	4843	True	0
Mu	4844	True	0
Mu	4845	True	0
Mu	4846	True	0
Mu	4847	True	0
Mu	4848	True	0
Mu	4849	True	1135294657/13388211
Mu	4850	True	0
Mu	4851	True	955014805/5798486
Mu	4852	True	0
Mu	4853	True	0
Mu	4854	True	1432527013/8713720
Mu	4855	True	0
Mu	4856	True	419636914/10739679
Mu	4857	True	0
Mu	4858	True	0
Mu	4859	True	0
Mu	4860	True	0
Mu	4861	True	0
Mu	4862	True	756044351/2552227
Mu	4863	True	0
Mu	4864	True	501269587/24111611
Mu	4865	True	0
Mu	4866	True	1977481316/10231497
Mu	4867	True	2009/10959858328250
Mu	4868	True	2639713544/7227685
Mu	4869	True	710/5960961921051
Mu	4870	True	0
Mu	4871	True	687930607/4164871
Mu	4872	True	0
Mu	4873	True	977246240/6606271
Mu	4874	True	0
Mu	4875	True	0
Mu	4876	True	872407234/4646283
Mu	4877	True	701/11612110515505
Mu	4878	True	1207158704/11564887
Mu	4879	True	0
Mu	4880	True	1315925554/32843881
Mu	4881	True	0
Mu	4882	True	350810815/42027968
Mu	4883	True	2760/12532845063949
Mu	4884	True	1702019903/6617287
Mu	4885	True	502/2014922914449
Mu	4886	True	3047/8571556862408
Mu	4887	True	3092500343/7190015
Mu	4888	True	0
Mu	4889	True	62339185/2438223
Mu	4890	True	0
Mu	4891	True	2698909415/8101383
Mu	4892	True	0
Mu	4893	True	0
Mu	4894	True	818524826/3831101
Mu	4895	True	0
Mu	4896	True	0
Mu	4897	True	0
Mu	4898	True	0
Mu	4899	True	0
Mu	4900	True	3454016997/15774811
Mu	4901	True	1934861113/4365238
Mu	4902	True	0
Mu	4903	True	1667464450/3353203
Mu	4904	True	0
Mu	4905	True	2958167392/6296145
Mu	4906	True	2886/32894291950631
Mu	4907	True	1504606294/5585561
Mu	4908	True	985976039/33033233
Mu	4909	True	477/5341158776912
Mu	4910	True	6351420435/3533191
Mu	4911	True	0
Mu	4912	True	0
Mu	4913	True	0
Mu	4914	True	1801229413/10528800
Mu	4915	True	0
Mu	4916	True	3579216231/14335204
Mu	4917	True	0
Mu	4918	True	4439426627/22461475
Mu	4919	True	0
Mu	4920	True	0
Mu	4921	True	535/26397482299596
Mu	4922	True	0
Mu	4923	True	1766158562/2686013
Mu	4924	True	0
Mu	4925	True	259356531/876587
Mu	4926	True	0
Mu	4927	True	0
Mu	4928	True	0
Mu	4929	True	0
Mu	4930	True	3384222515/3163648
Mu	4931	True	1256/5792113556945
Mu	4932	True	2147965773/7604633
Mu	4933	True	878/4446837813037
Mu	4934	True	7917201863/14063678
Mu	4935	True	0
Mu	4936	True	4077472059/9867208
Mu	4937	True	0
Mu	4938	True	1680781789/3080106
Mu	4939	True	0
Mu	4940	True	0
Mu	4941	True	472983027/3355828
Mu	4942	True	0
Mu	4943	True	1967258959/6013441
Mu	4944	True	0
Mu	4945	True	3679790741/10621183
Mu	4946	True	0
Mu	4947	True	226508292/2180725
Mu	4948	True	0
Mu	4949	True	3210045476/4674339
Mu	4950	True	11334970258/41355749
Mu	4951	True	5737/8367340202606
Mu	4952	True	1542115160/9530919
Mu	4953	True	0
Mu	4954	True	1440387776/9113907
Mu	4955	True	0
Mu	4956	True	52074802/448329
Mu	4957	True	1272986777/2257456
Mu	4958	True	1550/8835774638863
Mu	4959	True	1147899728/4984583
Mu	4960	True	0
Mu	4961	True	1336669054/5702917
Mu	4962	True	0
Mu	4963	True	1701239803/1780200
Mu	4964	True	0
Mu	4965	True	365654618/708269
Mu	4966	True	0
Mu	4967	True	0
Mu	4968	True	0
Mu	4969	True	763/28615856086501
Mu	4970	True	2440353728/15964037
Mu	4971	True	0
Mu	4972	True	2791160032/4021799
Mu	4973	True	0
Mu	4974	True	2115690103/4780900
Mu	4975	True	0
Mu	4976	True	2466470273/5047559
Mu	4977	True	0
Mu	4978	True	0
Mu	4979	True	645/10678270461677
Mu	4980	True	0
Mu	4981	True	0
Mu	4982	True	0
Mu	4983	True	2633/19150717470534
Mu	4984	True	1298479587/8758441
Mu	4985	True	0
Mu	4986	True	0
Mu	4987	True	207141299/3716420
Mu	4988	True	1775/6523543074912
Mu	4989	True	1205907311/13528457
Mu	4990	True	0
Mu	4991	True	357712937/21727106
Mu	4992	True	1707/10018800230063
Mu	4993	True	1944/8740557239209
Mu	4994	True	1234405443/4138645
Mu	4995	True	0
Mu	4996	True	544803202/23557283
Mu	4997	True	0
Mu	4998	True	0
Mu	4999	True	451/8560536614428
Mu	5000	True	3592853742/3297079
Mu	5001	True	0
Mu	5002	True	2157975005/2659946
Mu	5003	True	0
Mu	5004	True	0
Mu	5005	True	2813833338/3717679
Mu	5006	True	581/15596146266915
Mu	5007	True	2755428331/5157247
Mu	5008	True	779/16675392666674
Mu	5009	True	5079069741/7123078
Mu	5010	True	0
Mu	5011	True	0
Mu	5012	True	0
Mu	5013	True	0
Mu	5014	True	0
Mu	5015	True	2220562266/5198413
Mu	5016	True	0
Mu	5017	True	1487114431/6554579
Mu	5018	True	1256/10731172431589
Mu	5019	True	0
Mu	5020	True	1487710591/8635052
Mu	5021	True	0
Mu	5022	True	1739460571/7270311
Mu	5023	True	0
Mu	5024	True	0
Mu	5025	True	0
Mu	5026	True	0
Mu	5027	True	0
Mu	5028	True	0
Mu	5029	True	0
Mu	5030	True	0
Mu	5031	True	0
Mu	5032	True	0
Mu	5033	True	0
Mu	5034	True	0
Mu	5035	True	8867061860/36730931
Mu	5036	True	1996/10886941593055
Mu	5037	True	0
Mu	5038	True	1440197099/5231477
Mu	5039	True	0
Mu	5040	True	702276145/53220803
Mu	5041	True	0
Mu	5042	True	3046104291/14668217
Mu	5043	True	0
Mu	5044	True	760000895/3862918
Mu	5045	True	3227/7788919947821
Mu	5046	True	0
Mu	5047	True	0
Mu	5048	True	2262522529/10130963
Mu	5049	True	0
Mu	5050	True	0
Mu	5051	True	701521975/1192132
Mu	5052	True	1409/9295812849003
Mu	5053	True	1721855322/8860043
Mu	5054	True	0
Mu	5055	True	4635975331/17846536
Mu	5056	True	1347/10235104889117
Mu	5057	True	0
Mu	5058	True	0
Mu	5059	True	0
Mu	5060	True	0
Mu	5061	True	0
Mu	5062	True	0
Mu	5063	True	0
Mu	5064	True	2112127927/15611489
Mu	5065	True	844/7530818560303
Mu	5066	True	2122945860/6125239
Mu	5067	True	0
Mu	5068	True	1928319400/5726361
Mu	5069	True	0
Mu	5070	True	0
Mu	5071	True	0
Mu	5072	True	0
Mu	5073	True	0
Mu	5074	True	757171660/26783833
Mu	5075	True	379/10172739253710
Mu	5076	True	3025513685/27902041
Mu	5077	True	482/5018341341591
Mu	5078	True	1459608773/45065567
Mu	5079	True	0
Mu	5080	True	0
Mu	5081	True	0
Mu	5082	True	969542381/11326558
Mu	5083	True	0
Mu	5084	True	0
Mu	5085	True	0
Mu	5086	True	0
Mu	5087	True	640616798/3673583
Mu	5088	True	0
Mu	5089	True	1571763759/23011223
Mu	5090	True	0
Mu	5091	True	0
Mu	5092	True	286095789/15664595
Mu	5093	True	0
Mu	5094	True	1032201732/7224971
Mu	5095	True	0
Mu	5096	True	2859/12962377054831
Mu	5097	True	2023615827/6481139
Mu	5098	True	1106/19890348332111
Mu	5099	True	750002381/4288269
Mu	5100	True	0
Mu	5101	True	4578519755/9949457
Mu	5102	True	0
Mu	5103	True	2815109312/13491813
Mu	5104	True	0
Mu	5105	True	2422671631/20584297
Mu	5106	True	1870918851/18998713
Mu	5107	True	3767/25694188341057
Mu	5108	True	1294740932/5956827
Mu	5109	True	0
Mu	5110	True	3382372965/6344296
Mu	5111	True	0
Mu	5112	True	786034465/37140452
Mu	5113	True	0
Mu	5114	True	0
Mu	5115	True	605916915/5507261
Mu	5116	True	0
Mu	5117	True	2123098547/19415666
Mu	5118	True	1100/10530592441863
Mu	5119	True	0
Mu	5120	True	0
Mu	5121	True	0
Mu	5122	True	37692441391/161151257
Mu	5123	True	0
Mu	5124	True	626352016/2388017
Mu	5125	True	0
Mu	5126	True	744044605/16557581
Mu	5127	True	0
Mu	5128	True	0
Mu	5129	True	17009327943/20691361
Mu	5130	True	0
Mu	5131	True	0
Mu	5132	True	0
Mu	5133	True	0
Mu	5134	True	1539/6446738559530
Mu	5135	True	1798916593/6582118
Mu	5136	True	0
Mu	5137	True	1319753451/22838191
Mu	5138	True	0
Mu	5139	True	725784529/6445228
Mu	5140	True	0
Mu	5141	True	1951076033/8428770
Mu	5142	True	0
Mu	5143	True	0
Mu	5144	True	1942767377/2738479
Mu	5145	True	1123/2897815603147
Mu	5146	True	4644502939/10923293
Mu	5147	True	0
Mu	5148	True	0
Mu	5149	True	3487817018/7886335
Mu	5150	True	0
Mu	5151	True	994190161/2168435
Mu	5152	True	0
Mu	5153	True	5146302883/5388686
Mu	5154	True	0
Mu	5155	True	330674481/922664
Mu	5156	True	366/8379745364995
Mu	5157	True	2102768631/2525818
Mu	5158	True	0
Mu	5159	True	0
Mu	5160	True	0
Mu	5161	True	0
Mu	5162	True	2924566717/7203457
Mu	5163	True	0
Mu	5164	True	0
Mu	5165	True	0
Mu	5166	True	1481331661/16590938
Mu	5167	True	0
Mu	5168	True	1192568060/5013901
Mu	5169	True	829/2202029698505
Mu	5170	True	0
Mu	5171	True	0
Mu	5172	True	0
Mu	5173	True	2510299001/6468696
Mu	5174	True	2471/4359650199637
Mu	5175	True	1114611605/11392812
Mu	5176	True	1284/8144170443229
Mu	5177	True	0
Mu	5178	True	5039066765/8008476
Mu	5179	True	0
Mu	5180	True	2984112583/4748678
Mu	5181	True	2111/12569113511014
Mu	5182	True	0
Mu	5183	True	0
Mu	5184	True	3654810028/4095579
Mu	5185	True	0
Mu	5186	True	188975571/3471758
Mu	5187	True	0
Mu	5188	True	1481/4893629039960
Mu	5189	True	3921599003/6304818
Mu	5190	True	2115/4678045724206
Mu	5191	True	5364823252/4932493
Mu	5192	True	0
Mu	5193	True	876272506/734693
Mu	5194	True	0
Mu	5195	True	1733265622/8388257
Mu	5196	True	0
Mu	5197	True	1685067041/5884317
Mu	5198	True	0
Mu	5199	True	0
Mu	5200	True	0
Mu	5201	True	5412778481/6844429
Mu	5202	True	0
Mu	5203	True	353806231/4360148
Mu	5204	True	13409/41743277960397
Mu	5205	True	0
Mu	5206	True	728318767/2832107
Mu	5207	True	0
Mu	5208	True	0
Mu	5209	True	1336/15488772790903
Mu	5210	True	717002690/14941707
Mu	5211	True	0
Mu	5212	True	2137919135/3677911
Mu	5213	True	1566632396/4933179
Mu	5214	True	0
Mu	5215	True	3981214361/4572187
Mu	5216	True	0
Mu	5217	True	490899627/33270253
Mu	5218	True	0
Mu	5219	True	1412263260/1946297
Mu	5220	True	601/2392221158246
Mu	5221	True	0
Mu	5222	True	1203/12899979185575
Mu	5223	True	553726806/8691989
Mu	5224	True	0
Mu	5225	True	0
Mu	5226	True	2547523580/19446757
Mu	5227	True	0
Mu	5228	True	0
Mu	5229	True	0
Mu	5230	True	0
Mu	5231	True	0
Mu	5232	True	0
Mu	5233	True	0
Mu	5234	True	1024595657/12005017
Mu	5235	True	0
Mu	5236	True	1727921245/7324796
Mu	5237	True	2474/14679197003511
Mu	5238	True	0
Mu	5239	True	2823822593/7150572
Mu	5240	True	0
Mu	5241	True	925522736/3486457
Mu	5242	True	0
Mu	5243	True	0
Mu	5244	True	0
Mu	5245	True	2587050427/3271830
Mu	5246	True	0
Mu	5247	True	0
Mu	5248	True	0
Mu	5249	True	1300677944/5383973
Mu	5250	True	0
Mu	5251	True	2089/6341890272558
Mu	5252	True	14439398020/56316879
Mu	5253	True	0
Mu	5254	True	2291320181/7176035
Mu	5255	True	0
Mu	5256	True	1247221211/3850704
Mu	5257	True	0
Mu	5258	True	0
Mu	5259	True	653395936/895521
Mu	5260	True	0
Mu	5261	True	0
Mu	5262	True	0
Mu	5263	True	0
Mu	5264	True	0
Mu	5265	True	7121044325/8289186
Mu	5266	True	0
Mu	5267	True	2129332087/5605477
Mu	5268	True	0
Mu	5269	True	0
Mu	5270	True	3283006655/3774494
Mu	5271	True	3140/32946387666931
Mu	5272	True	1944899487/2088914
Mu	5273	True	0
Mu	5274	True	0
Mu	5275	True	0
Mu	5276	True	0
Mu	5277	True	0
Mu	5278	True	4842208821/5754601
Mu	5279	True	0
Mu	5280	True	1651043121/10375753
Mu	5281	True	0
Mu	5282	True	0
Mu	5283	True	0
Mu	5284	True	0
Mu	5285	True	905335417/3418864
Mu	5286	True	0
Mu	5287	True	926836212/2891329
Mu	5288	True	0
Mu	5289	True	6295636214/5430729
Mu	5290	True	0
Mu	5291	True	0
Mu	5292	True	0
Mu	5293	True	1849320757/8892727
Mu	5294	True	0
Mu	5295	True	1100728016/12479153
Mu	5296	True	1078/30555092853905
Mu	5297	True	1730634635/6198161
Mu	5298	True	0
Mu	5299	True	0
Mu	5300	True	0
Mu	5301	True	0
Mu	5302	True	0
Mu	5303	True	0
Mu	5304	True	0
Mu	5305	True	207576458/68816671
Mu	5306	True	660972701/13022898
Mu	5307	True	0
Mu	5308	True	0
Mu	5309	True	0
Mu	5310	True	761350057/8340269
Mu	5311	True	0
Mu	5312	True	2437849368/10598495
Mu	5313	True	778112037/6345281
Mu	5314	True	0
Mu	5315	True	1265764385/7366269
Mu	5316	True	0
Mu	5317	True	1107928232/17198725
Mu	5318	True	0
Mu	5319	True	2127277645/15602162
Mu	5320	True	0
Mu	5321	True	0
Mu	5322	True	0
Mu	5323	True	0
Mu	5324	True	5477664339/11148499
Mu	5325	True	0
Mu	5326	True	1688848131/12119962
Mu	5327	True	0
Mu	5328	True	0
Mu	5329	True	0
Mu	5330	True	2160856716/2380213
Mu	5331	True	0
Mu	5332	True	1425196477/2795538
Mu	5333	True	0
Mu	5334	True	6912047113/8061992
Mu	5335	True	0
Mu	5336	True	3297291777/4014061
Mu	5337	True	0
Mu	5338	True	0
Mu	5339	True	400571094/2075659
Mu	5340	True	0
Mu	5341	True	0
Mu	5342	True	0
Mu	5343	True	0
Mu	5344	True	623/23979001063455
Mu	5345	True	0
Mu	5346	True	0
Mu	5347	True	0
Mu	5348	True	1703/9081004565514
Mu	5349	True	464193864/68813099
Mu	5350	True	0
Mu	5351	True	0
Mu	5352	True	0
Mu	5353	True	0
Mu	5354	True	0
Mu	5355	True	0
Mu	5356	True	0
Mu	5357	True	0
Mu	5358	True	0
Mu	5359	True	0
Mu	5360	True	0
Mu	5361	True	0
Mu	5362	True	2929008189/4375669
Mu	5363	True	0
Mu	5364	True	0
Mu	5365	True	0
Mu	5366	True	0
Mu	5367	True	0
Mu	5368	True	0
Mu	5369	True	0
Mu	5370	True	787409314/27060785
Mu	5371	True	0
Mu	5372	True	345321054/5079469
Mu	5373	True	0
Mu	5374	True	615195145/1176448
Mu	5375	True	0
Mu	5376	True	1459/6224721257573
Mu	5377	True	1601839355/30991033
Mu	5378	True	573/31617434244532
Mu	5379	True	448709008/13528351
Mu	5380	True	913/16807673565454
Mu	5381	True	5604877402/17014393
Mu	5382	True	20879879847/116357452
Mu	5383	True	0
Mu	5384	True	2138701597/5432789
Mu	5385	True	541/7013097850877
Mu	5386	True	368842554/9438259
Mu	5387	True	616/3417725573239
Mu	5388	True	0
Mu	5389	True	0
Mu	5390	True	2144416147/9500206
Mu	5391	True	0
Mu	5392	True	697/11086025905837
Mu	5393	True	2261607277/5339627
Mu	5394	True	0
Mu	5395	True	914601381/5107459
Mu	5396	True	1111/8409436992894
Mu	5397	True	2029302095/2625873
Mu	5398	True	0
Mu	5399	True	0
Mu	5400	True	2019432691/7583694
Mu	5401	True	0
Mu	5402	True	1527564975/2881141
Mu	5403	True	0
Mu	5404	True	0
Mu	5405	True	0
Mu	5406	True	939458245/10024662
Mu	5407	True	401123658/3841811
Mu	5408	True	0
Mu	5409	True	3057328586/12796935
Mu	5410	True	0
Mu	5411	True	141278600/33631821
Mu	5412	True	0
Mu	5413	True	390184446/50138153
Mu	5414	True	0
Mu	5415	True	0
Mu	5416	True	862336715/11543684
Mu	5417	True	1289/4956795509071
Mu	5418	True	1259398337/24842793
Mu	5419	True	0
Mu	5420	True	0
Mu	5421	True	0
Mu	5422	True	2345693594/3903467
Mu	5423	True	0
Mu	5424	True	757641138/7471403
Mu	5425	True	1495/5430052703232
Mu	5426	True	133999787/6803298
Mu	5427	True	5173/373179645042604
Mu	5428	True	0
Mu	5429	True	915730690/24743881
Mu	5430	True	1186/9998216369519
Mu	5431	True	690908062/19669359
Mu	5432	True	0
Mu	5433	True	2191781309/3522318
Mu	5434	True	0
Mu	5435	True	0
Mu	5436	True	0
Mu	5437	True	0
Mu	5438	True	4362334783/3792090
Mu	5439	True	0
Mu	5440	True	0
Mu	5441	True	0
Mu	5442	True	896498492/5705771
Mu	5443	True	1591/5620956463727
Mu	5444	True	0
Mu	5445	True	859/1821988394427
Mu	5446	True	0
Mu	5447	True	0
Mu	5448	True	519/7679615814437
Mu	5449	True	1268490063/5268647
Mu	5450	True	0
Mu	5451	True	2472642877/3639628
Mu	5452	True	0
Mu	5453	True	0
Mu	5454	True	0
Mu	5455	True	1383432253/21688932
Mu	5456	True	0
Mu	5457	True	0
Mu	5458	True	614901005/12507096
Mu	5459	True	0
Mu	5460	True	0
Mu	5461	True	0
Mu	5462	True	1041447709/3863371
Mu	5463	True	2175205209/28731328
Mu	5464	True	0
Mu	5465	True	2164828422/18539653
Mu	5466	True	0
Mu	5467	True	361864157/53973411
Mu	5468	True	0
Mu	5469	True	0
Mu	5470	True	547/20447031947843
Mu	5471	True	0
Mu	5472	True	0
Mu	5473	True	0
Mu	5474	True	0
Mu	5475	True	0
Mu	5476	True	3586807664/2514681
Mu	5477	True	0
Mu	5478	True	0
Mu	5479	True	0
Mu	5480	True	4459896383/20068737
Mu	5481	True	629/21518657485335
Mu	5482	True	978319168/13402843
Mu	5483	True	0
Mu	5484	True	0
Mu	5485	True	0
Mu	5486	True	0
Mu	5487	True	0
Mu	5488	True	2521297803/5534242
Mu	5489	True	0
Mu	5490	True	1118909615/4054016
Mu	5491	True	8298/45006550466693
Mu	5492	True	0
Mu	5493	True	1868241296/7641889
Mu	5494	True	0
Mu	5495	True	1472749498/12642327
Mu	5496	True	0
Mu	5497	True	2730779873/3423693
Mu	5498	True	0
Mu	5499	True	0
Mu	5500	True	146641105/276521
Mu	5501	True	0
Mu	5502	True	1840565392/3850373
Mu	5503	True	0
Mu	5504	True	0
Mu	5505	True	737/12352814298127
Mu	5506	True	2431742879/2903557
Mu	5507	True	0
Mu	5508	True	6270577964/7618969
Mu	5509	True	877/7445660685459
Mu	5510	True	1654/5150742152515
Mu	5511	True	1218295686/2119213
Mu	5512	True	0
Mu	5513	True	1289290172/2686437
Mu	5514	True	0
Mu	5515	True	0
Mu	5516	True	0
Mu	5517	True	3329184478/10393265
Mu	5518	True	0
Mu	5519	True	0
Mu	5520	True	1966/10547419557505
Mu	5521	True	0
Mu	5522	True	0
Mu	5523	True	7077609641/4034982
Mu	5524	True	0
Mu	5525	True	0
Mu	5526	True	816456525/9614471
Mu	5527	True	0
Mu	5528	True	4710549581/5943685
Mu	5529	True	0
Mu	5530	True	763695623/2479982
Mu	5531	True	0
Mu	5532	True	0
Mu	5533	True	0
Mu	5534	True	0
Mu	5535	True	0
Mu	5536	True	2052495271/4857443
Mu	5537	True	2717818944/3457241
Mu	5538	True	0
Mu	5539	True	0
Mu	5540	True	0
Mu	5541	True	0
Mu	5542	True	0
Mu	5543	True	0
Mu	5544	True	0
Mu	5545	True	983/1676504354293
Mu	5546	True	2031698426/2093015
Mu	5547	True	0
Mu	5548	True	2207397337/9126377
Mu	5549	True	0
Mu	5550	True	8340005591/8434201
Mu	5551	True	0
Mu	5552	True	0
Mu	5553	True	0
Mu	5554	True	0
Mu	5555	True	1254863505/6691711
Mu	5556	True	0
Mu	5557	True	3063679424/4126949
Mu	5558	True	0
Mu	5559	True	5506444621/8489968
Mu	5560	True	0
Mu	5561	True	279023632/19780789
Mu	5562	True	0
Mu	5563	True	2302516658/3394509
Mu	5564	True	0
Mu	5565	True	247086317/111344517
Mu	5566	True	0
Mu	5567	True	0
Mu	5568	True	0
Mu	5569	True	0
Mu	5570	True	2125081857/5220752
Mu	5571	True	0
Mu	5572	True	888140397/1082191
Mu	5573	True	1699/6861230008475
Mu	5574	True	0
Mu	5575	True	0
Mu	5576	True	0
Mu	5577	True	0
Mu	5578	True	0
Mu	5579	True	0
Mu	5580	True	794867047/3889956
Mu	5581	True	0
Mu	5582	True	0
Mu	5583	True	0
Mu	5584	True	0
Mu	5585	True	0
Mu	5586	True	0
Mu	5587	True	0
Mu	5588	True	0
Mu	5589	True	0
Mu	5590	True	0
Mu	5591	True	0
Mu	5592	True	238/11126176089477
Mu	5593	True	1961671945/5323501
Mu	5594	True	0
Mu	5595	True	2075247557/6733244
Mu	5596	True	0
Mu	5597	True	1268447291/1250344
Mu	5598	True	347/18330936785101
Mu	5599	True	0
Mu	5600	True	2744668057/5025068
Mu	5601	True	0
Mu	5602	True	0
Mu	5603	True	0
Mu	5604	True	1028141113/20006934
Mu	5605	True	1562/3325971280717
Mu	5606	True	0
Mu	5607	True	0
Mu	5608	True	1077117671/7390718
Mu	5609	True	0
Mu	5610	True	0
Mu	5611	True	0
Mu	5612	True	0
Mu	5613	True	0
Mu	5614	True	0
Mu	5615	True	0
Mu	5616	True	0
Mu	5617	True	2506811194/6116975
Mu	5618	True	0
Mu	5619	True	2420068684/10578207
Mu	5620	True	0
Mu	5621	True	3654424703/2713434
Mu	5622	True	0
Mu	5623	True	0
Mu	5624	True	0
Mu	5625	True	0
Mu	5626	True	2648901911/6732021
Mu	5627	True	951/4831591299641
Mu	5628	True	0
Mu	5629	True	0
Mu	5630	True	1062383797/8306726
Mu	5631	True	0
Mu	5632	True	0
Mu	5633	True	0
Mu	5634	True	1572971039/7693697
Mu	5635	True	0
Mu	5636	True	5896509248/7026623
Mu	5637	True	0
Mu	5638	True	857257463/5528544
Mu	5639	True	0
Mu	5640	True	0
Mu	5641	True	0
Mu	5642	True	0
Mu	5643	True	0
Mu	5644	True	0
Mu	5645	True	2546138213/4878014
Mu	5646	True	0
Mu	5647	True	0
Mu	5648	True	381/19671289026166
Mu	5649	True	0
Mu	5650	True	0
Mu	5651	True	3071730614/1147691
Mu	5652	True	0
Mu	5653	True	0
Mu	5654	True	0
Mu	5655	True	0
Mu	5656	True	0
Mu	5657	True	0
Mu	5658	True	0
Mu	5659	True	0
Mu	5660	True	164589715/9847956
Mu	5661	True	670/26159177163669
Mu	5662	True	1836925227/5304655
Mu	5663	True	1661/42684633420477
Mu	5664	True	0
Mu	5665	True	984170466/29928611
Mu	5666	True	1126/16686602887901
Mu	5667	True	0
Mu	5668	True	0
Mu	5669	True	1023640453/17778346
Mu	5670	True	0
Mu	5671	True	0
Mu	5672	True	505/4999678248102
Mu	5673	True	0
Mu	5674	True	1581/10200761503396
Mu	5675	True	0
Mu	5676	True	0
Mu	5677	True	0
Mu	5678	True	1856349195/4644493
Mu	5679	True	0
Mu	5680	True	785846887/5160083
Mu	5681	True	0
Mu	5682	True	0
Mu	5683	True	746/3663629536343
Mu	5684	True	432148891/6161340
Mu	5685	True	0
Mu	5686	True	0
Mu	5687	True	0
Mu	5688	True	4868426539/9367801
Mu	5689	True	0
Mu	5690	True	0
Mu	5691	True	1837845621/7283711
Mu	5692	True	0
Mu	5693	True	0
Mu	5694	True	0
Mu	5695	True	0
Mu	5696	True	0
Mu	5697	True	0
Mu	5698	True	0
Mu	5699	True	2450803543/2519508
Mu	5700	True	0
Mu	5701	True	2122131299/10884859
Mu	5702	True	0
Mu	5703	True	0
Mu	5704	True	0
Mu	5705	True	0
Mu	5706	True	0
Mu	5707	True	0
Mu	5708	True	0
Mu	5709	True	0
Mu	5710	True	0
Mu	5711	True	0
Mu	5712	True	662667173/19062621
Mu	5713	True	0
Mu	5714	True	1190153879/5814023
Mu	5715	True	0
Mu	5716	True	0
Mu	5717	True	0
Mu	5718	True	0
Mu	5719	True	0
Mu	5720	True	0
Mu	5721	True	0
Mu	5722	True	0
Mu	5723	True	875/15459661569459
Mu	5724	True	1528937009/5182243
Mu	5725	True	0
Mu	5726	True	0
Mu	5727	True	0
Mu	5728	True	0
Mu	5729	True	0
Mu	5730	True	0
Mu	5731	True	0
Mu	5732	True	0
Mu	5733	True	216400563/49412992
Mu	5734	True	0
Mu	5735	True	0
Mu	5736	True	0
Mu	5737	True	1666647590/14671143
Mu	5738	True	0
Mu	5739	True	50102589/368390
Mu	5740	True	0
Mu	5741	True	675/32246782765934
Mu	5742	True	785331398/14257013
Mu	5743	True	473/7034203605215
Mu	5744	True	0
Mu	5745	True	766/9457164190041
Mu	5746	True	0
Mu	5747	True	269239609/1507474
Mu	5748	True	0
Mu	5749	True	0
Mu	5750	True	0
Mu	5751	True	78774619/2423606
Mu	5752	True	517/7768868089883
Mu	5753	True	504386773/12750503
Mu	5754	True	0
Mu	5755	True	506341152/7032935
Mu	5756	True	1262144399/10841140
Mu	5757	True	0
Mu	5758	True	2604067619/9543084
Mu	5759	True	0
Mu	5760	True	2133020681/10623719
Mu	5761	True	722/3435124640131
Mu	5762	True	661579809/44881609
Mu	5763	True	993924369/19235401
Mu	5764	True	0
Mu	5765	True	1572236398/18905405
Mu	5766	True	0
Mu	5767	True	2608860390/22057079
Mu	5768	True	0
Mu	5769	True	857660281/6199188
Mu	5770	True	0
Mu	5771	True	0
Mu	5772	True	3149909967/10293157
Mu	5773	True	1038/8724655397701
Mu	5774	True	0
Mu	5775	True	0
Mu	5776	True	2037155823/13871102
Mu	5777	True	0
Mu	5778	True	0
Mu	5779	True	1058405891/9662610
Mu	5780	True	0
Mu	5781	True	0
Mu	5782	True	0
Mu	5783	True	0
Mu	5784	True	0
Mu	5785	True	2214536732/9737395
Mu	5786	True	1283/19158480419884
Mu	5787	True	108690205/35440123
Mu	5788	True	0
Mu	5789	True	826700935/17799841
Mu	5790	True	0
Mu	5791	True	1860245044/42879687
Mu	5792	True	955167000/15163963
Mu	5793	True	0
Mu	5794	True	601377505/14863509
Mu	5795	True	0
Mu	5796	True	1014508900/10440157
Mu	5797	True	0
Mu	5798	True	0
Mu	5799	True	730147496/9579825
Mu	5800	True	0
Mu	5801	True	484271973/7629332
Mu	5802	True	3347/12733186441815
Mu	5803	True	1088183885/8154043
Mu	5804	True	0
Mu	5805	True	0
Mu	5806	True	0
Mu	5807	True	0
Mu	5808	True	0
Mu	5809	True	2410526513/14144222
Mu	5810	True	0
Mu	5811	True	0
Mu	5812	True	0
Mu	5813	True	0
Mu	5814	True	871204271/3210196
Mu	5815	True	1687/35639467184757
Mu	5816	True	2258876118/31716175
Mu	5817	True	0
Mu	5818	True	311455167/18228764
Mu	5819	True	0
Mu	5820	True	795/9514696376429
Mu	5821	True	1986408500/7711419
Mu	5822	True	0
Mu	5823	True	484254013/9061369
Mu	5824	True	0
Mu	5825	True	213017559/12531302
Mu	5826	True	1136/5897658219227
Mu	5827	True	326/5242418710413
Mu	5828	True	251577465/17372239
Mu	5829	True	1521/5092384370471
Mu	5830	True	652486949/2923618
Mu	5831	True	0
Mu	5832	True	0
Mu	5833	True	1061/12334721825782
Mu	5834	True	5740496602/11599765
Mu	5835	True	0
Mu	5836	True	2854040741/15974361
Mu	5837	True	779/5820695607265
Mu	5838	True	0
Mu	5839	True	0
Mu	5840	True	0
Mu	5841	True	0
Mu	5842	True	0
Mu	5843	True	1694890780/8511559
Mu	5844	True	0
Mu	5845	True	0
Mu	5846	True	0
Mu	5847	True	0
Mu	5848	True	0
Mu	5849	True	1218710223/9160061
Mu	5850	True	0
Mu	5851	True	1425144377/5261175
Mu	5852	True	0
Mu	5853	True	0
Mu	5854	True	0
Mu	5855	True	0
Mu	5856	True	4877534879/18133995
Mu	5857	True	0
Mu	5858	True	0
Mu	5859	True	0
Mu	5860	True	1160096067/9515924
Mu	5861	True	0
Mu	5862	True	0
Mu	5863	True	357843643/12523286
Mu	5864	True	0
Mu	5865	True	1376922433/12798449
Mu	5866	True	0
Mu	5867	True	1577151932/26684199
Mu	5868	True	0
Mu	5869	True	3160926507/8260960
Mu	5870	True	0
Mu	5871	True	0
Mu	5872	True	0
Mu	5873	True	0
Mu	5874	True	1557134563/16201841
Mu	5875	True	0
Mu	5876	True	0
Mu	5877	True	0
Mu	5878	True	0
Mu	5879	True	0
Mu	5880	True	478248838/54941607
Mu	5881	True	0
Mu	5882	True	0
Mu	5883	True	593/4046768506941
Mu	5884	True	526353947/19671818
Mu	5885	True	0
Mu	5886	True	0
Mu	5887	True	0
Mu	5888	True	0
Mu	5889	True	226187125/46537071
Mu	5890	True	0
Mu	5891	True	0
Mu	5892	True	0
Mu	5893	True	0
Mu	5894	True	0
Mu	5895	True	0
Mu	5896	True	0
Mu	5897	True	0
Mu	5898	True	0
Mu	5899	True	0
Mu	5900	True	795/10642781979301
Mu	5901	True	863/16609830622761
Mu	5902	True	4761471166/17062277
Mu	5903	True	0
Mu	5904	True	839856956/12670087
Mu	5905	True	0
Mu	5906	True	570050820/17408963
Mu	5907	True	2315/18113690014354
Mu	5908	True	938/24864424214159
Mu	5909	True	291510137/899808
Mu	5910	True	0
Mu	5911	True	0
Mu	5912	True	0
Mu	5913	True	603494833/4472607
Mu	5914	True	0
Mu	5915	True	2073620210/3602799
Mu	5916	True	0
Mu	5917	True	1456581527/12186255
Mu	5918	True	0
Mu	5919	True	0
Mu	5920	True	1285762703/7718732
Mu	5921	True	1209/14779948953970
Mu	5922	True	0
Mu	5923	True	0
Mu	5924	True	0
Mu	5925	True	0
Mu	5926	True	1263113807/7493525
Mu	5927	True	1393/7743480864543
Mu	5928	True	307017410/13094083
Mu	5929	True	0
Mu	5930	True	14893166023/28590513
Mu	5931	True	693/18643895488807
Mu	5932	True	677098256/139373527
Mu	5933	True	0
Mu	5934	True	1405/15782063915978
Mu	5935	True	1651473122/6856155
Mu	5936	True	0
Mu	5937	True	3526058042/12032689
Mu	5938	True	0
Mu	5939	True	115946476/13873441
Mu	5940	True	0
Mu	5941	True	0
Mu	5942	True	0
Mu	5943	True	0
Mu	5944	True	0
Mu	5945	True	1703747873/6607823
Mu	5946	True	0
Mu	5947	True	0
Mu	5948	True	0
Mu	5949	True	0
Mu	5950	True	0
Mu	5951	True	4286686217/4084317
Mu	5952	True	0
Mu	5953	True	0
Mu	5954	True	0
Mu	5955	True	0
Mu	5956	True	0
Mu	5957	True	0
Mu	5958	True	51397573/2367831
Mu	5959	True	897/7936335870734
Mu	5960	True	1338862795/4903976
Mu	5961	True	0
Mu	5962	True	0
Mu	5963	True	838180887/6472045
Mu	5964	True	0
Mu	5965	True	1466663566/3506319
Mu	5966	True	0
Mu	5967	True	0
Mu	5968	True	0
Mu	5969	True	1145677771/8440364
Mu	5970	True	1486/21369353034537
Mu	5971	True	0
Mu	5972	True	653/19925843714386
Mu	5973	True	0
Mu	5974	True	362645148/3895679
Mu	5975	True	0
Mu	5976	True	0
Mu	5977	True	0
Mu	5978	True	0
Mu	5979	True	0
Mu	5980	True	4440628874/9355925
Mu	5981	True	0
Mu	5982	True	0
Mu	5983	True	0
Mu	5984	True	1405762669/4257565
Mu	5985	True	833/6951456622076
Mu	5986	True	1388761187/5357516
Mu	5987	True	0
Mu	5988	True	0
Mu	5989	True	795295621/8287157
Mu	5990	True	820/5936064977021
Mu	5991	True	0
Mu	5992	True	0
Mu	5993	True	0
Mu	5994	True	0
Mu	5995	True	0
Mu	5996	True	0
Mu	5997	True	4918320143/21757993
Mu	5998	True	0
Mu	5999	True	0
Mu	6000	True	0
Mu	6001	True	0
Mu	6002	True	0
Mu	6003	True	0
Mu	6004	True	0
Mu	6005	True	0
Mu	6006	True	0
Mu	6007	True	0
Mu	6008	True	0
Mu	6009	True	0
Mu	6010	True	0
Mu	6011	True	0
Mu	6012	True	0
Mu	6013	True	0
Mu	6014	True	0
Mu	6015	True	0
Mu	6016	True	0
Mu	6017	True	0
Mu	6018	True	0
Mu	6019	True	0
Mu	6020	True	0
Mu	6021	True	0
Mu	6022	True	0
Mu	6023	True	1152176637/10735931
Mu	6024	True	0
Mu	6025	True	717143125/24000241
Mu	6026	True	854/12863899581303
Mu	6027	True	1153006529/7883662
Mu	6028	True	0
Mu	6029	True	357/21497089872110
Mu	6030	True	2797592856/11121287
Mu	6031	True	0
Mu	6032	True	0
Mu	6033	True	0
Mu	6034	True	966655538/21250189
Mu	6035	True	0
Mu	6036	True	0
Mu	6037	True	0
Mu	6038	True	1232307437/10880333
Mu	6039	True	0
Mu	6040	True	0
Mu	6041	True	484002507/13444082
Mu	6042	True	0
Mu	6043	True	1451529803/11359246
Mu	6044	True	0
Mu	6045	True	400073453/996915
Mu	6046	True	0
Mu	6047	True	1049635643/20561524
Mu	6048	True	0
Mu	6049	True	0
Mu	6050	True	0
Mu	6051	True	0
Mu	6052	True	0
Mu	6053	True	0
Mu	6054	True	0
Mu	6055	True	776/5839830183911
Mu	6056	True	2172927856/18335661
Mu	6057	True	0
Mu	6058	True	0
Mu	6059	True	0
Mu	6060	True	0
Mu	6061	True	0
Mu	6062	True	0
Mu	6063	True	0
Mu	6064	True	1612462004/16944939
Mu	6065	True	0
Mu	6066	True	0
Mu	6067	True	0
Mu	6068	True	0
Mu	6069	True	0
Mu	6070	True	0
Mu	6071	True	703/15101920138271
Mu	6072	True	0
Mu	6073	True	0
Mu	6074	True	0
Mu	6075	True	0
Mu	6076	True	5287/26159400479590
Mu	6077	True	1680188939/5494777
Mu	6078	True	0
Mu	6079	True	0
Mu	6080	True	0
Mu	6081	True	0
Mu	6082	True	0
Mu	6083	True	0
Mu	6084	True	0
Mu	6085	True	0
Mu	6086	True	0
Mu	6087	True	0
Mu	6088	True	0
Mu	6089	True	0
Mu	6090	True	0
Mu	6091	True	0
Mu	6092	True	0
Mu	6093	True	0
Mu	6094	True	0
Mu	6095	True	0
Mu	6096	True	0
Mu	6097	True	0
Mu	6098	True	0
Mu	6099	True	0
Mu	6100	True	0
Mu	6101	True	0
Mu	6102	True	1074434537/6718720
Mu	6103	True	0
Mu	6104	True	1348252514/8723767
Mu	6105	True	0
Mu	6106	True	0
Mu	6107	True	454557691/8294644
Mu	6108	True	0
Mu	6109	True	573151121/13929722
Mu	6110	True	0
Mu	6111	True	1305841697/8311020
Mu	6112	True	0
Mu	6113	True	0
Mu	6114	True	0
Mu	6115	True	566623597/20482337
Mu	6116	True	0
Mu	6117	True	4274768459/19413328
Mu	6118	True	0
Mu	6119	True	0
Mu	6120	True	431266679/16107845
Mu	6121	True	0
Mu	6122	True	0
Mu	6123	True	0
Mu	6124	True	1741928192/7711695
Mu	6125	True	0
Mu	6126	True	607178063/14489858
Mu	6127	True	0
Mu	6128	True	80463796/94391559
Mu	6129	True	701/20080576713050
Mu	6130	True	0
Mu	6131	True	0
Mu	6132	True	0
Mu	6133	True	1669712873/27135578
Mu	6134	True	0
Mu	6135	True	0
Mu	6136	True	0
Mu	6137	True	2128416800/5011239
Mu	6138	True	0
Mu	6139	True	0
Mu	6140	True	0
Mu	6141	True	0
Mu	6142	True	0
Mu	6143	True	3855288091/48156048
Mu	6144	True	0
Mu	6145	True	1989331563/49914389
Mu	6146	True	0
Mu	6147	True	0
Mu	6148	True	0
Mu	6149	True	1897393695/4684853
Mu	6150	True	0
Mu	6151	True	0
Mu	6152	True	0
Mu	6153	True	0
Mu	6154	True	0
Mu	6155	True	0
Mu	6156	True	0
Mu	6157	True	0
Mu	6158	True	0
Mu	6159	True	0
Mu	6160	True	0
Mu	6161	True	0
Mu	6162	True	0
Mu	6163	True	0
Mu	6164	True	0
Mu	6165	True	0
Mu	6166	True	1095045819/6413800
Mu	6167	True	0
Mu	6168	True	0
Mu	6169	True	0
Mu	6170	True	0
Mu	6171	True	0
Mu	6172	True	0
Mu	6173	True	0
Mu	6174	True	0
Mu	6175	True	756470363/12025452
Mu	6176	True	0
Mu	6177	True	1077804239/12449011
Mu	6178	True	298/15701899803699
Mu	6179	True	962819003/20062854
Mu	6180	True	0
Mu	6181	True	3954370124/19810311
Mu	6182	True	0
Mu	6183	True	0
Mu	6184	True	0
Mu	6185	True	0
Mu	6186	True	0
Mu	6187	True	289/8*sqrt(34)
Exact bound: 1/94763102831002848415438859046509611356108676535990934257327082130829238481386283469583668495632863075422415884017353396549313459539501545066810979007725880979924755693604820582703768734103336988683590194225559515990691163211022438000047598711170522281902774979018759224274833979918746132998215162517219970963278622310852261257826169862680104015216610276850241385159894984551853359800001478468345297715796285988619152021033807318186262838097595724230965488600442771180491658180488668955830950552768463904004747889093744452714988717829581230165904569507026866781647640331396535883064273996909244321951917553577921148240986368718989144831115775173559123800368444936008635603427811800296433747108527762703126623231207105521759207012491987440190485493761232538091252529680412257057011434436828283041188690511267110502201373230678767132599765733315874040154110341217605502369844377810456987600994255972833381751171945940556844973787253678955458687832293272278196491820746069057795368789519947185818013201362460032018719008975264612616676084324054615044772157458748032779612608397659558620466123490106278153563761444194196445643780293634966810383227707041829522571761610872320196547391290055032895928348879599860430978687183685337536327571566235289744697122022446977116195314190779796939626703797039899634138762900142023368862971164240447879021027854519894754338927122501725861640815499068199806619559985564454308493632418053366210650928603023727993259842599823759870410218202167160174996836488215459152278168598635341390045022679886536064990178106752827703510641873009376965219577925441960587187659451349063970930383511594625317385756617464717057985219111890995581336845487977672145894632504151666262002983296537926717555689966833539989965078348981959322066141831705494233384004082204795737029668940625729759117565221861355855068820822894066774784953403351588783876073725686595462914700721456502382491366295291911563588466717122262808550708311722220672298478101974623089417278317934331262322715644599972603527320906722110277842818306786123144920988514004624707727732073425280805530665842364413527090720331687465485328084686885318969121884056687385046486312293820175131503228194432298311383620356392305531922271876055363856080469951547178661036739726782339383009452072491231981541905927915527151413826574479863249408325745457006505294573198735364316958500987532985500450980033256381939422535115842440364326798823343773353661875460049971003481612014719300248939217615361188633319656246892668964650858742119660595346385730775373845558016592763152262483001345309197918940871625438173138966579581470703479649679894433382710522346417980560746907089233195992030081686203153899795184347510375883334371199920037187760668262121491573687694601991513510080805789492101322903971967419712532121753239312935113514556454903664687755085416837480993497593744628221114948479518268113748256822673744799340540715726417505733276502850832924772747982787476872317991749451912735716643338262832564416967165593111252056127118306932802280823913282528004219990399943184195790100297788448119283831235796696519430246605311294398538190950163054625955194379816846016360971215265658824169419998782741336506338915637516495970502175038813780882943799947869053082287451747021617839569465134866131900712947333412145350396190240470638691176240505092226857808165912927871822336796007505692452076061254931616872865227182034101698824856344712163682059645818166773894020758385802029858882310235697272274014216386394829742564336622096824794758282171672513980246670315272744752171921924879285227315594211350296951805934707742964206300533564583191275145864117320531301722057240341075901832093252534547797268622901387840828385767625630739669856378614158883299662009811866377341066492344454352689107977914480936382707873404681694816944065455313505183176043865307660835771510703212350461928421473103018172499047358148236910921090512998195463394135204163907434593014014737771541301996576707531969877125748741587212804508081840953644799534899864517234806308012507269147495116705890475751833015040890950703564818343193218292784364163358116523666115887467729241440279471127712333862854564927213933202507966547555312456307447094541317876835957852216205480439741915335610273235819320923436037435642991079636788239287753221129670779523667047690927627036155348291014413212629328849129383217174177027602869166706870446530265679673669756971124794373018506451158510638179001376356074353797212545489865619582474725123615083935522172147683529945230523051126614324549356616416495099726998059460007823035567334071419849573746456950240071349083405696524918027490238606389596538018734293758990487747640719813352718880786958048817792441061784432938961982172136983864354797311308555555463438328981687887102655571621263164650390610150349198577253738810028781578162880165809113572343102069035292297825608579273717559491888532749772215505114860992112657752501589436766508960844335046961615291167831495934574939457527957413846898627081191057196661456969509525900717979029109598497716893920108395685699601227932798077134378396995703098273323200270601195644971406622450687779264722771820247938272752547307103680580669089216689784499889109583941806072884473997289700663345951952670752767858583776487053427955856235515828271626759923200889387624953613429756433748407021281021796888077320828535475263714619597469890906024473667049678365395512233911213742033786370272098691682418148520841099558609490125738712639395242022897529034341849725702449726939607063578425260819722224117846228454081203465487282353827880090368858544725065946223565652298414623043102911324793923737158545510878451208740252442349602372121280837021938062399610318863005879152798349202204674229250198363756298920380622764746357782531197158184616977897906455416596347786034878073125147155307595193254522015120567171083149263360362410689516809254605623668846200554795763542270629565781272341765688420900910071372104518012208081018134551483887422028065441403900124322709186772164519767165021475415213052518100986055009024413523979477316862077452222167744049451794322287915563407706232672437784912364732580834381396054411391694008579829878633056988096192186593958552675843854382928783619402052238995160279004738673104075841351738864178086626373699413027711485463782094798466712528633160398488040743036015690004585730337590417549158619453603880775490938797302954060345886061467865414686474351720671774486420012664200214148364949126668505200549191857463917528409931750618170756670267032684286934082866908004165787938861077910465120719282439972280948887654122487357321794673263243018065483770013115220105324863613775190105160149597507667930495748208200258329428998600860581347845400308649016542605644103460071176543250450943904147847292176395538165808703555512063706579479035241175015718402454502215075767540863279475198818132442809331641410568457156748605840888036354051648151910818332507225361306342788800571338350705528856218855000870019840029808660354590096426611284285166891709934565155359307092586502793120935615725600233666412809006602488351700207310925737227656397945534296042063493274136143191478352017419870245296084732107061121622032279435844583835456747726682807060275230486295412615615376117966945622140708954859105558764191217824335418254615956430351331669780390679881363757889314248785477883144973850534565397329330899035961366735776326265280386318783533772634631768927078346049539011919458721380283856638837333132370740635679565949062322008497217072358780794593179046916033434066089851374254551688106667163773614457677994938406053750157098154108491506938100055154394022776147578816973141714481167553040859651976513024066868728947819858927107659279911650536684577955758494449438696736214010806128765379844206995251449331528200520304801292063482275216414046370076359643464146730738781324868024179760522894083522834171015412532297078499502747361947312985654868299029118450756694689378424017185347811485686294884810983780991081914435772715972145110255206801017389697859727752351958572275199862808930816844811100912018921960048821735630117294937237699798756178672207760198040745384110871995873357809398409262510718372697741502370334256388202908733247227764105610585663460448012436305545134815520223822464684869494918069002902331530345126620869075377521397932029017274179761323838970515971809485179158693828947578362085167223027775309267892928256154221020092487957057354608613210471817638361181122468705433645153291400044358105242473977377085437800803643006886908013665969402886951375134689848736051632008863964621467717504744406370687053278708824078132151610304481998780001906258127337401386888775234078016761138318133695889429913920629577088071313940844243248799316514008891985329018999815218311960823900956538434959196581012380583510651794671041051965240572685990197517566598889783569030042954179391506738417426571787788929343124078890197701022483595555055448578550013933834873301163080007527558726077665275427813972768540747119192659109625836091723540646502883150391194451943509556587064263915601097781017687926954609616906130041289557098505785152388909099901423779034728346407040176721200407770035519074281571753078280822091625587169169488058511843365071102257168147735948537953773282515515641818516188551355183969279432769289270448648628387441896553547891814545918874919643584741853053644708251973273006414716139335875714490379929800905158785644104860065695702416607600724761654579767760361500664339849396513434479359749073486604135498312112484458127095343762243216741962925292403062833093414029279249279201945123477918669424530802966455676713120366107118572416157654078866992391513146844109627623324880208691130752185610781206656271221499514177166812500822933361836368840447978129531515548227176563969020731210106301894646588456470849531262948201711548176107843085525514209536815440272720075783398699666069877536712772819625512820159975707074653246497714762151557776602001017715713311771648712821320089958176337792066438171574390475803780036746772566014210597766748102009145728539089636128063038178524007738318531890609422257851392462653668674243370735409839233041590136558135954445705842798966599685715493937331604031150677390284684032348155911134122900059754442478182055683079751376468370686561713021746103154498742585428889644060356981512955850315390992090271760191115276803264398022579045895344322616227652063043166311386039604120233513411875961133832266391142987447584835019878614674605045360632824137023717484623251196350881850603608107127361211524518504298392782521694438710040558430101946475950986026977454141214302076282885117352803638945710221606941746755578678090389214317943039750847070006535418866001904698774141313611155972450686549790961726091323271022360715151766641071295406172408172315310822279955097737732553119838200628327338836426476580302922606755222618314327455528447385604816086715759173230896024102105333763136850981310521704731132889102689008832990693623324807572804845401030002809159527157820395280973534003528422419975516234389341345250531646414159468405555080861844475837115429150656934932736095050842230721342526970462226275470388744658716615800908005148223498703188374163087280021093142792518123935944232374750856571096376648452056704665666930038673751207492931186755421608043799764002396689415044848155202398023839603532666994134391215396712200435687283306776725993996453148391658831075431875128115577200230861959713297023262338839183604301749232488310212581352995333525379284506062890865489710060094389059582572831954155641338667870648074166302581341300516469236913417257016245820439834558662850929569674149424942759331765091000083264070823274957732361142481793128298775727512992110089077886041184252474775321847854161264267993704235536299339244899711693599113488008705641487790233194388062255672531202735507549861570362433835251128283112111978616800187203585685738817678447417905350838642806238972401811023155679498786189230576454471451338692268997596254968595427897144021299661491805331914457978636176866054327535252352280406149139751610962565200669806208786434755190175725363955832624182988460790859841294674147177018203303281075195685648003226138003516391611152597469055768136086393679233677572871817680730793488647966320954274870410856743072347873517228880932553202683751001034168047555678389026593208370719683196655250107989104094536413237952489600309145241153537537443781428145343436294517395908803895347809258645180087986003781936148546397753087729490076492829038571119123639104035324103049544116697084856372956217032441598247375382924415833082163329521833228016865231139260589083395842935543631503899296699750549246786047032577629002871945580873663281227636285398806094319055350710190451716564804242110875792286076678294319895894223669413202042922715003725512030815809236746499164206918014539393313385429723310116840003484223213500291683944224541620887089413918864992949774030802924846641621876690877752240624880937957860132810398351629117838519754331738997993123543384737488374244019966978180389034471755746282919369319552797942685102863073197476761093864221109570190998442404726025390714338396341406624025867374512995664794543218490384922522409973669044110097371906106589135143053909141730958965563478057072104896468530733612780938119954635224352507719088535921387581308287514024145644037923771657810919080562840483005090716123521998352492709729962478223569279408329000910663031990529951267470558316863803929215368695153124583423960904422572538894003292477086246196525232610220377637030126309909273455341239688226982085567052844839404898555995640655631862426648118058188670657541408142989176264424885848646321904659557626053907031858619463340859815684464048661059694146534916493081340011487274040008166580164303524402794490337656167748658370874528579227772699137092048484035071139778687347767986606027188934769636576217052991662956017808314955142264730328383087831904815867490331549310975687948818377143846249865035628586205045127754793829923410775223154911685793496094778099229880649788466154435870673078895473060839191997683605609620138202471470276251733372572844266749936100619682935833545160874256008972997060420719289439514830619943428729980729217272969877304844398836222745862551818236439006853348213224229657842625466019449543570860825886365315716093073754238569080460154946388084299088900626914407409275040237153863038705367118150282949909056896303343833876604338749278778369753130865396027454037551035799898645126140040405154436776208051873280905967644445150876636370159597652986836953712792309210803328784513277991905416438807311400065234015533906436069641536876523912853291108737135578454232489359061059092337453776584105757420670857888480079346083239260132829911396021025544731173297804686115504196086287612088595778613294967198629979532684907013814082414644499082082093832069716582333475689652351410270689724558065817081865246099213284628523635734261532624524138097938911294959431034124131691535030126258025378255640494986277101503256885818898676402015771926937772775673782047217991444596582830237193576130088167906265241901047620258107955900173412074634604673100611303355982495339741661671729724145823211734104434885771004605463452880883725358878704753851563045386203230726294325311831507123006371762468955176797534972378745820918127340859936637486399043936502172906610114254235842418283863424261008725630885849758281031572917424191065342024506778253258300682262915831521689116355396256379789023778293253654145062110589966143326445812668853591744213195420982329904983033432149104944987258555168384010319755624216606381944253727165357048183864577762549702594443059536137646424541826109804698424393414996357132359199901347114970974341344251020556226761774629787694949857867684536003280819574802617982374448156479018245877642478481112324924517555828587671293029892331929600000*sqrt(6)*(71653872931209148705412704468927992209591250737250109596324462094744275256918646632456629548348575766808252610574246451302651586668425159753421037601300305242756278153019953881831199646403895849663684897641747609731911621742576851817351489145643343982957915759868704022211111511409737628671162562030108237582829484162078939847362092075202821698594584864051828686098560941655575319199111863326900233724945043897984443042055949759138837168632594094983505192000589150613651587545557703215032990144931301510075311804532264706423597870743648114401804032051104124354128760547856666738161040425416429959322308442187784694262545290136632573571728310042535880703151584061428995457900764481777796471663435852043464760365162637487624501532122096231026382100132747811076400979432259449192136873243259628251167400861816497653956463931954057328027514068981028316389321662400192004819655517000483732437236717800116433890827247967140313391625351541406993998836346629391053507550284339783653765758653765644919642212148886025860240380541879873828389225005192445951074967837178478772900019691277891039527060239607975509444518167451570123091784046472686558792137301239852832075307674805913375211373167799083638873559002567180493706284814960345117803576702651660265660824309944750380497595707602589390214722237880091920353198681063566361209881594061333291421576422640978610411461981636012758938394761656432142932857403089649674410773615627584038456100145384071334535613174723837379038390957413214984611453002946086237318435912284311212722850413609490107527581027444510352142751302051177745522021646729160852254947566697965728170765992809151011663166518263177727168749908260187750834263161934085344028208105194111549887276932567132867082076211138891570950490176709195371392633334404190109127283239579654604650359615124036321613788864067537708347590614748943778648563624588999489312467082468213600143904897904178081821197958056295371028305915153131764078741249136072518028866728560695132349988714678681233125497797819203198644577209626211865734038832187494528819283485536448528497312802757990939917027844828841151404199419316414845522385989713360565552428896718631630400523571422641301526442341198637879898495884745866800958496251204377252626499694063201383738832463394228046165360734492083583945890024150087926308891913919437024044581441884701157218325198751798317366357459019980959454899408816884098375089272493760812208504957940452217783050139298829182037923554507800474921525792563752421703209518181394859031651543910498578669715421370735329015145204511495948282844608328753076492937241729903874341918932348372496351803253684672088363914633114824061808824966686132864549444046102864041238887955618834223788531626244133589089496317187296956965599467031336061854089502031832092577926636519050815793381892279500152071978897804016304852535279283162813761184434814615917102674475055985643629518130180791680258409305617398959054734685856643394624648809278877738710860271429321199908362386285173558759379051092967334891714882503606741610707963525433474216496712831367259780561610684893330041980207817682915803820250505092964079735531661477242446938839138560355756081410789188762763297344585178861753098084321134473407117995856524941710444462561223486842912611804526883912639791418317070168963135639515798275636209910675985321929187679321923694031944732657264672963986560624388135385906385037818695862716066208619334854371434027576937476500098186257442619566496518654392012494121722076448813827226310701444240685143400606026008756024135101087387340904710394686465505679594163428221756828682437460132849309096109665503494153535623523544462315296957161311968712971873015075344730145412889903140718225663547081044106201120838169186641221124470703243739782388884115408301980478330220469697485513191102667626175787118345518604058625117060118189843202563714204977329859357621219808350478604494638640444971917020948115661267632676749547973018957722194802386113225705779895178855009932933537111689204765843195459570094779844887085533987224810671665380262649605068139492870448070585654642637541088946952387285803467800719491431393193410422808488254928873699189187323969158980275442707737433364982952573722144549089611225675759448622733864211334917591668357335646287933315336817208997916916673659443447062947053058390840229730942151564547333803473709054215352438440737147811285861893585282416133715210760743359027164144146563024650083967228311848471074844716827943133775612065976762171303718366105836854551863546473948216174759077377724259150585826261075867387810701233813540819863109658027546169816370051243694667126208702552975101123612521344218664106246959364356178754709866307253497273836563230745990202949846683739890444166439350835705897569474608636332999094162125103327010839053034848830228187860320988226044418894544292895700166474179887069100250954422791408751818978409559555435611542151706151857171289049131482283528712606468472821764355744044371928834653763208541623076797615526676116399714073095232865939913424758743525304059016433585897980276228579466901846098525152835287954276011381922186492280856843895347066411589446434117491336324490731179105687378106785247987931970634827968227637018017854058989079313771366142880250912072530757267514778938975495709841965188366559329818613230369116835716575129655106181154264743892059154394642830555268834549870298195858135335605075446464003007037421386811495191631679865942789448880488713785839834704212922586702117147941791827174174395302792165756449408829128241572692462211499148919646414788960496943282181689693091435999996002308353927658128782426861465363503458585490680217488198280071069989396290288764375522236501801259320753283694045400619922117066971136159212160377673999142718740233045081933081764196899147992892834294781982737176641560420108704973500504280086556219746792201820630300155934611633861625144396038187015339730596282455894909623256698280748605279805697559169717497506496537799183423964165437607080782890914100493293613013005998956056789001535477323434594720727681415216444431689396017413103216682711498672758919100264555338026502638908459069924185052620887032810323404381647305091771372920612078274338139176916123270822105529163674581376213287231384173654827141671300165028648605312758242967211470868510438667960348134191067686416759839061257574054038832250514161442547790848743826185944755033226987581171220065042502959799811920226421924675162637381909897504322195582841937550982991909860280791943725958695368325010670366816193500196783827030868460164410820925288772385260729463012527835239542611940796898594605508846385605792253097967951840295880283895686244939459454659878546401897140608029763642207697999555768324422432566407458198905890261750713317046929139195582958184459249285344802580979501708509267803002296480980964793081792067801594300706519315974264206226374967328725345580918944716871096807625084606024962955643605713885191975066536806221994113147400277657761580990334064103257876116164035737702643517213545916132382286654813135294918973977543900061238364832145004908003418883548312489015184302500603146701942402394480649598427452896504691361641853475292000630436713211539229920100994995616918317931718761981868902291124566037223036475494983392265141790051209047762976624793472278485112153281000847853182847570396093753170588769384492026166674674101882715255647880106364713648829546919331193796901572823775861083203754002022382018591825798940029506981590059736024319452237518475408411367952045685797299246215675256500616832623179680779972358627284826612471430766574083072755323798310096796593176825019501369826581304277151283361589187091093293148947192275049301051504981968255531588200158462980887867235105300542794519034029477295657402455138099929369550026444530125082799255014148514218788349857145607591343676827770607778258259271846682154209666494513667530283396062429335706306044097405300095520901093710375374449126227187494298797747444601185434238633662912466686738755806489680071588376925028875598522027886474226639012119656264148866541115901848026619607552459333447525966048369811088765672952252371105663037333903183281684758798332151929117172925684081568918594513672294121261156886559484627077338808004929958793766515033135029107774575666281837576726020841176780705240282158564563912610137364857133982965871210353310028654240362999010848909674087552182671019804171909968205482128572071025019044155480555910384740306968025399417101322038866232259027229433340732158403074732053163924178839031571167027417609222184345820771954605036924308708007183530648834247179492193147210713375176795236865850784285136984342171099419480000172409776205020595725767087578249030630279305403853189103996224491812474449567307025568665363146795259986314075264260771134467335066285357033462886440501928300734454615469335148089417370138567207476879935553290769912977797580835870919613943790177467292805261596542094207468545529157218039304725767646275337103689178719536628875235590982940649439396176296675013850246998071946464756249038409171225207848860524069647963283970234671225857496803013371182320499051360651573190339725900020761873521559058365783496590511004044683837471016562255105317386292252321884099629368274600604845357534169087561667922387614951509647058928187929218213928611449671143409100993560937468971530835214609247573925772865861867375327583270861396352520088614636455791770904869610426818121096552117686535660220721670284646830624826255170391005516293954952682075140048129326774618623699529406414252667860833413780237021281356598978334734205560047608474032045211309173148099109941884343265763179316651322765277158197057070286805575303239608212303246161213071275356579922448885314620531072214199355895503536194827742738725532549027372126465542292358103621894201290598593461778626394952091249208587476144711246456134745269847765842265328985254065858959189123538273273336604671782382340672116974875994516856190134469643984298395089101088823455479589176865988790010262926478441778707026599679476659688718983514391218796726419236393536961481484290421092752564082823038096048590714834568851106893108097211012397705987450099419934817783760125486866591684521301983370381951942406674696906207826555034290826840051496310017207927756311204173395835594771332301554036631372520302742713785480681518126229340217068922277114866155498792816839829133127324386903415072383399773625356809109674960654420619886507595981982475878144808043223044168918753418204510909568921626459530007841415681053692289027312059775013997128563142406307028859908458991558002475750381694304336203755002776443680410695956181656353837499249735404865731557832903979692440492236206710886678940928822255887992936663737862523072477553706148427376767781013848424439708517567171754490060442496194106437251157782195408374623201158263455303081536657314294112911544243394443110699248663962302166997809742117945167298089351684030149666359980549891246323147135806832104839409871725046784568651408384322627835746913250828276482076676345725980146233284557849190107336805193688052166192896883701731355890446793826628308396232065201864460938563024951488441527311294216499019791461576945396682690125767934488429751339712959356890960944227148778147623004188201136764054496926679941333603561897060967204186408705268231397643549101370250552386722195497482522042883583453617304342308949478695914339067676960130018815587158048234193673743212169722357192274030415211367311527533833919802978687394789736334748101553931902798247004082569094495102049638838561139809199901928828720316302299358246613200988584991940646904669454512085116491236428064929321623459326575008730630715199632652310089573519698032432038312020282853299782771942570548724078910236510429931380569849027836500227998827819866124637038995661780054985616684947368841995406417327372208378591419721885292300177408210062098566744076382415510533908478508129836174415181184229708340659549398362041664775562384848981478575814753574900647590349205442677864478038275477017534575909366858460420547560331263312741496440906781628477050359994325766908202529116974046050918735112709295707588976777981104879638709186702168967613443006436834227749065083046176896451254419479393580383851617304379276934261869679672759954182465053680633416059173603467271871761714154507996880432868208560998690121616518465777289736799722263898315961654682514646630867981205522130048744822406200346153303989142292105498989601074751835515752062267970592846575840217795336223942704135575960505781793008462120092209653107980530673399309979145420586996749557853971294933536781321003088138392077680795275121988154199053680630873317080702889557097131738060779288518228708464719796605330956437473169591579244572426335595336904711442178440933008180958569818173398410238298409347284670429917786591059862457972026704072118170165669132199150149874606769616556124959519983246835707384369484755231001695553094617694612146383917962543041900084121637621880419011324567555716178526001104770531073309953854507710895460247886904850435538039350934573294566845817594066681190759497717487326790651671379258546411120645904974868988739463158707341413520100469901252995467802108282503257848209758885057205540693622858087411617134051700901421705352838562006062938233377857009651412013245909838258810607995416254744800515547940899094347769236126414659695342166364012009083565919187615173168190515147069731168189000382394000974679340585349953678877699878518206705586711792633215218806172275735422718814571275640221193613939911521025023445230134887538403885500636833614309410017435203594149372856287045675333285498667793683458440828956408621998488445287242043752972341498632469174975608807434023184669643266335274250913832834792867120256838176665018451518362716349635895799989288452086898328232164052639862673593452096742888729622817061835404135590565428603273421615816508080739126203584465903403922172585802386228625294908504472232336535857960205728326791131620605937860071350375103318996499687858639206884380171019211054543888101029645370009095598716956976642770112022029649947895163025142896032804088400881168573617590054514726864034729778081926606574631766059337719544133755457021373554253029959174324401646928149093898107762522636689539231275165962401427023832352868536070520484511167368682634119670229392184648592145588180125409209107142414915299849291047357856500721020739587674179248343501787532191627581895925939567520239891368459523152845751429367725412466027500381402934502416205774639864821828263482012034832475209362977486341482185708146682596303267830896375829698383831947272534873080293188341815671212065279813631502040557260670373291762011046402460645295459773848400996549354034857965191350371796554717647065434484521257226332543044922425193893141331658591998075896053136936811502255425226706377906615692453319603776670430993570953846303456596954192822798663264357068768670185760667168410928699318637463103890846551506203033288386803724799290550095113350221543163932996655777046440242877226730674984837907722810701629705973316831024984897180350395351623152104864460380394362363991271892069475543164983389376287175341180112964177892199178057619286572865584759800343669132134109148927860169473835708203921071071441913632819825629141471662130365120115762492176066620981368226985492484792077514590061207548446806106064957382775188896478668349038503752635232921035229143012451372220220137277935025675526149816863388809765775991285856863656372608658454047117377978582403002349111024365582982499703950225447073824386422277746466548723687403751676066111244073411000609950206229080099012039425767302380636326084383033872911026628334183274539235154448470362117578815756516028226293336809709296857021590654740861159765530401369858635170681237711747767648465602404369456869254283770648020366363792009145827311610879894632407200000*sqrt(34)*sqrt(6) + 1551534649116137476475957753513171675836889362875216769648310731361162384789065991310329321421280372958379578767690874899238284750101775474309988114291830638385181276110813562383768906798751835903810919897872410517867015230055442196308657983580088229226501270926614885622955248346119814847088345470402279809533652865591399914087658501418514678477268634417705206741892844322316814117392582651797102295223673129216753088050513425192758315268177641087560393867855171675464896083155247346399254877622386177143312223741843697050457249596024582856373133904697123028432882209160861227282016649599643033447096411875181529255409022684215464434260249219338574502560399242077874071343642099550432239877528413144678074970616019043537923972293772069241152927632782180199655874581888854239704039186923875927681474576242920395141406441778735864155303075238689077026246354736305010832022068179610302113928606393978220485795224073660612452371484641796997583141448107213961502850941197673356380923179638228056956616807123585546650603231984841307625356163965700485345640681194209986424389022722531962875409772381772011943437134110603116515573238386085569428046758614083169957255024072541695741603684183712227146007457901890738243442359518385931424588890437125244795388377663458811879218349534767935346002542025757056496329261226269248728269229368801930235016019041622578805222485926672308053675902562274591273273878016187129151816928951397452843488600319294559181133021664117480156668917231189964805418908484380441098059156077698945476141248070879195215302277903919262643507462725158339372543310926589589438161550615275703209494219855099125350199660919629299363523455706682681803098704224117943664436031560977764205751517744436397830747900370151202678388627090289124400775010039166097748498353570043055022115225239582155567826034373607989625648033032422380987854811078320335314091536626175802376910183508122845817416952262271015961233768078935777806662790860105102236429708823009098978035455619141254704422452659434120758763536659785546871407359499546990677875476151060939614529120501777911248995928917632526244618900747742952392568134560876311435775177090943826513914692478831732434949945423261134304294301617296093023875057311017483406637441017346109961815051070668816777040064654973798500304624812705118781366447122104969804111200034032928188902007435519967602693658499514039037667313828907416149378722322409223848326889008356522572506180659253903467273456182114905287884183119665077050231476487222816193652999576261703660835802994554861638458610580318601792134646575476916802394841983280801850407335764682383219252391670915723569716282131491486254521235638591158711121238037739029683459151085542340273054852116716191356743229835276460718306450186533555549111851086612029501623976590818537962831864466679519566693729452626192820376988844293260107967124596814080495524380150800237471806069294037731433526910813951774666384565276036377465370409524915595342069530627724415834957075202168906460347053957590181592298248033539388955012092787016397353964469454183924153676210814172601108613205405600244094306427235196754087046925473236595646126964698892045890220679243489530827320332841566536272639963759608933301883197729776496914893204492875602631652008138582827280502799010368473874429358496130687447690711380114493853099985980760083696919934241919076884123170471858732039047547750201091461677482388864774855377476162129743652781846245316421645615203919374119677338536681137442910303014869783735234017889975489718564518732410557622912542956504858464093481253858220711250212559021935427928031232175597247047440666305951028927741309771958538162685171107916381262415934377826389672288082300425291270540091702074676834742049586164258610544753676326920215373146807812977020661793310560782592353148260705173827191192123544787422117394218746950921717258013485571312168666904892844350899387080727898354012400566839077962070120417591458695663295453016647016860861443659387633393166809315941314108785416037759570425642330098369778250670962900439211362945552230730475783781668435648760001711101659421398791426366608949605463006881056846729615922637665362008215814471339142613151951345867935241457922868561891119066078033085238266611413935732211334137275428157479689329103650826902761861168368471340934873082999516263090391310769461941224584727504004812079567639664937888506885459331690726169348055346802091279056620262337117044488447734946347993303851964213961330437493253534584227157104783474679069236807497707382000615900673566201075011446317648327750401677481513009755032696092977999434504312788700917813121523111058002227349668931942458087196145838241647930000789006161587333307469467975632361957466919208209581324889366053382516621371340472388907197018833442225618336862545810774399960462773315929382876277770179237348476136028434303048803222953649646174561096647871392629187808800894248916739873747212748732518342736719798974892311527603769374577877702372641845652529305736234907143789151907156369760972384699846969881475363973293783237297365368746392803709181089866719219613601773736853566483574524238787693007377090156554682051754669875679175353187794136110373439307237643154584755329806425864517246866839672388921571996130734074961034604325861433666468096484966427713802794551890206164882953226142021883966328513997720447200034870097234572579218960424454009308694499539025763936759054253798730439072493391161844775271329221093890593404922025053785968778654617728816049367642437963674712255822033393598145229622212151852095919423840510764003666160153436351431058690266430990928688269398055703028252143430276890422662605860262820578198853714422648006879753551096400390158333900764373598275160259594999129675524518981775810756055744405126086364080414734695206308304266052845724367095604912629503596481898355306680143186119873709071600469816296903941075863081582761003740505794330776326052012866411669999406196239326341986099397610556621223013090416823995808421185045287027620527097484500012122195798370292312616963381825681418892369540539399322154995504585673014915351134826989064487789695523788438655222592109808270804630351070470891904591516669806671067559785946109657904019034999040433301204653638940789364275893886673615989376210271118806372818191737788115211533682556591064618161490075591017362117649569407330955260806736154872368474336822028014709627584977649306827567267325087034099485002383472076081889110984388708348176741618887602616920744931027701642920998536360244697896299261462428254423152980185568807023293920837544688083548262795970400290642465827373002751968835132066265380873790662795441337031991998391996927239999279745994961195593138246046118972145360897778366292203333033069633373409539567087737300172180137577466809749658065035400018788652159190183374555481924082450997910391885454909876135311377922421407199480800701046548700788502594078714525441887463161159770191439693543092136756427641265480800073671002068805658573687649541011027570208950476113041242641065342330563451236367458795517714620479177523982176440859939318572788198382367935211730749584274372579067907725188839092538444142075560889145012270198693968028740417362286566690078167996971875052205770704201651492490055253292949346307651495817553224031294068057792152517095136024999540820400057971939961768292449760881848721555547613219159424968429402948822654063401013706432035473753306778158426789412064005115972723156539457697899342767872618649815162997543683568036829623678138956825222114647087446932943361620401083052373208697469479038213880055136989438700511954960834510322265289346107257684977617008269474824469619482089959364586296519626690934177829582612869829210162922848134504064658012852310643354546389958060804648968214114059482014198129798502891468412374837265773118757816431365576200142102409124212040256752576932940204693703776369647118153375593825073924804653066526673096389101066055647965859285741801436158288258977070277086628150442279486360566137401734578428750986773670166903357299163506887114243931221789629931575538899662836188910298985508974183447639955805461085544738021360897828794589626962998862054649234705076668259852877583979697735634404524099534907876531426297404911931901656593175695661543825198829950237510615480354332625635244105815856946048590590991045412138765861057488778544812044205105840480432281099981816033942143588044677175245705671392738543791895062374877705622183056658665129986848150390097755827118040437531769449068217745451630917193801300485352879209322592084424126299036847450927894776023377239234954517566778757109609241354729061331927864641455744069198418451272095052079691555343751362842135072906652295949768541675754572808233967736841486146648615717094082446667510520292390708323038427448890924431048173134623329931984540185527667155586014003074133973701629924044040185596467001258904456327884476368744799847057948291899191121833878873761676974421828284711948159262382150639525207030560753723276099323047063775854942280603666484684679045029610732860589508714355048615401708431758574879308207062506562189776188845835663139404700675135078053529962374124223130758102357097014239936402230322147784325449432364851632811193636849286925428978089900545589634073902492166739282834513851105424693361553339839962531539476562797592052289929367574123876046066168680777483190781187312548845188909002767593766909161616058173221165646879903258829104026178035837500020992258929382586283426989495612747090499293092412071580186004488022622672433875813553215642145279297079613825136666159286670381242859701962079350001113606616650810796023536426771752266092484262054777717527988257719611428410848341734161604956741498627279879626345452647778605219305054889901004833388443558895166439480183650962353192020623654930228999589498947801465464527708587530718191586905423660534555951983678358586865572165521356946722143518943360047816528321345945504537206557511875782722511134189630093577564995315861313351276484451333330523046178052160445066571421063620267751978604595574918893291810365147140321598303913929528766722708888175910769924219474444209582170192780156666378453378227598505937423370067269385228339747462805819328055874715027571892088267642309665503099529334341966586612633683766315309851259863352820256912746635694549029969369592100736968012782139233407714799331465949701223707754876902998052694919342840535544098455915974763759717382984775796683148306694535781238736938973595940022826654612952078353395612686932845025051294281555356607770012896816705621065620886490409078611097168832051711038202638625238684243832134423448590417143252944003949404396764408949267033831862878677807053898005532547961082254469593283506895741857097022429377535658229250865979376270010804289635165153621218167230289949761517509074529349782388991954351120954155469661102108625975195257499566555718299079922375126376034627349786781641361952512007821406701232064805809910268268627296050130901875577911966172628053914689158103818410882312550302607302397677370014496994815462430854431988762863743773806320629724682075475253442858150969562491857736019399377589845011953835641965573813805701513981893736036113278802572309337517035750095172818230650076850192473435420812396665972384650678406400688549420336877823024235030490008318597474661487790438090197242814606493819505044954398127996197072756649462923495321608802973819783509381179152416249193659741046111436957636461535721860424858501667975281046984444085557692929048060655558127904089726663016316213873454276086360232023601998110664041797961163145651530875424044536596300765169557324950816089588062275942621878200012768665863268478697526922100380164785241634814650710816820430174661333163219451798590973612204133483043674656473598862791626691100886835278498179107420414897147428639137611602882831853846132342156596660241359832137396149890418070303081471893977538383973902947428042578593127404943018002859517825231130356465058133733949500135836479497877533671540918182033289425625402025464588873685761400606530032165352026662987064498127870598618793591260221293032240308637823069464358262447498544524137585404821380822346590320466507677051411195119767752342992770381842677472565740325632705231578647756878903057433968269937453811355543489581439913073951757899189393100775990001552125607933187384806858186265280427645313500946027793412850208049897759735142176523765573041908356928581258592271703603164815011038687961882690483862870261339261351402531360546664932160870579008646136352693628616387489425856556868325551252764132962959756788568470776374342524991627354578836149724868007242141034688497001044033912219271303621080291747012500820824006605645687215440472595766151840102613500590460812712259566810296714729848006761382231260803664489279537264358764346107210406646778524125355985700318324969325147875725770755536484100625893838900001338591306717019067202900485375847926428866825186828186582184756901582625507131248710474732370892655790003496839806620530941114027761453586313577842506914660131736076560053108840436330833950597738043279766353423935958025111240468754093503502952349139412528867313498798247401807012821055494739743050783885373628270144337528284586183225868036885191507335811800301977310691025981091752074742637985735124351480181338241723816837406442974150447087316239972359715564442807566884947678636049283522273619132474199962964376703302069894261918043820132079601462433232467167836902832500733228285366013585978166313570928812690152616028901726401373663549227114511923042374643104865666802547249094870821552020521140438606891053753982810492488788543793406486962457800296552677425205001437473493372614761669366307301017040161911284854169671707407844875498277801821812556417421213355400322093978179045530153993469465756996015380807165260748807953154378830156389361681281054899847420394246127614082965474842587792430154746417619797542961747230210106949956423710043582571032936567583470795307255785530714350448168441234680841137043221204926761595322342961405346515739799524734732084384436604063131193613319686787522761573466449092996349838222839977360882256458960723021100676936292321451749607938453275195168741452587563776797140360523384734071435663084508632869573092447194835555519991991293445274474800999731065183217221544097803598721222661002185505557428925371514173939508856344053002638919941689465108283255461663700916430316558659334263457557265075725791374017533033765853690516122841751151753321501859040092108527376808560400567781034348600827544655808192039029447111600549955813532379552866581242948388685935049138991794380032268278296109671954428132195361057200153199767859981713756508855307365363494786738620760260832459256984051072153840604924154309329500439149979261073878033196576766846544005402365090900938452827445084589838694790609842368557980949531333137491872341617281257079603889920802931342834137204568490952653790051951633095057386687063276462615774354126300835809856756635832752984469397702499440676716189015266834573666670431165291606592942690156899489385476583286920347200289555570512822460393078936388979669944050036909697551325482734045364789767947062063270659417801170191218950389395067226111993441727560018785244920229675032481457264880400844200642817332211440818535736961348222837397428575127600117969665031612866661475178006318754113460479356971160534176526929814345597474136108949907245503223153090994667899155975411516115696483191413672520485372125595978325062593891031582092645168288616580527576456951844079900888513729713284371515066274150058614400739035170064639950313605204872025518782620012001927412652584090755727579163568480471170255706961263029685657140699142059287524288699214039732443450189589449310350172597898998254705649449824141922751077905764985224656012825131685235240085245770339975621801140533587255199158641761162004054359634247200005458447559*sqrt(6))
Approximate bound: 0.0982630842409187

==> anc/Mu_6_12_4.txt <==
Number of representatives: 924
rep_index [(6, 6, 6, 6, 6, 6), (5, 6, 6, 6, 6, 6), (5, 5, 6, 6, 6, 6), (5, 5, 5, 6, 6, 6), (5, 5, 5, 5, 6, 6), (5, 5, 5, 5, 5, 6), (5, 5, 5, 5, 5, 5), (4, 6, 6, 6, 6, 6), (4, 5, 6, 6, 6, 6), (4, 5, 5, 6, 6, 6), (4, 5, 5, 5, 6, 6), (4, 5, 5, 5, 5, 6), (4, 5, 5, 5, 5, 5), (4, 4, 6, 6, 6, 6), (4, 4, 5, 6, 6, 6), (4, 4, 5, 5, 6, 6), (4, 4, 5, 5, 5, 6), (4, 4, 5, 5, 5, 5), (4, 4, 4, 6, 6, 6), (4, 4, 4, 5, 6, 6), (4, 4, 4, 5, 5, 6), (4, 4, 4, 5, 5, 5), (4, 4, 4, 4, 6, 6), (4, 4, 4, 4, 5, 6), (4, 4, 4, 4, 5, 5), (4, 4, 4, 4, 4, 6), (4, 4, 4, 4, 4, 5), (4, 4, 4, 4, 4, 4), (3, 6, 6, 6, 6, 6), (3, 5, 6, 6, 6, 6), (3, 5, 5, 6, 6, 6), (3, 5, 5, 5, 6, 6), (3, 5, 5, 5, 5, 6), (3, 5, 5, 5, 5, 5), (3, 4, 6, 6, 6, 6), (3, 4, 5, 6, 6, 6), (3, 4, 5, 5, 6, 6), (3, 4, 5, 5, 5, 6), (3, 4, 5, 5, 5, 5), (3, 4, 4, 6, 6, 6), (3, 4, 4, 5, 6, 6), (3, 4, 4, 5, 5, 6), (3, 4, 4, 5, 5, 5), (3, 4, 4, 4, 6, 6), (3, 4, 4, 4, 5, 6), (3, 4, 4, 4, 5, 5), (3, 4, 4, 4, 4, 6), (3, 4, 4, 4, 4, 5), (3, 4, 4, 4, 4, 4), (3, 3, 6, 6, 6, 6), (3, 3, 5, 6, 6, 6), (3, 3, 5, 5, 6, 6), (3, 3, 5, 5, 5, 6), (3, 3, 5, 5, 5, 5), (3, 3, 4, 6, 6, 6), (3, 3, 4, 5, 6, 6), (3, 3, 4, 5, 5, 6), (3, 3, 4, 5, 5, 5), (3, 3, 4, 4, 6, 6), (3, 3, 4, 4, 5, 6), (3, 3, 4, 4, 5, 5), (3, 3, 4, 4, 4, 6), (3, 3, 4, 4, 4, 5), (3, 3, 4, 4, 4, 4), (3, 3, 3, 6, 6, 6), (3, 3, 3, 5, 6, 6), (3, 3, 3, 5, 5, 6), (3, 3, 3, 5, 5, 5), (3, 3, 3, 4, 6, 6), (3, 3, 3, 4, 5, 6), (3, 3, 3, 4, 5, 5), (3, 3, 3, 4, 4, 6), (3, 3, 3, 4, 4, 5), (3, 3, 3, 4, 4, 4), (3, 3, 3, 3, 6, 6), (3, 3, 3, 3, 5, 6), (3, 3, 3, 3, 5, 5), (3, 3, 3, 3, 4, 6), (3, 3, 3, 3, 4, 5), (3, 3, 3, 3, 4, 4), (3, 3, 3, 3, 3, 6), (3, 3, 3, 3, 3, 5), (3, 3, 3, 3, 3, 4), (3, 3, 3, 3, 3, 3), (2, 6, 6, 6, 6, 6), (2, 5, 6, 6, 6, 6), (2, 5, 5, 6, 6, 6), (2, 5, 5, 5, 6, 6), (2, 5, 5, 5, 5, 6), (2, 5, 5, 5, 5, 5), (2, 4, 6, 6, 6, 6), (2, 4, 5, 6, 6, 6), (2, 4, 5, 5, 6, 6), (2, 4, 5, 5, 5, 6), (2, 4, 5, 5, 5, 5), (2, 4, 4, 6, 6, 6), (2, 4, 4, 5, 6, 6), (2, 4, 4, 5, 5, 6), (2, 4, 4, 5, 5, 5), (2, 4, 4, 4, 6, 6), (2, 4, 4, 4, 5, 6), (2, 4, 4, 4, 5, 5), (2, 4, 4, 4, 4, 6), (2, 4, 4, 4, 4, 5), (2, 4, 4, 4, 4, 4), (2, 3, 6, 6, 6, 6), (2, 3, 5, 6, 6, 6), (2, 3, 5, 5, 6, 6), (2, 3, 5, 5, 5, 6), (2, 3, 5, 5, 5, 5), (2, 3, 4, 6, 6, 6), (2, 3, 4, 5, 6, 6), (2, 3, 4, 5, 5, 6), (2, 3, 4, 5, 5, 5), (2, 3, 4, 4, 6, 6), (2, 3, 4, 4, 5, 6), (2, 3, 4, 4, 5, 5), (2, 3, 4, 4, 4, 6), (2, 3, 4, 4, 4, 5), (2, 3, 4, 4, 4, 4), (2, 3, 3, 6, 6, 6), (2, 3, 3, 5, 6, 6), (2, 3, 3, 5, 5, 6), (2, 3, 3, 5, 5, 5), (2, 3, 3, 4, 6, 6), (2, 3, 3, 4, 5, 6), (2, 3, 3, 4, 5, 5), (2, 3, 3, 4, 4, 6), (2, 3, 3, 4, 4, 5), (2, 3, 3, 4, 4, 4), (2, 3, 3, 3, 6, 6), (2, 3, 3, 3, 5, 6), (2, 3, 3, 3, 5, 5), (2, 3, 3, 3, 4, 6), (2, 3, 3, 3, 4, 5), (2, 3, 3, 3, 4, 4), (2, 3, 3, 3, 3, 6), (2, 3, 3, 3, 3, 5), (2, 3, 3, 3, 3, 4), (2, 3, 3, 3, 3, 3), (2, 2, 6, 6, 6, 6), (2, 2, 5, 6, 6, 6), (2, 2, 5, 5, 6, 6), (2, 2, 5, 5, 5, 6), (2, 2, 5, 5, 5, 5), (2, 2, 4, 6, 6, 6), (2, 2, 4, 5, 6, 6), (2, 2, 4, 5, 5, 6), (2, 2, 4, 5, 5, 5), (2, 2, 4, 4, 6, 6), (2, 2, 4, 4, 5, 6), (2, 2, 4, 4, 5, 5), (2, 2, 4, 4, 4, 6), (2, 2, 4, 4, 4, 5), (2, 2, 4, 4, 4, 4), (2, 2, 3, 6, 6, 6), (2, 2, 3, 5, 6, 6), (2, 2, 3, 5, 5, 6), (2, 2, 3, 5, 5, 5), (2, 2, 3, 4, 6, 6), (2, 2, 3, 4, 5, 6), (2, 2, 3, 4, 5, 5), (2, 2, 3, 4, 4, 6), (2, 2, 3, 4, 4, 5), (2, 2, 3, 4, 4, 4), (2, 2, 3, 3, 6, 6), (2, 2, 3, 3, 5, 6), (2, 2, 3, 3, 5, 5), (2, 2, 3, 3, 4, 6), (2, 2, 3, 3, 4, 5), (2, 2, 3, 3, 4, 4), (2, 2, 3, 3, 3, 6), (2, 2, 3, 3, 3, 5), (2, 2, 3, 3, 3, 4), (2, 2, 3, 3, 3, 3), (2, 2, 2, 6, 6, 6), (2, 2, 2, 5, 6, 6), (2, 2, 2, 5, 5, 6), (2, 2, 2, 5, 5, 5), (2, 2, 2, 4, 6, 6), (2, 2, 2, 4, 5, 6), (2, 2, 2, 4, 5, 5), (2, 2, 2, 4, 4, 6), (2, 2, 2, 4, 4, 5), (2, 2, 2, 4, 4, 4), (2, 2, 2, 3, 6, 6), (2, 2, 2, 3, 5, 6), (2, 2, 2, 3, 5, 5), (2, 2, 2, 3, 4, 6), (2, 2, 2, 3, 4, 5), (2, 2, 2, 3, 4, 4), (2, 2, 2, 3, 3, 6), (2, 2, 2, 3, 3, 5), (2, 2, 2, 3, 3, 4), (2, 2, 2, 3, 3, 3), (2, 2, 2, 2, 6, 6), (2, 2, 2, 2, 5, 6), (2, 2, 2, 2, 5, 5), (2, 2, 2, 2, 4, 6), (2, 2, 2, 2, 4, 5), (2, 2, 2, 2, 4, 4), (2, 2, 2, 2, 3, 6), (2, 2, 2, 2, 3, 5), (2, 2, 2, 2, 3, 4), (2, 2, 2, 2, 3, 3), (2, 2, 2, 2, 2, 6), (2, 2, 2, 2, 2, 5), (2, 2, 2, 2, 2, 4), (2, 2, 2, 2, 2, 3), (2, 2, 2, 2, 2, 2), (1, 6, 6, 6, 6, 6), (1, 5, 6, 6, 6, 6), (1, 5, 5, 6, 6, 6), (1, 5, 5, 5, 6, 6), (1, 5, 5, 5, 5, 6), (1, 5, 5, 5, 5, 5), (1, 4, 6, 6, 6, 6), (1, 4, 5, 6, 6, 6), (1, 4, 5, 5, 6, 6), (1, 4, 5, 5, 5, 6), (1, 4, 5, 5, 5, 5), (1, 4, 4, 6, 6, 6), (1, 4, 4, 5, 6, 6), (1, 4, 4, 5, 5, 6), (1, 4, 4, 5, 5, 5), (1, 4, 4, 4, 6, 6), (1, 4, 4, 4, 5, 6), (1, 4, 4, 4, 5, 5), (1, 4, 4, 4, 4, 6), (1, 4, 4, 4, 4, 5), (1, 4, 4, 4, 4, 4), (1, 3, 6, 6, 6, 6), (1, 3, 5, 6, 6, 6), (1, 3, 5, 5, 6, 6), (1, 3, 5, 5, 5, 6), (1, 3, 5, 5, 5, 5), (1, 3, 4, 6, 6, 6), (1, 3, 4, 5, 6, 6), (1, 3, 4, 5, 5, 6), (1, 3, 4, 5, 5, 5), (1, 3, 4, 4, 6, 6), (1, 3, 4, 4, 5, 6), (1, 3, 4, 4, 5, 5), (1, 3, 4, 4, 4, 6), (1, 3, 4, 4, 4, 5), (1, 3, 4, 4, 4, 4), (1, 3, 3, 6, 6, 6), (1, 3, 3, 5, 6, 6), (1, 3, 3, 5, 5, 6), (1, 3, 3, 5, 5, 5), (1, 3, 3, 4, 6, 6), (1, 3, 3, 4, 5, 6), (1, 3, 3, 4, 5, 5), (1, 3, 3, 4, 4, 6), (1, 3, 3, 4, 4, 5), (1, 3, 3, 4, 4, 4), (1, 3, 3, 3, 6, 6), (1, 3, 3, 3, 5, 6), (1, 3, 3, 3, 5, 5), (1, 3, 3, 3, 4, 6), (1, 3, 3, 3, 4, 5), (1, 3, 3, 3, 4, 4), (1, 3, 3, 3, 3, 6), (1, 3, 3, 3, 3, 5), (1, 3, 3, 3, 3, 4), (1, 3, 3, 3, 3, 3), (1, 2, 6, 6, 6, 6), (1, 2, 5, 6, 6, 6), (1, 2, 5, 5, 6, 6), (1, 2, 5, 5, 5, 6), (1, 2, 5, 5, 5, 5), (1, 2, 4, 6, 6, 6), (1, 2, 4, 5, 6, 6), (1, 2, 4, 5, 5, 6), (1, 2, 4, 5, 5, 5), (1, 2, 4, 4, 6, 6), (1, 2, 4, 4, 5, 6), (1, 2, 4, 4, 5, 5), (1, 2, 4, 4, 4, 6), (1, 2, 4, 4, 4, 5), (1, 2, 4, 4, 4, 4), (1, 2, 3, 6, 6, 6), (1, 2, 3, 5, 6, 6), (1, 2, 3, 5, 5, 6), (1, 2, 3, 5, 5, 5), (1, 2, 3, 4, 6, 6), (1, 2, 3, 4, 5, 6), (1, 2, 3, 4, 5, 5), (1, 2, 3, 4, 4, 6), (1, 2, 3, 4, 4, 5), (1, 2, 3, 4, 4, 4), (1, 2, 3, 3, 6, 6), (1, 2, 3, 3, 5, 6), (1, 2, 3, 3, 5, 5), (1, 2, 3, 3, 4, 6), (1, 2, 3, 3, 4, 5), (1, 2, 3, 3, 4, 4), (1, 2, 3, 3, 3, 6), (1, 2, 3, 3, 3, 5), (1, 2, 3, 3, 3, 4), (1, 2, 3, 3, 3, 3), (1, 2, 2, 6, 6, 6), (1, 2, 2, 5, 6, 6), (1, 2, 2, 5, 5, 6), (1, 2, 2, 5, 5, 5), (1, 2, 2, 4, 6, 6), (1, 2, 2, 4, 5, 6), (1, 2, 2, 4, 5, 5), (1, 2, 2, 4, 4, 6), (1, 2, 2, 4, 4, 5), (1, 2, 2, 4, 4, 4), (1, 2, 2, 3, 6, 6), (1, 2, 2, 3, 5, 6), (1, 2, 2, 3, 5, 5), (1, 2, 2, 3, 4, 6), (1, 2, 2, 3, 4, 5), (1, 2, 2, 3, 4, 4), (1, 2, 2, 3, 3, 6), (1, 2, 2, 3, 3, 5), (1, 2, 2, 3, 3, 4), (1, 2, 2, 3, 3, 3), (1, 2, 2, 2, 6, 6), (1, 2, 2, 2, 5, 6), (1, 2, 2, 2, 5, 5), (1, 2, 2, 2, 4, 6), (1, 2, 2, 2, 4, 5), (1, 2, 2, 2, 4, 4), (1, 2, 2, 2, 3, 6), (1, 2, 2, 2, 3, 5), (1, 2, 2, 2, 3, 4), (1, 2, 2, 2, 3, 3), (1, 2, 2, 2, 2, 6), (1, 2, 2, 2, 2, 5), (1, 2, 2, 2, 2, 4), (1, 2, 2, 2, 2, 3), (1, 2, 2, 2, 2, 2), (1, 1, 6, 6, 6, 6), (1, 1, 5, 6, 6, 6), (1, 1, 5, 5, 6, 6), (1, 1, 5, 5, 5, 6), (1, 1, 5, 5, 5, 5), (1, 1, 4, 6, 6, 6), (1, 1, 4, 5, 6, 6), (1, 1, 4, 5, 5, 6), (1, 1, 4, 5, 5, 5), (1, 1, 4, 4, 6, 6), (1, 1, 4, 4, 5, 6), (1, 1, 4, 4, 5, 5), (1, 1, 4, 4, 4, 6), (1, 1, 4, 4, 4, 5), (1, 1, 4, 4, 4, 4), (1, 1, 3, 6, 6, 6), (1, 1, 3, 5, 6, 6), (1, 1, 3, 5, 5, 6), (1, 1, 3, 5, 5, 5), (1, 1, 3, 4, 6, 6), (1, 1, 3, 4, 5, 6), (1, 1, 3, 4, 5, 5), (1, 1, 3, 4, 4, 6), (1, 1, 3, 4, 4, 5), (1, 1, 3, 4, 4, 4), (1, 1, 3, 3, 6, 6), (1, 1, 3, 3, 5, 6), (1, 1, 3, 3, 5, 5), (1, 1, 3, 3, 4, 6), (1, 1, 3, 3, 4, 5), (1, 1, 3, 3, 4, 4), (1, 1, 3, 3, 3, 6), (1, 1, 3, 3, 3, 5), (1, 1, 3, 3, 3, 4), (1, 1, 3, 3, 3, 3), (1, 1, 2, 6, 6, 6), (1, 1, 2, 5, 6, 6), (1, 1, 2, 5, 5, 6), (1, 1, 2, 5, 5, 5), (1, 1, 2, 4, 6, 6), (1, 1, 2, 4, 5, 6), (1, 1, 2, 4, 5, 5), (1, 1, 2, 4, 4, 6), (1, 1, 2, 4, 4, 5), (1, 1, 2, 4, 4, 4), (1, 1, 2, 3, 6, 6), (1, 1, 2, 3, 5, 6), (1, 1, 2, 3, 5, 5), (1, 1, 2, 3, 4, 6), (1, 1, 2, 3, 4, 5), (1, 1, 2, 3, 4, 4), (1, 1, 2, 3, 3, 6), (1, 1, 2, 3, 3, 5), (1, 1, 2, 3, 3, 4), (1, 1, 2, 3, 3, 3), (1, 1, 2, 2, 6, 6), (1, 1, 2, 2, 5, 6), (1, 1, 2, 2, 5, 5), (1, 1, 2, 2, 4, 6), (1, 1, 2, 2, 4, 5), (1, 1, 2, 2, 4, 4), (1, 1, 2, 2, 3, 6), (1, 1, 2, 2, 3, 5), (1, 1, 2, 2, 3, 4), (1, 1, 2, 2, 3, 3), (1, 1, 2, 2, 2, 6), (1, 1, 2, 2, 2, 5), (1, 1, 2, 2, 2, 4), (1, 1, 2, 2, 2, 3), (1, 1, 2, 2, 2, 2), (1, 1, 1, 6, 6, 6), (1, 1, 1, 5, 6, 6), (1, 1, 1, 5, 5, 6), (1, 1, 1, 5, 5, 5), (1, 1, 1, 4, 6, 6), (1, 1, 1, 4, 5, 6), (1, 1, 1, 4, 5, 5), (1, 1, 1, 4, 4, 6), (1, 1, 1, 4, 4, 5), (1, 1, 1, 4, 4, 4), (1, 1, 1, 3, 6, 6), (1, 1, 1, 3, 5, 6), (1, 1, 1, 3, 5, 5), (1, 1, 1, 3, 4, 6), (1, 1, 1, 3, 4, 5), (1, 1, 1, 3, 4, 4), (1, 1, 1, 3, 3, 6), (1, 1, 1, 3, 3, 5), (1, 1, 1, 3, 3, 4), (1, 1, 1, 3, 3, 3), (1, 1, 1, 2, 6, 6), (1, 1, 1, 2, 5, 6), (1, 1, 1, 2, 5, 5), (1, 1, 1, 2, 4, 6), (1, 1, 1, 2, 4, 5), (1, 1, 1, 2, 4, 4), (1, 1, 1, 2, 3, 6), (1, 1, 1, 2, 3, 5), (1, 1, 1, 2, 3, 4), (1, 1, 1, 2, 3, 3), (1, 1, 1, 2, 2, 6), (1, 1, 1, 2, 2, 5), (1, 1, 1, 2, 2, 4), (1, 1, 1, 2, 2, 3), (1, 1, 1, 2, 2, 2), (1, 1, 1, 1, 6, 6), (1, 1, 1, 1, 5, 6), (1, 1, 1, 1, 5, 5), (1, 1, 1, 1, 4, 6), (1, 1, 1, 1, 4, 5), (1, 1, 1, 1, 4, 4), (1, 1, 1, 1, 3, 6), (1, 1, 1, 1, 3, 5), (1, 1, 1, 1, 3, 4), (1, 1, 1, 1, 3, 3), (1, 1, 1, 1, 2, 6), (1, 1, 1, 1, 2, 5), (1, 1, 1, 1, 2, 4), (1, 1, 1, 1, 2, 3), (1, 1, 1, 1, 2, 2), (1, 1, 1, 1, 1, 6), (1, 1, 1, 1, 1, 5), (1, 1, 1, 1, 1, 4), (1, 1, 1, 1, 1, 3), (1, 1, 1, 1, 1, 2), (1, 1, 1, 1, 1, 1), (0, 6, 6, 6, 6, 6), (0, 5, 6, 6, 6, 6), (0, 5, 5, 6, 6, 6), (0, 5, 5, 5, 6, 6), (0, 5, 5, 5, 5, 6), (0, 5, 5, 5, 5, 5), (0, 4, 6, 6, 6, 6), (0, 4, 5, 6, 6, 6), (0, 4, 5, 5, 6, 6), (0, 4, 5, 5, 5, 6), (0, 4, 5, 5, 5, 5), (0, 4, 4, 6, 6, 6), (0, 4, 4, 5, 6, 6), (0, 4, 4, 5, 5, 6), (0, 4, 4, 5, 5, 5), (0, 4, 4, 4, 6, 6), (0, 4, 4, 4, 5, 6), (0, 4, 4, 4, 5, 5), (0, 4, 4, 4, 4, 6), (0, 4, 4, 4, 4, 5), (0, 4, 4, 4, 4, 4), (0, 3, 6, 6, 6, 6), (0, 3, 5, 6, 6, 6), (0, 3, 5, 5, 6, 6), (0, 3, 5, 5, 5, 6), (0, 3, 5, 5, 5, 5), (0, 3, 4, 6, 6, 6), (0, 3, 4, 5, 6, 6), (0, 3, 4, 5, 5, 6), (0, 3, 4, 5, 5, 5), (0, 3, 4, 4, 6, 6), (0, 3, 4, 4, 5, 6), (0, 3, 4, 4, 5, 5), (0, 3, 4, 4, 4, 6), (0, 3, 4, 4, 4, 5), (0, 3, 4, 4, 4, 4), (0, 3, 3, 6, 6, 6), (0, 3, 3, 5, 6, 6), (0, 3, 3, 5, 5, 6), (0, 3, 3, 5, 5, 5), (0, 3, 3, 4, 6, 6), (0, 3, 3, 4, 5, 6), (0, 3, 3, 4, 5, 5), (0, 3, 3, 4, 4, 6), (0, 3, 3, 4, 4, 5), (0, 3, 3, 4, 4, 4), (0, 3, 3, 3, 6, 6), (0, 3, 3, 3, 5, 6), (0, 3, 3, 3, 5, 5), (0, 3, 3, 3, 4, 6), (0, 3, 3, 3, 4, 5), (0, 3, 3, 3, 4, 4), (0, 3, 3, 3, 3, 6), (0, 3, 3, 3, 3, 5), (0, 3, 3, 3, 3, 4), (0, 3, 3, 3, 3, 3), (0, 2, 6, 6, 6, 6), (0, 2, 5, 6, 6, 6), (0, 2, 5, 5, 6, 6), (0, 2, 5, 5, 5, 6), (0, 2, 5, 5, 5, 5), (0, 2, 4, 6, 6, 6), (0, 2, 4, 5, 6, 6), (0, 2, 4, 5, 5, 6), (0, 2, 4, 5, 5, 5), (0, 2, 4, 4, 6, 6), (0, 2, 4, 4, 5, 6), (0, 2, 4, 4, 5, 5), (0, 2, 4, 4, 4, 6), (0, 2, 4, 4, 4, 5), (0, 2, 4, 4, 4, 4), (0, 2, 3, 6, 6, 6), (0, 2, 3, 5, 6, 6), (0, 2, 3, 5, 5, 6), (0, 2, 3, 5, 5, 5), (0, 2, 3, 4, 6, 6), (0, 2, 3, 4, 5, 6), (0, 2, 3, 4, 5, 5), (0, 2, 3, 4, 4, 6), (0, 2, 3, 4, 4, 5), (0, 2, 3, 4, 4, 4), (0, 2, 3, 3, 6, 6), (0, 2, 3, 3, 5, 6), (0, 2, 3, 3, 5, 5), (0, 2, 3, 3, 4, 6), (0, 2, 3, 3, 4, 5), (0, 2, 3, 3, 4, 4), (0, 2, 3, 3, 3, 6), (0, 2, 3, 3, 3, 5), (0, 2, 3, 3, 3, 4), (0, 2, 3, 3, 3, 3), (0, 2, 2, 6, 6, 6), (0, 2, 2, 5, 6, 6), (0, 2, 2, 5, 5, 6), (0, 2, 2, 5, 5, 5), (0, 2, 2, 4, 6, 6), (0, 2, 2, 4, 5, 6), (0, 2, 2, 4, 5, 5), (0, 2, 2, 4, 4, 6), (0, 2, 2, 4, 4, 5), (0, 2, 2, 4, 4, 4), (0, 2, 2, 3, 6, 6), (0, 2, 2, 3, 5, 6), (0, 2, 2, 3, 5, 5), (0, 2, 2, 3, 4, 6), (0, 2, 2, 3, 4, 5), (0, 2, 2, 3, 4, 4), (0, 2, 2, 3, 3, 6), (0, 2, 2, 3, 3, 5), (0, 2, 2, 3, 3, 4), (0, 2, 2, 3, 3, 3), (0, 2, 2, 2, 6, 6), (0, 2, 2, 2, 5, 6), (0, 2, 2, 2, 5, 5), (0, 2, 2, 2, 4, 6), (0, 2, 2, 2, 4, 5), (0, 2, 2, 2, 4, 4), (0, 2, 2, 2, 3, 6), (0, 2, 2, 2, 3, 5), (0, 2, 2, 2, 3, 4), (0, 2, 2, 2, 3, 3), (0, 2, 2, 2, 2, 6), (0, 2, 2, 2, 2, 5), (0, 2, 2, 2, 2, 4), (0, 2, 2, 2, 2, 3), (0, 2, 2, 2, 2, 2), (0, 1, 6, 6, 6, 6), (0, 1, 5, 6, 6, 6), (0, 1, 5, 5, 6, 6), (0, 1, 5, 5, 5, 6), (0, 1, 5, 5, 5, 5), (0, 1, 4, 6, 6, 6), (0, 1, 4, 5, 6, 6), (0, 1, 4, 5, 5, 6), (0, 1, 4, 5, 5, 5), (0, 1, 4, 4, 6, 6), (0, 1, 4, 4, 5, 6), (0, 1, 4, 4, 5, 5), (0, 1, 4, 4, 4, 6), (0, 1, 4, 4, 4, 5), (0, 1, 4, 4, 4, 4), (0, 1, 3, 6, 6, 6), (0, 1, 3, 5, 6, 6), (0, 1, 3, 5, 5, 6), (0, 1, 3, 5, 5, 5), (0, 1, 3, 4, 6, 6), (0, 1, 3, 4, 5, 6), (0, 1, 3, 4, 5, 5), (0, 1, 3, 4, 4, 6), (0, 1, 3, 4, 4, 5), (0, 1, 3, 4, 4, 4), (0, 1, 3, 3, 6, 6), (0, 1, 3, 3, 5, 6), (0, 1, 3, 3, 5, 5), (0, 1, 3, 3, 4, 6), (0, 1, 3, 3, 4, 5), (0, 1, 3, 3, 4, 4), (0, 1, 3, 3, 3, 6), (0, 1, 3, 3, 3, 5), (0, 1, 3, 3, 3, 4), (0, 1, 3, 3, 3, 3), (0, 1, 2, 6, 6, 6), (0, 1, 2, 5, 6, 6), (0, 1, 2, 5, 5, 6), (0, 1, 2, 5, 5, 5), (0, 1, 2, 4, 6, 6), (0, 1, 2, 4, 5, 6), (0, 1, 2, 4, 5, 5), (0, 1, 2, 4, 4, 6), (0, 1, 2, 4, 4, 5), (0, 1, 2, 4, 4, 4), (0, 1, 2, 3, 6, 6), (0, 1, 2, 3, 5, 6), (0, 1, 2, 3, 5, 5), (0, 1, 2, 3, 4, 6), (0, 1, 2, 3, 4, 5), (0, 1, 2, 3, 4, 4), (0, 1, 2, 3, 3, 6), (0, 1, 2, 3, 3, 5), (0, 1, 2, 3, 3, 4), (0, 1, 2, 3, 3, 3), (0, 1, 2, 2, 6, 6), (0, 1, 2, 2, 5, 6), (0, 1, 2, 2, 5, 5), (0, 1, 2, 2, 4, 6), (0, 1, 2, 2, 4, 5), (0, 1, 2, 2, 4, 4), (0, 1, 2, 2, 3, 6), (0, 1, 2, 2, 3, 5), (0, 1, 2, 2, 3, 4), (0, 1, 2, 2, 3, 3), (0, 1, 2, 2, 2, 6), (0, 1, 2, 2, 2, 5), (0, 1, 2, 2, 2, 4), (0, 1, 2, 2, 2, 3), (0, 1, 2, 2, 2, 2), (0, 1, 1, 6, 6, 6), (0, 1, 1, 5, 6, 6), (0, 1, 1, 5, 5, 6), (0, 1, 1, 5, 5, 5), (0, 1, 1, 4, 6, 6), (0, 1, 1, 4, 5, 6), (0, 1, 1, 4, 5, 5), (0, 1, 1, 4, 4, 6), (0, 1, 1, 4, 4, 5), (0, 1, 1, 4, 4, 4), (0, 1, 1, 3, 6, 6), (0, 1, 1, 3, 5, 6), (0, 1, 1, 3, 5, 5), (0, 1, 1, 3, 4, 6), (0, 1, 1, 3, 4, 5), (0, 1, 1, 3, 4, 4), (0, 1, 1, 3, 3, 6), (0, 1, 1, 3, 3, 5), (0, 1, 1, 3, 3, 4), (0, 1, 1, 3, 3, 3), (0, 1, 1, 2, 6, 6), (0, 1, 1, 2, 5, 6), (0, 1, 1, 2, 5, 5), (0, 1, 1, 2, 4, 6), (0, 1, 1, 2, 4, 5), (0, 1, 1, 2, 4, 4), (0, 1, 1, 2, 3, 6), (0, 1, 1, 2, 3, 5), (0, 1, 1, 2, 3, 4), (0, 1, 1, 2, 3, 3), (0, 1, 1, 2, 2, 6), (0, 1, 1, 2, 2, 5), (0, 1, 1, 2, 2, 4), (0, 1, 1, 2, 2, 3), (0, 1, 1, 2, 2, 2), (0, 1, 1, 1, 6, 6), (0, 1, 1, 1, 5, 6), (0, 1, 1, 1, 5, 5), (0, 1, 1, 1, 4, 6), (0, 1, 1, 1, 4, 5), (0, 1, 1, 1, 4, 4), (0, 1, 1, 1, 3, 6), (0, 1, 1, 1, 3, 5), (0, 1, 1, 1, 3, 4), (0, 1, 1, 1, 3, 3), (0, 1, 1, 1, 2, 6), (0, 1, 1, 1, 2, 5), (0, 1, 1, 1, 2, 4), (0, 1, 1, 1, 2, 3), (0, 1, 1, 1, 2, 2), (0, 1, 1, 1, 1, 6), (0, 1, 1, 1, 1, 5), (0, 1, 1, 1, 1, 4), (0, 1, 1, 1, 1, 3), (0, 1, 1, 1, 1, 2), (0, 1, 1, 1, 1, 1), (0, 0, 6, 6, 6, 6), (0, 0, 5, 6, 6, 6), (0, 0, 5, 5, 6, 6), (0, 0, 5, 5, 5, 6), (0, 0, 5, 5, 5, 5), (0, 0, 4, 6, 6, 6), (0, 0, 4, 5, 6, 6), (0, 0, 4, 5, 5, 6), (0, 0, 4, 5, 5, 5), (0, 0, 4, 4, 6, 6), (0, 0, 4, 4, 5, 6), (0, 0, 4, 4, 5, 5), (0, 0, 4, 4, 4, 6), (0, 0, 4, 4, 4, 5), (0, 0, 4, 4, 4, 4), (0, 0, 3, 6, 6, 6), (0, 0, 3, 5, 6, 6), (0, 0, 3, 5, 5, 6), (0, 0, 3, 5, 5, 5), (0, 0, 3, 4, 6, 6), (0, 0, 3, 4, 5, 6), (0, 0, 3, 4, 5, 5), (0, 0, 3, 4, 4, 6), (0, 0, 3, 4, 4, 5), (0, 0, 3, 4, 4, 4), (0, 0, 3, 3, 6, 6), (0, 0, 3, 3, 5, 6), (0, 0, 3, 3, 5, 5), (0, 0, 3, 3, 4, 6), (0, 0, 3, 3, 4, 5), (0, 0, 3, 3, 4, 4), (0, 0, 3, 3, 3, 6), (0, 0, 3, 3, 3, 5), (0, 0, 3, 3, 3, 4), (0, 0, 3, 3, 3, 3), (0, 0, 2, 6, 6, 6), (0, 0, 2, 5, 6, 6), (0, 0, 2, 5, 5, 6), (0, 0, 2, 5, 5, 5), (0, 0, 2, 4, 6, 6), (0, 0, 2, 4, 5, 6), (0, 0, 2, 4, 5, 5), (0, 0, 2, 4, 4, 6), (0, 0, 2, 4, 4, 5), (0, 0, 2, 4, 4, 4), (0, 0, 2, 3, 6, 6), (0, 0, 2, 3, 5, 6), (0, 0, 2, 3, 5, 5), (0, 0, 2, 3, 4, 6), (0, 0, 2, 3, 4, 5), (0, 0, 2, 3, 4, 4), (0, 0, 2, 3, 3, 6), (0, 0, 2, 3, 3, 5), (0, 0, 2, 3, 3, 4), (0, 0, 2, 3, 3, 3), (0, 0, 2, 2, 6, 6), (0, 0, 2, 2, 5, 6), (0, 0, 2, 2, 5, 5), (0, 0, 2, 2, 4, 6), (0, 0, 2, 2, 4, 5), (0, 0, 2, 2, 4, 4), (0, 0, 2, 2, 3, 6), (0, 0, 2, 2, 3, 5), (0, 0, 2, 2, 3, 4), (0, 0, 2, 2, 3, 3), (0, 0, 2, 2, 2, 6), (0, 0, 2, 2, 2, 5), (0, 0, 2, 2, 2, 4), (0, 0, 2, 2, 2, 3), (0, 0, 2, 2, 2, 2), (0, 0, 1, 6, 6, 6), (0, 0, 1, 5, 6, 6), (0, 0, 1, 5, 5, 6), (0, 0, 1, 5, 5, 5), (0, 0, 1, 4, 6, 6), (0, 0, 1, 4, 5, 6), (0, 0, 1, 4, 5, 5), (0, 0, 1, 4, 4, 6), (0, 0, 1, 4, 4, 5), (0, 0, 1, 4, 4, 4), (0, 0, 1, 3, 6, 6), (0, 0, 1, 3, 5, 6), (0, 0, 1, 3, 5, 5), (0, 0, 1, 3, 4, 6), (0, 0, 1, 3, 4, 5), (0, 0, 1, 3, 4, 4), (0, 0, 1, 3, 3, 6), (0, 0, 1, 3, 3, 5), (0, 0, 1, 3, 3, 4), (0, 0, 1, 3, 3, 3), (0, 0, 1, 2, 6, 6), (0, 0, 1, 2, 5, 6), (0, 0, 1, 2, 5, 5), (0, 0, 1, 2, 4, 6), (0, 0, 1, 2, 4, 5), (0, 0, 1, 2, 4, 4), (0, 0, 1, 2, 3, 6), (0, 0, 1, 2, 3, 5), (0, 0, 1, 2, 3, 4), (0, 0, 1, 2, 3, 3), (0, 0, 1, 2, 2, 6), (0, 0, 1, 2, 2, 5), (0, 0, 1, 2, 2, 4), (0, 0, 1, 2, 2, 3), (0, 0, 1, 2, 2, 2), (0, 0, 1, 1, 6, 6), (0, 0, 1, 1, 5, 6), (0, 0, 1, 1, 5, 5), (0, 0, 1, 1, 4, 6), (0, 0, 1, 1, 4, 5), (0, 0, 1, 1, 4, 4), (0, 0, 1, 1, 3, 6), (0, 0, 1, 1, 3, 5), (0, 0, 1, 1, 3, 4), (0, 0, 1, 1, 3, 3), (0, 0, 1, 1, 2, 6), (0, 0, 1, 1, 2, 5), (0, 0, 1, 1, 2, 4), (0, 0, 1, 1, 2, 3), (0, 0, 1, 1, 2, 2), (0, 0, 1, 1, 1, 6), (0, 0, 1, 1, 1, 5), (0, 0, 1, 1, 1, 4), (0, 0, 1, 1, 1, 3), (0, 0, 1, 1, 1, 2), (0, 0, 1, 1, 1, 1), (0, 0, 0, 6, 6, 6), (0, 0, 0, 5, 6, 6), (0, 0, 0, 5, 5, 6), (0, 0, 0, 5, 5, 5), (0, 0, 0, 4, 6, 6), (0, 0, 0, 4, 5, 6), (0, 0, 0, 4, 5, 5), (0, 0, 0, 4, 4, 6), (0, 0, 0, 4, 4, 5), (0, 0, 0, 4, 4, 4), (0, 0, 0, 3, 6, 6), (0, 0, 0, 3, 5, 6), (0, 0, 0, 3, 5, 5), (0, 0, 0, 3, 4, 6), (0, 0, 0, 3, 4, 5), (0, 0, 0, 3, 4, 4), (0, 0, 0, 3, 3, 6), (0, 0, 0, 3, 3, 5), (0, 0, 0, 3, 3, 4), (0, 0, 0, 3, 3, 3), (0, 0, 0, 2, 6, 6), (0, 0, 0, 2, 5, 6), (0, 0, 0, 2, 5, 5), (0, 0, 0, 2, 4, 6), (0, 0, 0, 2, 4, 5), (0, 0, 0, 2, 4, 4), (0, 0, 0, 2, 3, 6), (0, 0, 0, 2, 3, 5), (0, 0, 0, 2, 3, 4), (0, 0, 0, 2, 3, 3), (0, 0, 0, 2, 2, 6), (0, 0, 0, 2, 2, 5), (0, 0, 0, 2, 2, 4), (0, 0, 0, 2, 2, 3), (0, 0, 0, 2, 2, 2), (0, 0, 0, 1, 6, 6), (0, 0, 0, 1, 5, 6), (0, 0, 0, 1, 5, 5), (0, 0, 0, 1, 4, 6), (0, 0, 0, 1, 4, 5), (0, 0, 0, 1, 4, 4), (0, 0, 0, 1, 3, 6), (0, 0, 0, 1, 3, 5), (0, 0, 0, 1, 3, 4), (0, 0, 0, 1, 3, 3), (0, 0, 0, 1, 2, 6), (0, 0, 0, 1, 2, 5), (0, 0, 0, 1, 2, 4), (0, 0, 0, 1, 2, 3), (0, 0, 0, 1, 2, 2), (0, 0, 0, 1, 1, 6), (0, 0, 0, 1, 1, 5), (0, 0, 0, 1, 1, 4), (0, 0, 0, 1, 1, 3), (0, 0, 0, 1, 1, 2), (0, 0, 0, 1, 1, 1), (0, 0, 0, 0, 6, 6), (0, 0, 0, 0, 5, 6), (0, 0, 0, 0, 5, 5), (0, 0, 0, 0, 4, 6), (0, 0, 0, 0, 4, 5), (0, 0, 0, 0, 4, 4), (0, 0, 0, 0, 3, 6), (0, 0, 0, 0, 3, 5), (0, 0, 0, 0, 3, 4), (0, 0, 0, 0, 3, 3), (0, 0, 0, 0, 2, 6), (0, 0, 0, 0, 2, 5), (0, 0, 0, 0, 2, 4), (0, 0, 0, 0, 2, 3), (0, 0, 0, 0, 2, 2), (0, 0, 0, 0, 1, 6), (0, 0, 0, 0, 1, 5), (0, 0, 0, 0, 1, 4), (0, 0, 0, 0, 1, 3), (0, 0, 0, 0, 1, 2), (0, 0, 0, 0, 1, 1), (0, 0, 0, 0, 0, 6), (0, 0, 0, 0, 0, 5), (0, 0, 0, 0, 0, 4), (0, 0, 0, 0, 0, 3), (0, 0, 0, 0, 0, 2), (0, 0, 0, 0, 0, 1), (0, 0, 0, 0, 0, 0)]
Mu	0	True	178111739/22253334
Mu	1	True	0
Mu	2	True	707247115/15263574
Mu	3	True	0
Mu	4	True	0
Mu	5	True	136547473/34049622
Mu	6	True	0
Mu	7	True	0
Mu	8	True	69934703/29666918
Mu	9	True	0
Mu	10	True	478321484/29848363
Mu	11	True	494001896/11718103
Mu	12	True	182979691/121410811
Mu	13	True	318780521/24946868
Mu	14	True	45824342/13805869
Mu	15	True	3524127019/8672897
Mu	16	True	320254590/19953833
Mu	17	True	904609663/22212813
Mu	18	True	1844807710/76433627
Mu	19	True	707410834/32331537
Mu	20	True	674534083/8575273
Mu	21	True	0
Mu	22	True	905336355/5032969
Mu	23	True	160504469/70638797
Mu	24	True	2314853159/11469742
Mu	25	True	281537057/3930167
Mu	26	True	0
Mu	27	True	468345073/10298333
Mu	28	True	0
Mu	29	True	50519302/200854413
Mu	30	True	115617903/53392505
Mu	31	True	1564980327/53756750
Mu	32	True	379039813/34982270
Mu	33	True	883716242/5903151
Mu	34	True	164594806/30312547
Mu	35	True	2449470731/13795964
Mu	36	True	371741753/20415096
Mu	37	True	1855021389/1949540
Mu	38	True	91692690/5883181
Mu	39	True	0
Mu	40	True	3655734435/3704249
Mu	41	True	364732391/5893094
Mu	42	True	1426088171/5476773
Mu	43	True	651505445/40605979
Mu	44	True	721428425/5683038
Mu	45	True	208636769/10138294
Mu	46	True	105427781/3924805
Mu	47	True	1168522328/6795895
Mu	48	True	0
Mu	49	True	311249794/9663661
Mu	50	True	217264463/19455689
Mu	51	True	325869520/2757227
Mu	52	True	566988637/19828394
Mu	53	True	966448009/4085614
Mu	54	True	0
Mu	55	True	0
Mu	56	True	2418386838/14833181
Mu	57	True	61745704/924113
Mu	58	True	0
Mu	59	True	684409037/10207532
Mu	60	True	1212986829/977873
Mu	61	True	2589972601/7278732
Mu	62	True	389458192/31550351
Mu	63	True	3716419927/7567900
Mu	64	True	0
Mu	65	True	838390861/27690870
Mu	66	True	2521574401/242267032
Mu	67	True	657394231/1102832
Mu	68	True	243896434/35951215
Mu	69	True	1638497219/5635592
Mu	70	True	1025825115/26720156
Mu	71	True	798510378/66087349
Mu	72	True	3076235067/6561608
Mu	73	True	2239877086/71434353
Mu	74	True	4150882551/14689445
Mu	75	True	0
Mu	76	True	5193528007/10378758
Mu	77	True	0
Mu	78	True	0
Mu	79	True	2628799348/4883695
Mu	80	True	0
Mu	81	True	627537781/4354946
Mu	82	True	72731228/86173853
Mu	83	True	0
Mu	84	True	1184320617/54093961
Mu	85	True	10096274/34249553
Mu	86	True	0
Mu	87	True	0
Mu	88	True	4650149350/31764067
Mu	89	True	338625419/37568790
Mu	90	True	558704686/10677825
Mu	91	True	333759833/26399412
Mu	92	True	2988390419/15247833
Mu	93	True	672749953/14537867
Mu	94	True	210279583/797534
Mu	95	True	1334122311/10652228
Mu	96	True	871134490/19859649
Mu	97	True	2909181499/5663692
Mu	98	True	220225370/21076917
Mu	99	True	2077031433/2128484
Mu	100	True	614218559/10055978
Mu	101	True	1004285723/15685220
Mu	102	True	2798457876/8922469
Mu	103	True	0
Mu	104	True	1105857748/18712653
Mu	105	True	205795786/65702837
Mu	106	True	923830672/20340133
Mu	107	True	873927773/20101184
Mu	108	True	1433757829/1897598
Mu	109	True	0
Mu	110	True	308166249/21211021
Mu	111	True	973449446/25882557
Mu	112	True	1378446448/43506349
Mu	113	True	1184467024/1300539
Mu	114	True	505509067/41803108
Mu	115	True	7002059467/2725068
Mu	116	True	719955961/5481487
Mu	117	True	1481127103/49606906
Mu	118	True	0
Mu	119	True	1862882053/145101930
Mu	120	True	659556565/78027264
Mu	121	True	439307017/29483333
Mu	122	True	3289154729/4510122
Mu	123	True	603103419/14866927
Mu	124	True	2493699022/4532621
Mu	125	True	1241604938/20089917
Mu	126	True	5807214255/3979534
Mu	127	True	0
Mu	128	True	133801471/2183055
Mu	129	True	1835774203/4803176
Mu	130	True	0
Mu	131	True	5430816082/7417195
Mu	132	True	420919331/11119860
Mu	133	True	0
Mu	134	True	0
Mu	135	True	459343939/16513395
Mu	136	True	3088320657/5977403
Mu	137	True	0
Mu	138	True	2003279212/6722825
Mu	139	True	521550345/26384804
Mu	140	True	456485669/10943769
Mu	141	True	0
Mu	142	True	1013743543/12227035
Mu	143	True	269256430/75777843
Mu	144	True	790195925/30956707
Mu	145	True	707756175/17323552
Mu	146	True	1421893804/100939459
Mu	147	True	2518958321/2129152
Mu	148	True	548945645/14339508
Mu	149	True	1675386604/2229533
Mu	150	True	1201527371/13112337
Mu	151	True	3309719239/2694057
Mu	152	True	4274102308/4256351
Mu	153	True	366766632/13081855
Mu	154	True	1814755803/2505925
Mu	155	True	100908234/46625815
Mu	156	True	447616324/10931037
Mu	157	True	1502710602/26403317
Mu	158	True	2327981871/3777608
Mu	159	True	723795229/16394300
Mu	160	True	9388164868/7230969
Mu	161	True	704583573/9832069
Mu	162	True	1168046559/22800478
Mu	163	True	5138710592/3074703
Mu	164	True	0
Mu	165	True	0
Mu	166	True	0
Mu	167	True	2164174782/2191753
Mu	168	True	1620431365/2413282
Mu	169	True	434907832/181190111
Mu	170	True	0
Mu	171	True	1286232977/55420736
Mu	172	True	608172231/1142683
Mu	173	True	112777149/3255440
Mu	174	True	10155389343/8369153
Mu	175	True	0
Mu	176	True	0
Mu	177	True	0
Mu	178	True	316855061/37160186
Mu	179	True	2692844142/7348379
Mu	180	True	1002576557/11551235
Mu	181	True	885175837/3956937
Mu	182	True	3235633364/1407339
Mu	183	True	1289470381/15017117
Mu	184	True	0
Mu	185	True	0
Mu	186	True	904476290/6451617
Mu	187	True	288343283/17559556
Mu	188	True	528858220/9277969
Mu	189	True	785503073/1125971
Mu	190	True	0
Mu	191	True	2050721630/10430757
Mu	192	True	304267685/13223221
Mu	193	True	0
Mu	194	True	0
Mu	195	True	0
Mu	196	True	0
Mu	197	True	1836791233/8391102
Mu	198	True	4453826827/6265347
Mu	199	True	562789297/20154062
Mu	200	True	992495511/1800101
Mu	201	True	0
Mu	202	True	2213616565/9154729
Mu	203	True	0
Mu	204	True	0
Mu	205	True	880697569/38102655
Mu	206	True	968364617/66970491
Mu	207	True	558942887/1486759
Mu	208	True	0
Mu	209	True	0
Mu	210	True	122698643/75169343
Mu	211	True	458875303/27063803
Mu	212	True	116127684/51668429
Mu	213	True	5218343107/21599237
Mu	214	True	826436619/42953822
Mu	215	True	1309602485/6333383
Mu	216	True	477101806/162657001
Mu	217	True	508400059/43051961
Mu	218	True	1560752339/63851037
Mu	219	True	1808478367/9162184
Mu	220	True	575512930/121773729
Mu	221	True	125224699/296594864
Mu	222	True	1937218967/5356889
Mu	223	True	859843918/16482769
Mu	224	True	1422878346/1841153
Mu	225	True	525380471/14978804
Mu	226	True	3872388757/4900709
Mu	227	True	0
Mu	228	True	0
Mu	229	True	0
Mu	230	True	0
Mu	231	True	709763313/97932595
Mu	232	True	169848649/51755244
Mu	233	True	482107331/1531148
Mu	234	True	1247567319/40534384
Mu	235	True	12523253522/13868303
Mu	236	True	0
Mu	237	True	112119688/3245197
Mu	238	True	5464898935/1899116
Mu	239	True	2569412124/38097667
Mu	240	True	7201882744/7871837
Mu	241	True	1332105791/10184371
Mu	242	True	4301055721/3835895
Mu	243	True	1878185122/6613635
Mu	244	True	0
Mu	245	True	1612338917/8814606
Mu	246	True	278645583/52518725
Mu	247	True	978611413/2163068
Mu	248	True	681463408/13007133
Mu	249	True	4150727342/2666973
Mu	250	True	113648669/146851770
Mu	251	True	1717177425/2056487
Mu	252	True	1334589832/8785621
Mu	253	True	456372778/7896791
Mu	254	True	3942193484/3426789
Mu	255	True	565923243/8835980
Mu	256	True	0
Mu	257	True	73337682/30586403
Mu	258	True	3932825136/2080879
Mu	259	True	1236729629/2842280
Mu	260	True	478647997/7236210
Mu	261	True	2913782821/3495199
Mu	262	True	231665431/9236701
Mu	263	True	1455100743/2239531
Mu	264	True	1249742299/58245256
Mu	265	True	339808407/4189060
Mu	266	True	0
Mu	267	True	2257110101/6213005
Mu	268	True	1658210448/36268861
Mu	269	True	2570887833/2955554
Mu	270	True	254641888/15946559
Mu	271	True	0
Mu	272	True	0
Mu	273	True	297867286/3772307
Mu	274	True	0
Mu	275	True	377153499/7870718
Mu	276	True	6847092203/3295195
Mu	277	True	895239039/16095397
Mu	278	True	837491682/13729603
Mu	279	True	1606827583/5458443
Mu	280	True	403065163/40770512
Mu	281	True	905458485/3519613
Mu	282	True	0
Mu	283	True	6362118743/3775024
Mu	284	True	442216425/10516783
Mu	285	True	435887280/1607077
Mu	286	True	1896946221/8726041
Mu	287	True	7809898265/1412539
Mu	288	True	6978422999/3210488
Mu	289	True	849476721/5733841
Mu	290	True	0
Mu	291	True	0
Mu	292	True	1038480024/5156323
Mu	293	True	606408961/7828316
Mu	294	True	47813519/699917
Mu	295	True	48058152549/13975273
Mu	296	True	0
Mu	297	True	4655900861/12386447
Mu	298	True	708324017/13385497
Mu	299	True	2087477215/2238529
Mu	300	True	1361378337/26182147
Mu	301	True	0
Mu	302	True	2503864216/4654205
Mu	303	True	1078937504/19872423
Mu	304	True	2716086711/6430022
Mu	305	True	0
Mu	306	True	5435034484/3237425
Mu	307	True	2087499125/81828541
Mu	308	True	811916447/9398802
Mu	309	True	3099527677/2564126
Mu	310	True	0
Mu	311	True	0
Mu	312	True	1364232502/36702107
Mu	313	True	3412145021/2694646
Mu	314	True	5503384157/2185900
Mu	315	True	1132815168/11207881
Mu	316	True	0
Mu	317	True	0
Mu	318	True	1711486887/1163636
Mu	319	True	74878694/22943581
Mu	320	True	7626799133/6451050
Mu	321	True	0
Mu	322	True	5934459297/9765515
Mu	323	True	1285367894/20488925
Mu	324	True	993537268/10773019
Mu	325	True	3998888239/3472634
Mu	326	True	0
Mu	327	True	2129559356/3260983
Mu	328	True	363155982/20530793
Mu	329	True	1173940568/11813865
Mu	330	True	0
Mu	331	True	337319578/38688241
Mu	332	True	0
Mu	333	True	325657481/100757594
Mu	334	True	0
Mu	335	True	0
Mu	336	True	68374512/11612747
Mu	337	True	0
Mu	338	True	9070635672/49615501
Mu	339	True	527506375/15910062
Mu	340	True	1486751484/4153465
Mu	341	True	1226954272/15238569
Mu	342	True	679885046/25787177
Mu	343	True	4973116768/9405741
Mu	344	True	1143608024/41027667
Mu	345	True	0
Mu	346	True	796997083/23250855
Mu	347	True	6277049077/8320986
Mu	348	True	2300527650/7174387
Mu	349	True	0
Mu	350	True	1391955447/25767061
Mu	351	True	253751263/25023273
Mu	352	True	1536361415/10187516
Mu	353	True	1715501161/36716145
Mu	354	True	3570279128/1689315
Mu	355	True	0
Mu	356	True	4507520279/2893492
Mu	357	True	718355823/9222566
Mu	358	True	1527590891/13751991
Mu	359	True	2069980394/1253907
Mu	360	True	26417016/131549029
Mu	361	True	0
Mu	362	True	275537713/12173038
Mu	363	True	3172662109/1511672
Mu	364	True	6544023625/7000692
Mu	365	True	733418021/4874595
Mu	366	True	0
Mu	367	True	0
Mu	368	True	6813913493/4734175
Mu	369	True	769201383/30845819
Mu	370	True	1568951632/4814959
Mu	371	True	913456767/10345892
Mu	372	True	0
Mu	373	True	2964072572/3173961
Mu	374	True	817160631/9534214
Mu	375	True	0
Mu	376	True	2303255413/13480064
Mu	377	True	3529369463/6460661
Mu	378	True	3868688494/2439579
Mu	379	True	0
Mu	380	True	0
Mu	381	True	0
Mu	382	True	3953982012/1339993
Mu	383	True	1232718372/10674875
Mu	384	True	811588832/8662733
Mu	385	True	7007644825/1290743
Mu	386	True	0
Mu	387	True	0
Mu	388	True	1103287729/21170779
Mu	389	True	8715016388/6252501
Mu	390	True	193156874/55730069
Mu	391	True	0
Mu	392	True	0
Mu	393	True	9405514409/24041257
Mu	394	True	2144432686/1408329
Mu	395	True	1005503305/7377564
Mu	396	True	0
Mu	397	True	0
Mu	398	True	5280292552/2750917
Mu	399	True	934620681/10826158
Mu	400	True	0
Mu	401	True	651494202/4309915
Mu	402	True	1399307005/31123739
Mu	403	True	3891381746/3353591
Mu	404	True	0
Mu	405	True	1314928171/11159129
Mu	406	True	269895394/36309033
Mu	407	True	0
Mu	408	True	194186683/8134071
Mu	409	True	1959719548/5568441
Mu	410	True	0
Mu	411	True	1613230186/11004847
Mu	412	True	0
Mu	413	True	1080772279/29702777
Mu	414	True	1707636399/12628360
Mu	415	True	0
Mu	416	True	0
Mu	417	True	499762361/25411684
Mu	418	True	8992020253/4896363
Mu	419	True	3702599867/2260706
Mu	420	True	424204512/7364659
Mu	421	True	0
Mu	422	True	0
Mu	423	True	729219433/707781
Mu	424	True	0
Mu	425	True	1667281857/3891331
Mu	426	True	295567147/55592187
Mu	427	True	3534596911/15534523
Mu	428	True	1510739123/28082137
Mu	429	True	1030383099/47190811
Mu	430	True	4222573696/3797829
Mu	431	True	0
Mu	432	True	3427106227/6233337
Mu	433	True	1186570435/21186547
Mu	434	True	5359036703/1484580
Mu	435	True	0
Mu	436	True	0
Mu	437	True	2294490243/4046653
Mu	438	True	0
Mu	439	True	0
Mu	440	True	0
Mu	441	True	1122584291/6544161
Mu	442	True	371779711/29093237
Mu	443	True	950485927/4734522
Mu	444	True	0
Mu	445	True	533558723/70586029
Mu	446	True	3270107549/8521909
Mu	447	True	0
Mu	448	True	1989434768/2744207
Mu	449	True	0
Mu	450	True	0
Mu	451	True	0
Mu	452	True	269806136/37173711
Mu	453	True	0
Mu	454	True	0
Mu	455	True	0
Mu	456	True	0
Mu	457	True	0
Mu	458	True	0
Mu	459	True	0
Mu	460	True	0
Mu	461	True	0
Mu	462	True	659419469/11584146
Mu	463	True	0
Mu	464	True	0
Mu	465	True	290348569/37376306
Mu	466	True	710818559/5411957
Mu	467	True	46804775/30512359
Mu	468	True	0
Mu	469	True	0
Mu	470	True	300105488/21833007
Mu	471	True	333193972/55245489
Mu	472	True	338709781/68254149
Mu	473	True	973122608/17972331
Mu	474	True	209958952/5893323
Mu	475	True	241316877/912148
Mu	476	True	0
Mu	477	True	5680918129/12032924
Mu	478	True	738988653/65087186
Mu	479	True	1286036671/12508174
Mu	480	True	591367646/2127011
Mu	481	True	0
Mu	482	True	0
Mu	483	True	0
Mu	484	True	480419823/7397864
Mu	485	True	0
Mu	486	True	1512795978/12638101
Mu	487	True	343989119/48170067
Mu	488	True	0
Mu	489	True	474652013/3300879
Mu	490	True	976175985/10824928
Mu	491	True	2785351145/2335452
Mu	492	True	325173599/19139755
Mu	493	True	2393019452/6639091
Mu	494	True	310181293/33648349
Mu	495	True	401853641/7820954
Mu	496	True	1162216308/25067225
Mu	497	True	349308461/53423612
Mu	498	True	0
Mu	499	True	376393191/17183101
Mu	500	True	1126960119/4270933
Mu	501	True	0
Mu	502	True	0
Mu	503	True	954251086/30356363
Mu	504	True	4409630129/4217350
Mu	505	True	2849497580/4803357
Mu	506	True	0
Mu	507	True	6940092991/6431687
Mu	508	True	346123391/18226708
Mu	509	True	1104248737/19613658
Mu	510	True	334670664/16464071
Mu	511	True	369160655/266353299
Mu	512	True	0
Mu	513	True	716058820/12464777
Mu	514	True	1457829893/4448573
Mu	515	True	0
Mu	516	True	2662874481/3832498
Mu	517	True	150054657/17559568
Mu	518	True	2617638365/25081201
Mu	519	True	4406485/344384941
Mu	520	True	2941374251/6705713
Mu	521	True	701151209/34098016
Mu	522	True	948229447/18772294
Mu	523	True	0
Mu	524	True	826685621/18427522
Mu	525	True	686718525/27571096
Mu	526	True	0
Mu	527	True	3449421689/5533445
Mu	528	True	520792267/14282904
Mu	529	True	3116888953/5350592
Mu	530	True	3137776267/3692435
Mu	531	True	557014861/23153198
Mu	532	True	1128924861/1707491
Mu	533	True	425260946/43841231
Mu	534	True	4102821881/4852806
Mu	535	True	0
Mu	536	True	4362191343/5242648
Mu	537	True	1391738633/51459400
Mu	538	True	1269619449/8262644
Mu	539	True	778832467/37941874
Mu	540	True	604739078/20592413
Mu	541	True	5064637376/2723345
Mu	542	True	0
Mu	543	True	0
Mu	544	True	0
Mu	545	True	0
Mu	546	True	1110621802/1415343
Mu	547	True	576516327/31578512
Mu	548	True	2735298202/2036275
Mu	549	True	0
Mu	550	True	0
Mu	551	True	0
Mu	552	True	1255100043/12618577
Mu	553	True	822782623/9178976
Mu	554	True	0
Mu	555	True	3327798248/4595709
Mu	556	True	729551357/55270798
Mu	557	True	4571598637/4946868
Mu	558	True	736540561/12206316
Mu	559	True	1652605652/2050701
Mu	560	True	4550286837/3149765
Mu	561	True	106426960/60570283
Mu	562	True	3849345871/2449761
Mu	563	True	0
Mu	564	True	1698564317/7439323
Mu	565	True	108409603/82731926
Mu	566	True	721642643/10085104
Mu	567	True	3319894801/2277817
Mu	568	True	1736825344/28665949
Mu	569	True	0
Mu	570	True	0
Mu	571	True	0
Mu	572	True	687490097/23036774
Mu	573	True	0
Mu	574	True	890183653/16145132
Mu	575	True	1468488127/3614351
Mu	576	True	2679924901/895249
Mu	577	True	688263793/111253899
Mu	578	True	0
Mu	579	True	0
Mu	580	True	0
Mu	581	True	657109061/12960967
Mu	582	True	905226668/10719799
Mu	583	True	344911071/2710664
Mu	584	True	702210563/22755113
Mu	585	True	10339099404/5464637
Mu	586	True	0
Mu	587	True	0
Mu	588	True	303113079/139755677
Mu	589	True	470274178/15248195
Mu	590	True	266814458/49378501
Mu	591	True	3094553973/15317573
Mu	592	True	253793597/46611685
Mu	593	True	0
Mu	594	True	0
Mu	595	True	564205863/12566594
Mu	596	True	1631680049/5263882
Mu	597	True	518692139/18174942
Mu	598	True	3092714911/2436695
Mu	599	True	312117133/15258995
Mu	600	True	184862142/72308765
Mu	601	True	0
Mu	602	True	0
Mu	603	True	1532659801/12314883
Mu	604	True	202918631/29033550
Mu	605	True	4731523036/5728463
Mu	606	True	1541081541/26337811
Mu	607	True	1295884691/2339153
Mu	608	True	1058012296/11430447
Mu	609	True	19950663996/9318299
Mu	610	True	2208301213/5458124
Mu	611	True	751483629/25108385
Mu	612	True	3322361493/4579712
Mu	613	True	162981861/58195814
Mu	614	True	1912260095/1757252
Mu	615	True	751988206/12602599
Mu	616	True	0
Mu	617	True	4431831646/5464897
Mu	618	True	1824366896/35333241
Mu	619	True	0
Mu	620	True	247914385/50385473
Mu	621	True	2472658980/2148371
Mu	622	True	134225657/210939637
Mu	623	True	0
Mu	624	True	0
Mu	625	True	312185357/33954717
Mu	626	True	1585947907/4259057
Mu	627	True	236617603/8618442
Mu	628	True	4099574296/4111049
Mu	629	True	0
Mu	630	True	0
Mu	631	True	3230984779/2508278
Mu	632	True	698009432/26178385
Mu	633	True	991612073/2829184
Mu	634	True	1085820535/26311208
Mu	635	True	6862530572/1890847
Mu	636	True	0
Mu	637	True	1452600385/9507119
Mu	638	True	6362887258/4516455
Mu	639	True	0
Mu	640	True	0
Mu	641	True	0
Mu	642	True	2818701007/4687658
Mu	643	True	0
Mu	644	True	1242501482/5259419
Mu	645	True	0
Mu	646	True	0
Mu	647	True	330789062/646087
Mu	648	True	0
Mu	649	True	654938451/43912238
Mu	650	True	270870034/15146269
Mu	651	True	7220516639/3799107
Mu	652	True	0
Mu	653	True	147420403/132408191
Mu	654	True	1072521949/4336179
Mu	655	True	620846413/15479228
Mu	656	True	0
Mu	657	True	586283084/12707371
Mu	658	True	1493674050/7443721
Mu	659	True	145247217/40894832
Mu	660	True	15399867539/37340663
Mu	661	True	232363069/37808351
Mu	662	True	5792319289/54344018
Mu	663	True	1288847553/69367493
Mu	664	True	0
Mu	665	True	2747039573/22101803
Mu	666	True	901899592/16736483
Mu	667	True	5340551641/8309800
Mu	668	True	562278512/60062561
Mu	669	True	1439364104/1218339
Mu	670	True	1187736420/13291957
Mu	671	True	0
Mu	672	True	10325559935/2806157
Mu	673	True	0
Mu	674	True	3512517876/13803907
Mu	675	True	769510591/10638712
Mu	676	True	0
Mu	677	True	0
Mu	678	True	0
Mu	679	True	265320725/6156913
Mu	680	True	2617855062/4315123
Mu	681	True	0
Mu	682	True	38904587/63331056
Mu	683	True	1269101063/6046434
Mu	684	True	0
Mu	685	True	12563914515/2463611
Mu	686	True	0
Mu	687	True	0
Mu	688	True	0
Mu	689	True	312692833/5801425
Mu	690	True	0
Mu	691	True	0
Mu	692	True	0
Mu	693	True	27582256/69312665
Mu	694	True	2007962541/5526152
Mu	695	True	0
Mu	696	True	0
Mu	697	True	2228181997/10037032
Mu	698	True	0
Mu	699	True	1619000738/2584327
Mu	700	True	584269958/14245457
Mu	701	True	0
Mu	702	True	0
Mu	703	True	0
Mu	704	True	1778650969/1684574
Mu	705	True	0
Mu	706	True	4363281561/1213928
Mu	707	True	0
Mu	708	True	0
Mu	709	True	246676437/53667503
Mu	710	True	0
Mu	711	True	0
Mu	712	True	0
Mu	713	True	0
Mu	714	True	902918469/22339996
Mu	715	True	0
Mu	716	True	388496607/10657451
Mu	717	True	0
Mu	718	True	156286348/3611367
Mu	719	True	1704354122/27777367
Mu	720	True	113017895/13493946
Mu	721	True	2283177951/6820300
Mu	722	True	0
Mu	723	True	2311551639/7969442
Mu	724	True	0
Mu	725	True	891439128/3242333
Mu	726	True	651254897/25149590
Mu	727	True	2838328125/194016242
Mu	728	True	1494285841/3912459
Mu	729	True	295054399/115374254
Mu	730	True	1415378824/5510923
Mu	731	True	0
Mu	732	True	1380115937/27063101
Mu	733	True	0
Mu	734	True	2083655583/3038767
Mu	735	True	298072313/29415571
Mu	736	True	510650888/20241959
Mu	737	True	0
Mu	738	True	843930152/116841737
Mu	739	True	1741538298/12789017
Mu	740	True	0
Mu	741	True	1836726487/9895449
Mu	742	True	1906403908/11154827
Mu	743	True	0
Mu	744	True	2093656366/10011895
Mu	745	True	0
Mu	746	True	0
Mu	747	True	475284937/15145118
Mu	748	True	3177955863/5717857
Mu	749	True	555082321/3706863
Mu	750	True	273166063/12996996
Mu	751	True	699453281/37284101
Mu	752	True	418208439/58370146
Mu	753	True	484652297/5470801
Mu	754	True	198925591/36745944
Mu	755	True	0
Mu	756	True	7163353111/10364741
Mu	757	True	794074031/18563507
Mu	758	True	3012338231/5516393
Mu	759	True	140216367/31893074
Mu	760	True	1022560547/3931599
Mu	761	True	0
Mu	762	True	0
Mu	763	True	1078115081/8118112
Mu	764	True	259622097/25091812
Mu	765	True	0
Mu	766	True	0
Mu	767	True	53214326863/59395870
Mu	768	True	227628637/29690679
Mu	769	True	2851385114/5295755
Mu	770	True	0
Mu	771	True	1481551555/8467419
Mu	772	True	0
Mu	773	True	448113187/26681546
Mu	774	True	4987962248/2451831
Mu	775	True	0
Mu	776	True	3640035338/6060917
Mu	777	True	622754809/13897014
Mu	778	True	0
Mu	779	True	3328614385/5368356
Mu	780	True	0
Mu	781	True	1267897780/6261347
Mu	782	True	0
Mu	783	True	2742276641/2573294
Mu	784	True	0
Mu	785	True	0
Mu	786	True	523410153/60223924
Mu	787	True	6074212597/34189867
Mu	788	True	144807951/25018424
Mu	789	True	3127163032/4164127
Mu	790	True	0
Mu	791	True	0
Mu	792	True	2012423450/44765587
Mu	793	True	0
Mu	794	True	3307183825/7981147
Mu	795	True	0
Mu	796	True	1942343632/11274617
Mu	797	True	0
Mu	798	True	0
Mu	799	True	0
Mu	800	True	0
Mu	801	True	92504781/168011
Mu	802	True	650723080/32523233
Mu	803	True	1355876302/12242169
Mu	804	True	411013748/108298663
Mu	805	True	1228907557/11355766
Mu	806	True	0
Mu	807	True	0
Mu	808	True	0
Mu	809	True	129740675/4029428
Mu	810	True	2435101162/11584087
Mu	811	True	607955131/17678585
Mu	812	True	0
Mu	813	True	0
Mu	814	True	0
Mu	815	True	0
Mu	816	True	0
Mu	817	True	0
Mu	818	True	0
Mu	819	True	1278971551/9938218
Mu	820	True	0
Mu	821	True	0
Mu	822	True	0
Mu	823	True	354863098/22114437
Mu	824	True	572640417/1769608
Mu	825	True	0
Mu	826	True	1970235253/2758473
Mu	827	True	0
Mu	828	True	0
Mu	829	True	887302909/10315538
Mu	830	True	0
Mu	831	True	0
Mu	832	True	0
Mu	833	True	0
Mu	834	True	11272647/271207234
Mu	835	True	0
Mu	836	True	0
Mu	837	True	0
Mu	838	True	0
Mu	839	True	0
Mu	840	True	1347497881/10574273
Mu	841	True	0
Mu	842	True	366920851/8095602
Mu	843	True	0
Mu	844	True	1917124871/10430729
Mu	845	True	250876631/57738925
Mu	846	True	624195759/12323362
Mu	847	True	0
Mu	848	True	0
Mu	849	True	4517415430/8015393
Mu	850	True	15083088/352232023
Mu	851	True	0
Mu	852	True	226480782/98371397
Mu	853	True	208391019/36859514
Mu	854	True	700182893/6308144
Mu	855	True	0
Mu	856	True	1196334881/9938473
Mu	857	True	156850182/33885545
Mu	858	True	0
Mu	859	True	0
Mu	860	True	713975903/8173129
Mu	861	True	412347707/116227960
Mu	862	True	2724321568/14908121
Mu	863	True	0
Mu	864	True	631292853/66074554
Mu	865	True	2072663641/9477081
Mu	866	True	0
Mu	867	True	1801240133/60929492
Mu	868	True	0
Mu	869	True	0
Mu	870	True	0
Mu	871	True	0
Mu	872	True	0
Mu	873	True	1649993147/70839819
Mu	874	True	0
Mu	875	True	143827605/51868138
Mu	876	True	524805887/5779908
Mu	877	True	0
Mu	878	True	0
Mu	879	True	0
Mu	880	True	0
Mu	881	True	1169476149/7087321
Mu	882	True	378149682/68349149
Mu	883	True	0
Mu	884	True	0
Mu	885	True	0
Mu	886	True	0
Mu	887	True	0
Mu	888	True	0
Mu	889	True	0
Mu	890	True	2545057019/14683336
Mu	891	True	157051495/104459859
Mu	892	True	0
Mu	893	True	0
Mu	894	True	0
Mu	895	True	0
Mu	896	True	931678379/5615193
Mu	897	True	119954816/78468683
Mu	898	True	268515220/12788239
Mu	899	True	433676284/9855093
Mu	900	True	0
Mu	901	True	1773284713/4974071
Mu	902	True	0
Mu	903	True	0
Mu	904	True	0
Mu	905	True	978337031/19461283
Mu	906	True	650434057/12960254
Mu	907	True	0
Mu	908	True	0
Mu	909	True	0
Mu	910	True	0
Mu	911	True	0
Mu	912	True	0
Mu	913	True	215024331/83810086
Mu	914	True	0
Mu	915	True	0
Mu	916	True	0
Mu	917	True	699180641/14240535
Mu	918	True	35490058/285553561
Mu	919	True	1868769049/10281300
Mu	920	True	0
Mu	921	True	0
Mu	922	True	0
Mu	923	True	64
Exact bound: 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
Approximate bound: 0.0763241292581244

==> anc/Mu_7_8_4.txt <==
Number of representatives: 330
rep_index [(4, 4, 4, 4, 4, 4, 4), (3, 4, 4, 4, 4, 4, 4), (3, 3, 4, 4, 4, 4, 4), (3, 3, 3, 4, 4, 4, 4), (3, 3, 3, 3, 4, 4, 4), (3, 3, 3, 3, 3, 4, 4), (3, 3, 3, 3, 3, 3, 4), (3, 3, 3, 3, 3, 3, 3), (2, 4, 4, 4, 4, 4, 4), (2, 3, 4, 4, 4, 4, 4), (2, 3, 3, 4, 4, 4, 4), (2, 3, 3, 3, 4, 4, 4), (2, 3, 3, 3, 3, 4, 4), (2, 3, 3, 3, 3, 3, 4), (2, 3, 3, 3, 3, 3, 3), (2, 2, 4, 4, 4, 4, 4), (2, 2, 3, 4, 4, 4, 4), (2, 2, 3, 3, 4, 4, 4), (2, 2, 3, 3, 3, 4, 4), (2, 2, 3, 3, 3, 3, 4), (2, 2, 3, 3, 3, 3, 3), (2, 2, 2, 4, 4, 4, 4), (2, 2, 2, 3, 4, 4, 4), (2, 2, 2, 3, 3, 4, 4), (2, 2, 2, 3, 3, 3, 4), (2, 2, 2, 3, 3, 3, 3), (2, 2, 2, 2, 4, 4, 4), (2, 2, 2, 2, 3, 4, 4), (2, 2, 2, 2, 3, 3, 4), (2, 2, 2, 2, 3, 3, 3), (2, 2, 2, 2, 2, 4, 4), (2, 2, 2, 2, 2, 3, 4), (2, 2, 2, 2, 2, 3, 3), (2, 2, 2, 2, 2, 2, 4), (2, 2, 2, 2, 2, 2, 3), (2, 2, 2, 2, 2, 2, 2), (1, 4, 4, 4, 4, 4, 4), (1, 3, 4, 4, 4, 4, 4), (1, 3, 3, 4, 4, 4, 4), (1, 3, 3, 3, 4, 4, 4), (1, 3, 3, 3, 3, 4, 4), (1, 3, 3, 3, 3, 3, 4), (1, 3, 3, 3, 3, 3, 3), (1, 2, 4, 4, 4, 4, 4), (1, 2, 3, 4, 4, 4, 4), (1, 2, 3, 3, 4, 4, 4), (1, 2, 3, 3, 3, 4, 4), (1, 2, 3, 3, 3, 3, 4), (1, 2, 3, 3, 3, 3, 3), (1, 2, 2, 4, 4, 4, 4), (1, 2, 2, 3, 4, 4, 4), (1, 2, 2, 3, 3, 4, 4), (1, 2, 2, 3, 3, 3, 4), (1, 2, 2, 3, 3, 3, 3), (1, 2, 2, 2, 4, 4, 4), (1, 2, 2, 2, 3, 4, 4), (1, 2, 2, 2, 3, 3, 4), (1, 2, 2, 2, 3, 3, 3), (1, 2, 2, 2, 2, 4, 4), (1, 2, 2, 2, 2, 3, 4), (1, 2, 2, 2, 2, 3, 3), (1, 2, 2, 2, 2, 2, 4), (1, 2, 2, 2, 2, 2, 3), (1, 2, 2, 2, 2, 2, 2), (1, 1, 4, 4, 4, 4, 4), (1, 1, 3, 4, 4, 4, 4), (1, 1, 3, 3, 4, 4, 4), (1, 1, 3, 3, 3, 4, 4), (1, 1, 3, 3, 3, 3, 4), (1, 1, 3, 3, 3, 3, 3), (1, 1, 2, 4, 4, 4, 4), (1, 1, 2, 3, 4, 4, 4), (1, 1, 2, 3, 3, 4, 4), (1, 1, 2, 3, 3, 3, 4), (1, 1, 2, 3, 3, 3, 3), (1, 1, 2, 2, 4, 4, 4), (1, 1, 2, 2, 3, 4, 4), (1, 1, 2, 2, 3, 3, 4), (1, 1, 2, 2, 3, 3, 3), (1, 1, 2, 2, 2, 4, 4), (1, 1, 2, 2, 2, 3, 4), (1, 1, 2, 2, 2, 3, 3), (1, 1, 2, 2, 2, 2, 4), (1, 1, 2, 2, 2, 2, 3), (1, 1, 2, 2, 2, 2, 2), (1, 1, 1, 4, 4, 4, 4), (1, 1, 1, 3, 4, 4, 4), (1, 1, 1, 3, 3, 4, 4), (1, 1, 1, 3, 3, 3, 4), (1, 1, 1, 3, 3, 3, 3), (1, 1, 1, 2, 4, 4, 4), (1, 1, 1, 2, 3, 4, 4), (1, 1, 1, 2, 3, 3, 4), (1, 1, 1, 2, 3, 3, 3), (1, 1, 1, 2, 2, 4, 4), (1, 1, 1, 2, 2, 3, 4), (1, 1, 1, 2, 2, 3, 3), (1, 1, 1, 2, 2, 2, 4), (1, 1, 1, 2, 2, 2, 3), (1, 1, 1, 2, 2, 2, 2), (1, 1, 1, 1, 4, 4, 4), (1, 1, 1, 1, 3, 4, 4), (1, 1, 1, 1, 3, 3, 4), (1, 1, 1, 1, 3, 3, 3), (1, 1, 1, 1, 2, 4, 4), (1, 1, 1, 1, 2, 3, 4), (1, 1, 1, 1, 2, 3, 3), (1, 1, 1, 1, 2, 2, 4), (1, 1, 1, 1, 2, 2, 3), (1, 1, 1, 1, 2, 2, 2), (1, 1, 1, 1, 1, 4, 4), (1, 1, 1, 1, 1, 3, 4), (1, 1, 1, 1, 1, 3, 3), (1, 1, 1, 1, 1, 2, 4), (1, 1, 1, 1, 1, 2, 3), (1, 1, 1, 1, 1, 2, 2), (1, 1, 1, 1, 1, 1, 4), (1, 1, 1, 1, 1, 1, 3), (1, 1, 1, 1, 1, 1, 2), (1, 1, 1, 1, 1, 1, 1), (0, 4, 4, 4, 4, 4, 4), (0, 3, 4, 4, 4, 4, 4), (0, 3, 3, 4, 4, 4, 4), (0, 3, 3, 3, 4, 4, 4), (0, 3, 3, 3, 3, 4, 4), (0, 3, 3, 3, 3, 3, 4), (0, 3, 3, 3, 3, 3, 3), (0, 2, 4, 4, 4, 4, 4), (0, 2, 3, 4, 4, 4, 4), (0, 2, 3, 3, 4, 4, 4), (0, 2, 3, 3, 3, 4, 4), (0, 2, 3, 3, 3, 3, 4), (0, 2, 3, 3, 3, 3, 3), (0, 2, 2, 4, 4, 4, 4), (0, 2, 2, 3, 4, 4, 4), (0, 2, 2, 3, 3, 4, 4), (0, 2, 2, 3, 3, 3, 4), (0, 2, 2, 3, 3, 3, 3), (0, 2, 2, 2, 4, 4, 4), (0, 2, 2, 2, 3, 4, 4), (0, 2, 2, 2, 3, 3, 4), (0, 2, 2, 2, 3, 3, 3), (0, 2, 2, 2, 2, 4, 4), (0, 2, 2, 2, 2, 3, 4), (0, 2, 2, 2, 2, 3, 3), (0, 2, 2, 2, 2, 2, 4), (0, 2, 2, 2, 2, 2, 3), (0, 2, 2, 2, 2, 2, 2), (0, 1, 4, 4, 4, 4, 4), (0, 1, 3, 4, 4, 4, 4), (0, 1, 3, 3, 4, 4, 4), (0, 1, 3, 3, 3, 4, 4), (0, 1, 3, 3, 3, 3, 4), (0, 1, 3, 3, 3, 3, 3), (0, 1, 2, 4, 4, 4, 4), (0, 1, 2, 3, 4, 4, 4), (0, 1, 2, 3, 3, 4, 4), (0, 1, 2, 3, 3, 3, 4), (0, 1, 2, 3, 3, 3, 3), (0, 1, 2, 2, 4, 4, 4), (0, 1, 2, 2, 3, 4, 4), (0, 1, 2, 2, 3, 3, 4), (0, 1, 2, 2, 3, 3, 3), (0, 1, 2, 2, 2, 4, 4), (0, 1, 2, 2, 2, 3, 4), (0, 1, 2, 2, 2, 3, 3), (0, 1, 2, 2, 2, 2, 4), (0, 1, 2, 2, 2, 2, 3), (0, 1, 2, 2, 2, 2, 2), (0, 1, 1, 4, 4, 4, 4), (0, 1, 1, 3, 4, 4, 4), (0, 1, 1, 3, 3, 4, 4), (0, 1, 1, 3, 3, 3, 4), (0, 1, 1, 3, 3, 3, 3), (0, 1, 1, 2, 4, 4, 4), (0, 1, 1, 2, 3, 4, 4), (0, 1, 1, 2, 3, 3, 4), (0, 1, 1, 2, 3, 3, 3), (0, 1, 1, 2, 2, 4, 4), (0, 1, 1, 2, 2, 3, 4), (0, 1, 1, 2, 2, 3, 3), (0, 1, 1, 2, 2, 2, 4), (0, 1, 1, 2, 2, 2, 3), (0, 1, 1, 2, 2, 2, 2), (0, 1, 1, 1, 4, 4, 4), (0, 1, 1, 1, 3, 4, 4), (0, 1, 1, 1, 3, 3, 4), (0, 1, 1, 1, 3, 3, 3), (0, 1, 1, 1, 2, 4, 4), (0, 1, 1, 1, 2, 3, 4), (0, 1, 1, 1, 2, 3, 3), (0, 1, 1, 1, 2, 2, 4), (0, 1, 1, 1, 2, 2, 3), (0, 1, 1, 1, 2, 2, 2), (0, 1, 1, 1, 1, 4, 4), (0, 1, 1, 1, 1, 3, 4), (0, 1, 1, 1, 1, 3, 3), (0, 1, 1, 1, 1, 2, 4), (0, 1, 1, 1, 1, 2, 3), (0, 1, 1, 1, 1, 2, 2), (0, 1, 1, 1, 1, 1, 4), (0, 1, 1, 1, 1, 1, 3), (0, 1, 1, 1, 1, 1, 2), (0, 1, 1, 1, 1, 1, 1), (0, 0, 4, 4, 4, 4, 4), (0, 0, 3, 4, 4, 4, 4), (0, 0, 3, 3, 4, 4, 4), (0, 0, 3, 3, 3, 4, 4), (0, 0, 3, 3, 3, 3, 4), (0, 0, 3, 3, 3, 3, 3), (0, 0, 2, 4, 4, 4, 4), (0, 0, 2, 3, 4, 4, 4), (0, 0, 2, 3, 3, 4, 4), (0, 0, 2, 3, 3, 3, 4), (0, 0, 2, 3, 3, 3, 3), (0, 0, 2, 2, 4, 4, 4), (0, 0, 2, 2, 3, 4, 4), (0, 0, 2, 2, 3, 3, 4), (0, 0, 2, 2, 3, 3, 3), (0, 0, 2, 2, 2, 4, 4), (0, 0, 2, 2, 2, 3, 4), (0, 0, 2, 2, 2, 3, 3), (0, 0, 2, 2, 2, 2, 4), (0, 0, 2, 2, 2, 2, 3), (0, 0, 2, 2, 2, 2, 2), (0, 0, 1, 4, 4, 4, 4), (0, 0, 1, 3, 4, 4, 4), (0, 0, 1, 3, 3, 4, 4), (0, 0, 1, 3, 3, 3, 4), (0, 0, 1, 3, 3, 3, 3), (0, 0, 1, 2, 4, 4, 4), (0, 0, 1, 2, 3, 4, 4), (0, 0, 1, 2, 3, 3, 4), (0, 0, 1, 2, 3, 3, 3), (0, 0, 1, 2, 2, 4, 4), (0, 0, 1, 2, 2, 3, 4), (0, 0, 1, 2, 2, 3, 3), (0, 0, 1, 2, 2, 2, 4), (0, 0, 1, 2, 2, 2, 3), (0, 0, 1, 2, 2, 2, 2), (0, 0, 1, 1, 4, 4, 4), (0, 0, 1, 1, 3, 4, 4), (0, 0, 1, 1, 3, 3, 4), (0, 0, 1, 1, 3, 3, 3), (0, 0, 1, 1, 2, 4, 4), (0, 0, 1, 1, 2, 3, 4), (0, 0, 1, 1, 2, 3, 3), (0, 0, 1, 1, 2, 2, 4), (0, 0, 1, 1, 2, 2, 3), (0, 0, 1, 1, 2, 2, 2), (0, 0, 1, 1, 1, 4, 4), (0, 0, 1, 1, 1, 3, 4), (0, 0, 1, 1, 1, 3, 3), (0, 0, 1, 1, 1, 2, 4), (0, 0, 1, 1, 1, 2, 3), (0, 0, 1, 1, 1, 2, 2), (0, 0, 1, 1, 1, 1, 4), (0, 0, 1, 1, 1, 1, 3), (0, 0, 1, 1, 1, 1, 2), (0, 0, 1, 1, 1, 1, 1), (0, 0, 0, 4, 4, 4, 4), (0, 0, 0, 3, 4, 4, 4), (0, 0, 0, 3, 3, 4, 4), (0, 0, 0, 3, 3, 3, 4), (0, 0, 0, 3, 3, 3, 3), (0, 0, 0, 2, 4, 4, 4), (0, 0, 0, 2, 3, 4, 4), (0, 0, 0, 2, 3, 3, 4), (0, 0, 0, 2, 3, 3, 3), (0, 0, 0, 2, 2, 4, 4), (0, 0, 0, 2, 2, 3, 4), (0, 0, 0, 2, 2, 3, 3), (0, 0, 0, 2, 2, 2, 4), (0, 0, 0, 2, 2, 2, 3), (0, 0, 0, 2, 2, 2, 2), (0, 0, 0, 1, 4, 4, 4), (0, 0, 0, 1, 3, 4, 4), (0, 0, 0, 1, 3, 3, 4), (0, 0, 0, 1, 3, 3, 3), (0, 0, 0, 1, 2, 4, 4), (0, 0, 0, 1, 2, 3, 4), (0, 0, 0, 1, 2, 3, 3), (0, 0, 0, 1, 2, 2, 4), (0, 0, 0, 1, 2, 2, 3), (0, 0, 0, 1, 2, 2, 2), (0, 0, 0, 1, 1, 4, 4), (0, 0, 0, 1, 1, 3, 4), (0, 0, 0, 1, 1, 3, 3), (0, 0, 0, 1, 1, 2, 4), (0, 0, 0, 1, 1, 2, 3), (0, 0, 0, 1, 1, 2, 2), (0, 0, 0, 1, 1, 1, 4), (0, 0, 0, 1, 1, 1, 3), (0, 0, 0, 1, 1, 1, 2), (0, 0, 0, 1, 1, 1, 1), (0, 0, 0, 0, 4, 4, 4), (0, 0, 0, 0, 3, 4, 4), (0, 0, 0, 0, 3, 3, 4), (0, 0, 0, 0, 3, 3, 3), (0, 0, 0, 0, 2, 4, 4), (0, 0, 0, 0, 2, 3, 4), (0, 0, 0, 0, 2, 3, 3), (0, 0, 0, 0, 2, 2, 4), (0, 0, 0, 0, 2, 2, 3), (0, 0, 0, 0, 2, 2, 2), (0, 0, 0, 0, 1, 4, 4), (0, 0, 0, 0, 1, 3, 4), (0, 0, 0, 0, 1, 3, 3), (0, 0, 0, 0, 1, 2, 4), (0, 0, 0, 0, 1, 2, 3), (0, 0, 0, 0, 1, 2, 2), (0, 0, 0, 0, 1, 1, 4), (0, 0, 0, 0, 1, 1, 3), (0, 0, 0, 0, 1, 1, 2), (0, 0, 0, 0, 1, 1, 1), (0, 0, 0, 0, 0, 4, 4), (0, 0, 0, 0, 0, 3, 4), (0, 0, 0, 0, 0, 3, 3), (0, 0, 0, 0, 0, 2, 4), (0, 0, 0, 0, 0, 2, 3), (0, 0, 0, 0, 0, 2, 2), (0, 0, 0, 0, 0, 1, 4), (0, 0, 0, 0, 0, 1, 3), (0, 0, 0, 0, 0, 1, 2), (0, 0, 0, 0, 0, 1, 1), (0, 0, 0, 0, 0, 0, 4), (0, 0, 0, 0, 0, 0, 3), (0, 0, 0, 0, 0, 0, 2), (0, 0, 0, 0, 0, 0, 1), (0, 0, 0, 0, 0, 0, 0)]
Mu	0	True	0
Mu	1	True	0
Mu	2	True	0
Mu	3	True	0
Mu	4	True	654633935/5171962
Mu	5	True	0
Mu	6	True	356709080/12356177
Mu	7	True	0
Mu	8	True	0
Mu	9	True	0
Mu	10	True	0
Mu	11	True	105/72713334686911
Mu	12	True	2850468729/5221370
Mu	13	True	285/56554573179949
Mu	14	True	6477482041/31005283
Mu	15	True	0
Mu	16	True	0
Mu	17	True	766524911/6077851
Mu	18	True	0
Mu	19	True	3065787643/2282233
Mu	20	True	627/87118711930648
Mu	21	True	9038616267/22484423
Mu	22	True	132/9032160268243
Mu	23	True	3202288470/3561791
Mu	24	True	0
Mu	25	True	1268783276/3051299
Mu	26	True	5811398123/10924640
Mu	27	True	0
Mu	28	True	0
Mu	29	True	0
Mu	30	True	1399445752/4188267
Mu	31	True	0
Mu	32	True	3741530723/3492084
Mu	33	True	1204248388/1384811
Mu	34	True	0
Mu	35	True	0
Mu	36	True	122/88727018578713
Mu	37	True	1945600139/14199039
Mu	38	True	0
Mu	39	True	0
Mu	40	True	0
Mu	41	True	1492019059/5547494
Mu	42	True	0
Mu	43	True	0
Mu	44	True	0
Mu	45	True	770/57608751075609
Mu	46	True	3979562242/3084641
Mu	47	True	0
Mu	48	True	8951105969/21019058
Mu	49	True	0
Mu	50	True	2057348383/2130994
Mu	51	True	0
Mu	52	True	4286973245/2638366
Mu	53	True	0
Mu	54	True	0
Mu	55	True	4775717893/2569617
Mu	56	True	0
Mu	57	True	7939410483/3178714
Mu	58	True	0
Mu	59	True	0
Mu	60	True	0
Mu	61	True	0
Mu	62	True	0
Mu	63	True	0
Mu	64	True	0
Mu	65	True	0
Mu	66	True	0
Mu	67	True	0
Mu	68	True	2176318448/4954113
Mu	69	True	0
Mu	70	True	0
Mu	71	True	0
Mu	72	True	14337266330/1622107
Mu	73	True	362/20304319979865
Mu	74	True	0
Mu	75	True	0
Mu	76	True	0
Mu	77	True	0
Mu	78	True	619/15865081286007
Mu	79	True	2767437779/4412686
Mu	80	True	0
Mu	81	True	9067292924/863047
Mu	82	True	7188226113/3729968
Mu	83	True	0
Mu	84	True	0
Mu	85	True	140/16277097156613
Mu	86	True	0
Mu	87	True	122/14811014598009
Mu	88	True	2746769521/1925225
Mu	89	True	0
Mu	90	True	0
Mu	91	True	423864129/55478366
Mu	92	True	0
Mu	93	True	7375933379/5401213
Mu	94	True	186/11719354196507
Mu	95	True	10690245712/3899109
Mu	96	True	227/5620213314766
Mu	97	True	149/39943858567909
Mu	98	True	0
Mu	99	True	0
Mu	100	True	2696693189/6214180
Mu	101	True	0
Mu	102	True	0
Mu	103	True	0
Mu	104	True	649729217/1920672
Mu	105	True	0
Mu	106	True	7958871877/6634239
Mu	107	True	2802060117/1851863
Mu	108	True	0
Mu	109	True	6129002187/1381139
Mu	110	True	270/37582649125751
Mu	111	True	0
Mu	112	True	0
Mu	113	True	0
Mu	114	True	1375882864/11176231
Mu	115	True	0
Mu	116	True	0
Mu	117	True	0
Mu	118	True	0
Mu	119	True	0
Mu	120	True	642771693/45060584
Mu	121	True	0
Mu	122	True	516950689/1937271
Mu	123	True	0
Mu	124	True	0
Mu	125	True	0
Mu	126	True	1768048762/7683877
Mu	127	True	648822791/17965207
Mu	128	True	0
Mu	129	True	0
Mu	130	True	279/51657728389078
Mu	131	True	3408604126/3586411
Mu	132	True	0
Mu	133	True	3979376359/4409443
Mu	134	True	273/18440718169865
Mu	135	True	5807057777/2193565
Mu	136	True	0
Mu	137	True	2408615501/8991439
Mu	138	True	0
Mu	139	True	0
Mu	140	True	1239099880/47095549
Mu	141	True	584/41583519329515
Mu	142	True	10869032114/2950629
Mu	143	True	0
Mu	144	True	2561716003/6054086
Mu	145	True	7715296891/9575977
Mu	146	True	0
Mu	147	True	0
Mu	148	True	0
Mu	149	True	0
Mu	150	True	0
Mu	151	True	6455586895/30896703
Mu	152	True	0
Mu	153	True	0
Mu	154	True	0
Mu	155	True	420209437/2092917
Mu	156	True	308/9960701954265
Mu	157	True	2883934995/410209
Mu	158	True	0
Mu	159	True	0
Mu	160	True	2423237023/6985757
Mu	161	True	0
Mu	162	True	719664746/244315
Mu	163	True	0
Mu	164	True	2048354759/928058
Mu	165	True	0
Mu	166	True	0
Mu	167	True	0
Mu	168	True	0
Mu	169	True	5377865872/23515555
Mu	170	True	0
Mu	171	True	0
Mu	172	True	0
Mu	173	True	0
Mu	174	True	0
Mu	175	True	0
Mu	176	True	10511562827/920603
Mu	177	True	933/16880638175746
Mu	178	True	0
Mu	179	True	0
Mu	180	True	0
Mu	181	True	2801601766/1306037
Mu	182	True	0
Mu	183	True	0
Mu	184	True	273/182966631880598
Mu	185	True	0
Mu	186	True	0
Mu	187	True	1120882942/1206275
Mu	188	True	0
Mu	189	True	7415147383/883259
Mu	190	True	0
Mu	191	True	0
Mu	192	True	0
Mu	193	True	0
Mu	194	True	0
Mu	195	True	0
Mu	196	True	0
Mu	197	True	0
Mu	198	True	601/34349015330199
Mu	199	True	0
Mu	200	True	0
Mu	201	True	0
Mu	202	True	0
Mu	203	True	0
Mu	204	True	0
Mu	205	True	0
Mu	206	True	2646157945/33948438
Mu	207	True	181/54368515385728
Mu	208	True	5790123721/12208036
Mu	209	True	0
Mu	210	True	1908261099/6549343
Mu	211	True	0
Mu	212	True	534306749/964014
Mu	213	True	0
Mu	214	True	0
Mu	215	True	0
Mu	216	True	119/5250128168781
Mu	217	True	0
Mu	218	True	0
Mu	219	True	2860709149/2072862
Mu	220	True	0
Mu	221	True	1154773331/13255017
Mu	222	True	12341159653/2730548
Mu	223	True	0
Mu	224	True	0
Mu	225	True	0
Mu	226	True	0
Mu	227	True	0
Mu	228	True	0
Mu	229	True	0
Mu	230	True	0
Mu	231	True	0
Mu	232	True	0
Mu	233	True	9283106822/1666105
Mu	234	True	0
Mu	235	True	5162865623/1094160
Mu	236	True	0
Mu	237	True	0
Mu	238	True	0
Mu	239	True	0
Mu	240	True	0
Mu	241	True	328/16027109141465
Mu	242	True	3547085433/2208671
Mu	243	True	0
Mu	244	True	0
Mu	245	True	0
Mu	246	True	0
Mu	247	True	0
Mu	248	True	0
Mu	249	True	0
Mu	250	True	0
Mu	251	True	0
Mu	252	True	0
Mu	253	True	0
Mu	254	True	6759424253/735896
Mu	255	True	0
Mu	256	True	0
Mu	257	True	0
Mu	258	True	0
Mu	259	True	0
Mu	260	True	3666502829/12156335
Mu	261	True	0
Mu	262	True	0
Mu	263	True	0
Mu	264	True	999263539/6425234
Mu	265	True	0
Mu	266	True	0
Mu	267	True	0
Mu	268	True	0
Mu	269	True	4228589999/2941494
Mu	270	True	541/25719456209823
Mu	271	True	0
Mu	272	True	0
Mu	273	True	0
Mu	274	True	4930509626/2083523
Mu	275	True	0
Mu	276	True	0
Mu	277	True	0
Mu	278	True	28933250480/61094953
Mu	279	True	0
Mu	280	True	24050721072/48256231
Mu	281	True	0
Mu	282	True	0
Mu	283	True	0
Mu	284	True	0
Mu	285	True	0
Mu	286	True	0
Mu	287	True	0
Mu	288	True	0
Mu	289	True	0
Mu	290	True	0
Mu	291	True	0
Mu	292	True	0
Mu	293	True	0
Mu	294	True	0
Mu	295	True	2313802285/5701632
Mu	296	True	0
Mu	297	True	2294332853/14411740
Mu	298	True	0
Mu	299	True	0
Mu	300	True	144/19128391506373
Mu	301	True	0
Mu	302	True	1321075041/11856373
Mu	303	True	0
Mu	304	True	0
Mu	305	True	0
Mu	306	True	1435743958/4899999
Mu	307	True	0
Mu	308	True	0
Mu	309	True	0
Mu	310	True	0
Mu	311	True	0
Mu	312	True	0
Mu	313	True	0
Mu	314	True	0
Mu	315	True	2116613249/9155229
Mu	316	True	0
Mu	317	True	1380829223/3671826
Mu	318	True	0
Mu	319	True	0
Mu	320	True	0
Mu	321	True	0
Mu	322	True	0
Mu	323	True	0
Mu	324	True	0
Mu	325	True	430216584/5690777
Mu	326	True	0
Mu	327	True	0
Mu	328	True	0
Mu	329	True	128
Exact bound: 7277859736308498151078959290664235183055250117864685903445039911914399242312254115743827342021611898007806695836072570659136415530228220164205911327008310031566597752995825411618018447294584712079748282607632681800180830292410626552619289663945876901884913445158818100400282019621729584944551075739122308097621127400978225282631293878988146230571606846905491303616923351514857473060809068529650682339676787131117196166367412321066451324413310969128946783358789573264526287507626083550569394361944961046610857968679128721799635946249410005346576064260394832136247871790726915290298833572170702844259196998151117670296336736134864869799023980304964412599941016874000146585053363442553836564166603259648062047702203918585142388029856140423353072111/114167064476020787542905522982285219803324911970488284540966610574034065169707095167378882681038802813922933239109230214177421104452327643589718996986923871782871139541075459537947578909657701270479908701054512394152926532928896360099497123844477731251529780571795756366630950688056327314360747712101216311664366919277086064414139776481968873832151020862782322391655453680657861857791723165541592825785941052107227805395980249658287894883380724083547532702329041350078308838157328623565812964351580074661729132214390987667821346280209013965939597515689338545562921047812235386957242119833550195990714992975090770358690602706783620165289763486876465752605854364761034098460924740923280293061057866816215278585476637913891644275467881504872123596800
Approximate bound: 0.0637474543968599

==> anc/Mu_9_4_2.txt <==
Number of representatives: 55
rep_index [(2, 2, 2, 2, 2, 2, 2, 2, 2), (1, 2, 2, 2, 2, 2, 2, 2, 2), (1, 1, 2, 2, 2, 2, 2, 2, 2), (1, 1, 1, 2, 2, 2, 2, 2, 2), (1, 1, 1, 1, 2, 2, 2, 2, 2), (1, 1, 1, 1, 1, 2, 2, 2, 2), (1, 1, 1, 1, 1, 1, 2, 2, 2), (1, 1, 1, 1, 1, 1, 1, 2, 2), (1, 1, 1, 1, 1, 1, 1, 1, 2), (1, 1, 1, 1, 1, 1, 1, 1, 1), (0, 2, 2, 2, 2, 2, 2, 2, 2), (0, 1, 2, 2, 2, 2, 2, 2, 2), (0, 1, 1, 2, 2, 2, 2, 2, 2), (0, 1, 1, 1, 2, 2, 2, 2, 2), (0, 1, 1, 1, 1, 2, 2, 2, 2), (0, 1, 1, 1, 1, 1, 2, 2, 2), (0, 1, 1, 1, 1, 1, 1, 2, 2), (0, 1, 1, 1, 1, 1, 1, 1, 2), (0, 1, 1, 1, 1, 1, 1, 1, 1), (0, 0, 2, 2, 2, 2, 2, 2, 2), (0, 0, 1, 2, 2, 2, 2, 2, 2), (0, 0, 1, 1, 2, 2, 2, 2, 2), (0, 0, 1, 1, 1, 2, 2, 2, 2), (0, 0, 1, 1, 1, 1, 2, 2, 2), (0, 0, 1, 1, 1, 1, 1, 2, 2), (0, 0, 1, 1, 1, 1, 1, 1, 2), (0, 0, 1, 1, 1, 1, 1, 1, 1), (0, 0, 0, 2, 2, 2, 2, 2, 2), (0, 0, 0, 1, 2, 2, 2, 2, 2), (0, 0, 0, 1, 1, 2, 2, 2, 2), (0, 0, 0, 1, 1, 1, 2, 2, 2), (0, 0, 0, 1, 1, 1, 1, 2, 2), (0, 0, 0, 1, 1, 1, 1, 1, 2), (0, 0, 0, 1, 1, 1, 1, 1, 1), (0, 0, 0, 0, 2, 2, 2, 2, 2), (0, 0, 0, 0, 1, 2, 2, 2, 2), (0, 0, 0, 0, 1, 1, 2, 2, 2), (0, 0, 0, 0, 1, 1, 1, 2, 2), (0, 0, 0, 0, 1, 1, 1, 1, 2), (0, 0, 0, 0, 1, 1, 1, 1, 1), (0, 0, 0, 0, 0, 2, 2, 2, 2), (0, 0, 0, 0, 0, 1, 2, 2, 2), (0, 0, 0, 0, 0, 1, 1, 2, 2), (0, 0, 0, 0, 0, 1, 1, 1, 2), (0, 0, 0, 0, 0, 1, 1, 1, 1), (0, 0, 0, 0, 0, 0, 2, 2, 2), (0, 0, 0, 0, 0, 0, 1, 2, 2), (0, 0, 0, 0, 0, 0, 1, 1, 2), (0, 0, 0, 0, 0, 0, 1, 1, 1), (0, 0, 0, 0, 0, 0, 0, 2, 2), (0, 0, 0, 0, 0, 0, 0, 1, 2), (0, 0, 0, 0, 0, 0, 0, 1, 1), (0, 0, 0, 0, 0, 0, 0, 0, 2), (0, 0, 0, 0, 0, 0, 0, 0, 1), (0, 0, 0, 0, 0, 0, 0, 0, 0)]
Mu	0	True	1
Mu	1	True	0
Mu	2	True	0
Mu	3	True	0
Mu	4	True	288
Mu	5	True	0
Mu	6	True	1536/5
Mu	7	True	0
Mu	8	True	2304/5
Mu	9	True	0
Mu	10	True	9
Mu	11	True	0
Mu	12	True	0
Mu	13	True	0
Mu	14	True	1440
Mu	15	True	0
Mu	16	True	4608/5
Mu	17	True	0
Mu	18	True	2304/5
Mu	19	True	36
Mu	20	True	0
Mu	21	True	0
Mu	22	True	0
Mu	23	True	2880
Mu	24	True	0
Mu	25	True	4608/5
Mu	26	True	0
Mu	27	True	84
Mu	28	True	0
Mu	29	True	0
Mu	30	True	0
Mu	31	True	2880
Mu	32	True	0
Mu	33	True	1536/5
Mu	34	True	126
Mu	35	True	0
Mu	36	True	0
Mu	37	True	0
Mu	38	True	1440
Mu	39	True	0
Mu	40	True	126
Mu	41	True	0
Mu	42	True	0
Mu	43	True	0
Mu	44	True	288
Mu	45	True	84
Mu	46	True	0
Mu	47	True	0
Mu	48	True	0
Mu	49	True	36
Mu	50	True	0
Mu	51	True	0
Mu	52	True	9
Mu	53	True	0
Mu	54	True	1
Exact bound: 1/20
Approximate bound: 0.0500000000000000

==> anc/verify_dual.sage <==
import math
from itertools import permutations
from more_itertools import distinct_permutations

def partitionfunc(n,k,l=0):
    # n is the integer to partition, k is the length of partitions, l is the min partition element size
    if k == 1:
        if n >= l:
            yield (n,)
    else:
        for i in range(l,n+1):
            for result in partitionfunc(n-i,k-1,l):
                yield (i,)+result

def leq_list(x):
    # x is a tuple of nonnegative integers
    # Generates all tuples that are element-wise <= x
    if len(x) == 0:
        yield ()
    elif len(x) == 1:
        for i in range(x[0]+1):
            yield (i,)
    else:
        for y in leq_list(x[0:-1]):
            for i in range(x[-1]+1):
                yield y + (i,)

def Gd_orbit(partition, m):
    m2 = floor(m/2)+1
    if m % 2 == 0:
        # Even case has 0 and m/2 unchanged
        for minipart in leq_list(partition[1:-1]):
            x = [0]*partition[0]
            for j in range(m2-2):
                x += [j+1]*minipart[j]
                x += [m-j-1]*(partition[j+1]-minipart[j])
            x += [m2-1]*partition[-1]
            yield from distinct_permutations(x)
    else:
        # Odd case has 0 unchanged
        for minipart in leq_list(partition[1:]):
            x = [0]*partition[0]
            for j in range(m2-1):
                x += [j+1]*minipart[j]
                x += [m-j-1]*(partition[j+1]-minipart[j])
            yield from distinct_permutations(x)

def verify_dual(d, m, r, mu):
    if m < 2*r:
        raise ValueError("m must be >= 2r.")
    fout = open("output.txt","w")
    i = 0
    rep_lookup = {}
    rep_index = []
    partition_index = []
    m2 = floor(m/2)+1
    for partition in partitionfunc(d, m2, 0):
        # Construct sorted representative
        x = []
        for j in range(m2):
            x += [j]*partition[j]
        x = tuple(x)
        rep_index += [x]
        partition_index += [partition]
        dist = sum( (x[j])^2 for j in range(d))
        if dist >= r^2:
            rep_lookup[x] = i
            i += 1
        else:
            rep_lookup[x] = -1
    last_index = len(rep_index) - 1 # Last index will correspond to origin
    num_representatives = last_index + 1
    print("Number of representatives:", num_representatives, flush=True, file=fout)
    assert rep_index[last_index] == (0,)*d
    print('rep_index', rep_index, flush=True, file=fout)
    mu_flag = True
    for i in range(num_representatives):
        temp = RIF(mu[i])
        temp_rep = rep_index[i]
        dist = sum( (temp_rep[j])^2 for j in range(d))
        if dist >= r^2:
            if temp >= 0:
                print('\t'.join(str(message) for message in ['Mu',i,True, mu[i]]), flush=True, file=fout)
            else:
                mu_flag = False
                print('\t'.join(str(message) for message in ['Mu',i,False, mu[i]]), flush=True, file=fout)
        elif dist == 0:
            if mu[i] == (r/2)^d:
                print('\t'.join(str(message) for message in ['Mu',i,True, mu[i]]), flush=True, file=fout)
            else:
                mu_flag = False
                print('\t'.join(str(message) for message in ['Mu',i,False, mu[i]]), flush=True, file=fout)
        else:
            if mu[i] == 0:
                print('\t'.join(str(message) for message in ['Mu',i,True, mu[i]]), flush=True, file=fout)
            else:
                mu_flag = False
                print('\t'.join(str(message) for message in ['Mu',i,False, mu[i]]), flush=True, file=fout)
    print('mu_flag:', mu_flag, flush=True, file=fout)
    lambda_flag = True
    lambda_list = [0]*num_representatives
    tpm = 2*pi/m
    tmd = m^(-d/2)
    for i in range(num_representatives):
        for j in range(num_representatives):
            if mu[j] == 0:
                continue
            b = rep_index[j]
            temp = 0
            for x in Gd_orbit(partition_index[i], m):
                temp += cos(tpm*sum(x[k]*b[k] for k in range(d)))
            temp = temp * tmd
            lambda_list[i] += temp * mu[j]
    for i in range(num_representatives):
        temp = RIF(lambda_list[i])
        if temp >= 0:
            print('\t'.join(str(message) for message in ['Lambda',i,True, lambda_list[i]]), flush=True, file=fout)
        else:
            lambda_flag = False
            print('\t'.join(str(message) for message in ['Lambda',i,False, lambda_list[i]]), flush=True, file=fout)
    print('lambda_flag:', lambda_flag, flush=True, file=fout)
    print('Exact dual valid:', mu_flag and lambda_flag, flush=True, file=fout)
    exact_bound = lambda_list[last_index]/(m^(d/2))
    print('Exact bound:', exact_bound, flush=True, file=fout)
    print('Approximate bound:', exact_bound.n(), flush=True, file=fout)
    fout.close()
    return mu_flag and lambda_flag
